The number of primes in short intervals and numerical calculations for Harman's sieve

The author gives nontrivial upper and lower bounds for the number of primes in the interval $[x - x^{\theta}, x]$ for some $0.52 \leqslant \theta \leqslant 0.525$, showing that the interval $[x - x^{0.52}, x]$ contains prime numbers for all sufficiently large $x$. This refines a result of Baker, Harman and Pintz (2001) and gives an affirmative answer to Harman and Pintz's argument. New arithmetic information, a delicate sieve decomposition, various techniques in Harman's sieve and accurate estimates for integrals are used to good effect.

==> anc/LB_520_160_1.cpp <==
#include <iostream>
#include <cmath>
#include <vector>
#include <algorithm>
#include <thread>
#include <functional>
#include <numeric>
// #include <boost/math/special_functions/polylog.hpp>

using namespace std;

// Define the upper and lower bounds for the Buchstab function
double omega1(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5644; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5617;
}

double omega0(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5607; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5612;
}

// Define the region functions
bool AsymptoticRegion2D(double t1, double t2) {
    return (std::abs(t1 - t2) < 0.04 && t1 + t2 > 0.92);
}

bool AsymptoticRegion2DAll(double t1, double t2) {
    return AsymptoticRegion2D(t1, t2) || AsymptoticRegion2D(1 - t1 - t2, t1) || AsymptoticRegion2D(1 - t1 - t2, t2);
}

bool AsymptoticRegion3D(double t1, double t2, double t3) {
    return AsymptoticRegion2D(t1, t2 + t3) || AsymptoticRegion2D(t2, t1 + t3) || AsymptoticRegion2D(t3, t1 + t2) ||
           AsymptoticRegion2D(t1 + t2, t3) || AsymptoticRegion2D(t1 + t3, t2) || AsymptoticRegion2D(t2 + t3, t1);
}

bool AsymptoticRegion3DL722(double t1, double t2, double t3) {
    return (((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.52))/7) || 
			    ((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (1 - t1 - t2 - t3) >= (2 * (1 - 0.52))/11) || 
				((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/3 && 2 * (t3) + (1 - t1 - t2 - t3) >= 1 - 0.52 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.52))/5) || 
				((t1) >= 1 - 0.52 && (t2) <= (1 - 0.52)/3 && (t3) <= (1 - 0.52)/3 && (t2) + (t3) >= (4 *  (1 - 0.52))/7 && (t2) + (t3) + (1 - t1 - t2 - t3) >= (14 *  (1 - 0.52))/13));
}

bool AsymptoticRegion3DL722All(double t1, double t2, double t3) {
    return AsymptoticRegion3DL722(t1, t2, t3) || AsymptoticRegion3DL722(t1, t3, t2) || AsymptoticRegion3DL722(t2, t1, t3) || 
		   AsymptoticRegion3DL722(t2, t3, t1) || AsymptoticRegion3DL722(t3, t1, t2) || AsymptoticRegion3DL722(t3, t2, t1);
}

bool AsymptoticRegion4DL722(double t1, double t2, double t3, double t4) {
	return (((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.52))/83) || 
           ((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.52))/47) || 
           ((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/9 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.52))/35) || 
           ((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/10 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.52))/29) || 
           ((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/12 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.52))/23) || 
           ((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.52))/39) || 
           ((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/6 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.52))/23) || 
           ((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.52))/15) || 
           ((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/5 && (t4) >= (1 - 0.52)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.52))/19));
}

bool AsymptoticRegion4DL722No5(double t1, double t2, double t3, double t4) {
	return  AsymptoticRegion4DL722(t1, t2, t3, t4) || 
 AsymptoticRegion4DL722(t1, t2, t4, t3) || 
 AsymptoticRegion4DL722(t1, t3, t2, t4) || 
 AsymptoticRegion4DL722(t1, t3, t4, t2) || 
 AsymptoticRegion4DL722(t1, t4, t2, t3) || 
 AsymptoticRegion4DL722(t1, t4, t3, t2) || 
 AsymptoticRegion4DL722(t2, t1, t3, t4) || 
 AsymptoticRegion4DL722(t2, t1, t4, t3) || 
 AsymptoticRegion4DL722(t2, t3, t1, t4) || 
 AsymptoticRegion4DL722(t2, t3, t4, t1) || 
 AsymptoticRegion4DL722(t2, t4, t1, t3) || 
 AsymptoticRegion4DL722(t2, t4, t3, t1) || 
 AsymptoticRegion4DL722(t3, t1, t2, t4) || 
 AsymptoticRegion4DL722(t3, t1, t4, t2) || 
 AsymptoticRegion4DL722(t3, t2, t1, t4) || 
 AsymptoticRegion4DL722(t3, t2, t4, t1) || 
 AsymptoticRegion4DL722(t3, t4, t1, t2) || 
 AsymptoticRegion4DL722(t3, t4, t2, t1) || 
 AsymptoticRegion4DL722(t4, t1, t2, t3) || 
 AsymptoticRegion4DL722(t4, t1, t3, t2) || 
 AsymptoticRegion4DL722(t4, t2, t1, t3) || 
 AsymptoticRegion4DL722(t4, t2, t3, t1) || 
 AsymptoticRegion4DL722(t4, t3, t1, t2) || 
 AsymptoticRegion4DL722(t4, t3, t2, t1);
}

bool AsymptoticRegion4DL722All(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DL722No5(t1, t2, t3, t4) || 
AsymptoticRegion4DL722No5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) || 
AsymptoticRegion4DL722No5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) || 
AsymptoticRegion4DL722No5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) || 
AsymptoticRegion4DL722No5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DL722(double t1, double t2, double t3, double t4, double t5) {
	return (((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/43 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/3611) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/44 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/1847) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/45 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/1259) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/46 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/965) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/671) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/49 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/587) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/51 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/475) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/54 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/377) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/56 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/335) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/60 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/279) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/63 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/251) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/70 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/209) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/78 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/181) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/84 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/167) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/1199) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/26 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/623) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/431) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/335) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/239) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/32 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/191) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/33 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/175) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/143) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/119) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/42 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/111) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/95) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/9 && (t5) >= (1 - 0.52)/19 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/683) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/9 && (t5) >= (1 - 0.52)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/359) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/9 && (t5) >= (1 - 0.52)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/251) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/9 && (t5) >= (1 - 0.52)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/197) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/9 && (t5) >= (1 - 0.52)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/143) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/9 && (t5) >= (1 - 0.52)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/107) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/9 && (t5) >= (1 - 0.52)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/89) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/9 && (t5) >= (1 - 0.52)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/71) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/10 && (t5) >= (1 - 0.52)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/479) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/10 && (t5) >= (1 - 0.52)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/179) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/10 && (t5) >= (1 - 0.52)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/119) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/10 && (t5) >= (1 - 0.52)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/79) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/10 && (t5) >= (1 - 0.52)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/59) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/11 && (t5) >= (1 - 0.52)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/461) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/11 && (t5) >= (1 - 0.52)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/219) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/11 && (t5) >= (1 - 0.52)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/65) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/12 && (t5) >= (1 - 0.52)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/311) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/12 && (t5) >= (1 - 0.52)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/167) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/12 && (t5) >= (1 - 0.52)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/119) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/12 && (t5) >= (1 - 0.52)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/95) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/12 && (t5) >= (1 - 0.52)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/71) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/12 && (t5) >= (1 - 0.52)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/59) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/12 && (t5) >= (1 - 0.52)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/55) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/13 && (t5) >= (1 - 0.52)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/155) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/14 && (t5) >= (1 - 0.52)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/69) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/14 && (t5) >= (1 - 0.52)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/41) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/15 && (t5) >= (1 - 0.52)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/59) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/15 && (t5) >= (1 - 0.52)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/39) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/839) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/439) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/239) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/199) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/139) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/119) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/89) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/79) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/311) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/167) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/119) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/95) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/71) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/59) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/55) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/47) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/279) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/55) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/143) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/79) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/31) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/9 && (t5) >= (1 - 0.52)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/71) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/5 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/11 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/219) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/5 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/12 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/119) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/5 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/69) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/5 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/59) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/5 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/8 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/239) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/5 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/89) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/5 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/59) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/5 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/29) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/5 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/139) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/6 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/41) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/6 && (t4) >= (1 - 0.52)/9 && (t5) >= (1 - 0.52)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/17) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/7 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/27));
}

bool AsymptoticRegion5DL722No6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722(t1, t2, t3, t4, t5) || 
 AsymptoticRegion5DL722(t1, t2, t3, t5, t4) || 
 AsymptoticRegion5DL722(t1, t2, t4, t3, t5) || 
 AsymptoticRegion5DL722(t1, t2, t4, t5, t3) || 
 AsymptoticRegion5DL722(t1, t2, t5, t3, t4) || 
 AsymptoticRegion5DL722(t1, t2, t5, t4, t3) || 
 AsymptoticRegion5DL722(t1, t3, t2, t4, t5) || 
 AsymptoticRegion5DL722(t1, t3, t2, t5, t4) || 
 AsymptoticRegion5DL722(t1, t3, t4, t2, t5) || 
 AsymptoticRegion5DL722(t1, t3, t4, t5, t2) || 
 AsymptoticRegion5DL722(t1, t3, t5, t2, t4) || 
 AsymptoticRegion5DL722(t1, t3, t5, t4, t2) || 
 AsymptoticRegion5DL722(t1, t4, t2, t3, t5) || 
 AsymptoticRegion5DL722(t1, t4, t2, t5, t3) || 
 AsymptoticRegion5DL722(t1, t4, t3, t2, t5) || 
 AsymptoticRegion5DL722(t1, t4, t3, t5, t2) || 
 AsymptoticRegion5DL722(t1, t4, t5, t2, t3) || 
 AsymptoticRegion5DL722(t1, t4, t5, t3, t2) || 
 AsymptoticRegion5DL722(t1, t5, t2, t3, t4) || 
 AsymptoticRegion5DL722(t1, t5, t2, t4, t3) || 
 AsymptoticRegion5DL722(t1, t5, t3, t2, t4) || 
 AsymptoticRegion5DL722(t1, t5, t3, t4, t2) || 
 AsymptoticRegion5DL722(t1, t5, t4, t2, t3) || 
 AsymptoticRegion5DL722(t1, t5, t4, t3, t2) || 
 AsymptoticRegion5DL722(t2, t1, t3, t4, t5) || 
 AsymptoticRegion5DL722(t2, t1, t3, t5, t4) || 
 AsymptoticRegion5DL722(t2, t1, t4, t3, t5) || 
 AsymptoticRegion5DL722(t2, t1, t4, t5, t3) || 
 AsymptoticRegion5DL722(t2, t1, t5, t3, t4) || 
 AsymptoticRegion5DL722(t2, t1, t5, t4, t3) || 
 AsymptoticRegion5DL722(t2, t3, t1, t4, t5) || 
 AsymptoticRegion5DL722(t2, t3, t1, t5, t4) || 
 AsymptoticRegion5DL722(t2, t3, t4, t1, t5) || 
 AsymptoticRegion5DL722(t2, t3, t4, t5, t1) || 
 AsymptoticRegion5DL722(t2, t3, t5, t1, t4) || 
 AsymptoticRegion5DL722(t2, t3, t5, t4, t1) || 
 AsymptoticRegion5DL722(t2, t4, t1, t3, t5) || 
 AsymptoticRegion5DL722(t2, t4, t1, t5, t3) || 
 AsymptoticRegion5DL722(t2, t4, t3, t1, t5) || 
 AsymptoticRegion5DL722(t2, t4, t3, t5, t1) || 
 AsymptoticRegion5DL722(t2, t4, t5, t1, t3) || 
 AsymptoticRegion5DL722(t2, t4, t5, t3, t1) || 
 AsymptoticRegion5DL722(t2, t5, t1, t3, t4) || 
 AsymptoticRegion5DL722(t2, t5, t1, t4, t3) || 
 AsymptoticRegion5DL722(t2, t5, t3, t1, t4) || 
 AsymptoticRegion5DL722(t2, t5, t3, t4, t1) || 
 AsymptoticRegion5DL722(t2, t5, t4, t1, t3) || 
 AsymptoticRegion5DL722(t2, t5, t4, t3, t1) || 
 AsymptoticRegion5DL722(t3, t1, t2, t4, t5) || 
 AsymptoticRegion5DL722(t3, t1, t2, t5, t4) || 
 AsymptoticRegion5DL722(t3, t1, t4, t2, t5) || 
 AsymptoticRegion5DL722(t3, t1, t4, t5, t2) || 
 AsymptoticRegion5DL722(t3, t1, t5, t2, t4) || 
 AsymptoticRegion5DL722(t3, t1, t5, t4, t2) || 
 AsymptoticRegion5DL722(t3, t2, t1, t4, t5) || 
 AsymptoticRegion5DL722(t3, t2, t1, t5, t4) || 
 AsymptoticRegion5DL722(t3, t2, t4, t1, t5) || 
 AsymptoticRegion5DL722(t3, t2, t4, t5, t1) || 
 AsymptoticRegion5DL722(t3, t2, t5, t1, t4) || 
 AsymptoticRegion5DL722(t3, t2, t5, t4, t1) || 
 AsymptoticRegion5DL722(t3, t4, t1, t2, t5) || 
 AsymptoticRegion5DL722(t3, t4, t1, t5, t2) || 
 AsymptoticRegion5DL722(t3, t4, t2, t1, t5) || 
 AsymptoticRegion5DL722(t3, t4, t2, t5, t1) || 
 AsymptoticRegion5DL722(t3, t4, t5, t1, t2) || 
 AsymptoticRegion5DL722(t3, t4, t5, t2, t1) || 
 AsymptoticRegion5DL722(t3, t5, t1, t2, t4) || 
 AsymptoticRegion5DL722(t3, t5, t1, t4, t2) || 
 AsymptoticRegion5DL722(t3, t5, t2, t1, t4) || 
 AsymptoticRegion5DL722(t3, t5, t2, t4, t1) || 
 AsymptoticRegion5DL722(t3, t5, t4, t1, t2) || 
 AsymptoticRegion5DL722(t3, t5, t4, t2, t1) || 
 AsymptoticRegion5DL722(t4, t1, t2, t3, t5) || 
 AsymptoticRegion5DL722(t4, t1, t2, t5, t3) || 
 AsymptoticRegion5DL722(t4, t1, t3, t2, t5) || 
 AsymptoticRegion5DL722(t4, t1, t3, t5, t2) || 
 AsymptoticRegion5DL722(t4, t1, t5, t2, t3) || 
 AsymptoticRegion5DL722(t4, t1, t5, t3, t2) || 
 AsymptoticRegion5DL722(t4, t2, t1, t3, t5) || 
 AsymptoticRegion5DL722(t4, t2, t1, t5, t3) || 
 AsymptoticRegion5DL722(t4, t2, t3, t1, t5) || 
 AsymptoticRegion5DL722(t4, t2, t3, t5, t1) || 
 AsymptoticRegion5DL722(t4, t2, t5, t1, t3) || 
 AsymptoticRegion5DL722(t4, t2, t5, t3, t1) || 
 AsymptoticRegion5DL722(t4, t3, t1, t2, t5) || 
 AsymptoticRegion5DL722(t4, t3, t1, t5, t2) || 
 AsymptoticRegion5DL722(t4, t3, t2, t1, t5) || 
 AsymptoticRegion5DL722(t4, t3, t2, t5, t1) || 
 AsymptoticRegion5DL722(t4, t3, t5, t1, t2) || 
 AsymptoticRegion5DL722(t4, t3, t5, t2, t1) || 
 AsymptoticRegion5DL722(t4, t5, t1, t2, t3) || 
 AsymptoticRegion5DL722(t4, t5, t1, t3, t2) || 
 AsymptoticRegion5DL722(t4, t5, t2, t1, t3) || 
 AsymptoticRegion5DL722(t4, t5, t2, t3, t1) || 
 AsymptoticRegion5DL722(t4, t5, t3, t1, t2) || 
 AsymptoticRegion5DL722(t4, t5, t3, t2, t1) || 
 AsymptoticRegion5DL722(t5, t1, t2, t3, t4) || 
 AsymptoticRegion5DL722(t5, t1, t2, t4, t3) || 
 AsymptoticRegion5DL722(t5, t1, t3, t2, t4) || 
 AsymptoticRegion5DL722(t5, t1, t3, t4, t2) || 
 AsymptoticRegion5DL722(t5, t1, t4, t2, t3) || 
 AsymptoticRegion5DL722(t5, t1, t4, t3, t2) || 
 AsymptoticRegion5DL722(t5, t2, t1, t3, t4) || 
 AsymptoticRegion5DL722(t5, t2, t1, t4, t3) || 
 AsymptoticRegion5DL722(t5, t2, t3, t1, t4) || 
 AsymptoticRegion5DL722(t5, t2, t3, t4, t1) || 
 AsymptoticRegion5DL722(t5, t2, t4, t1, t3) || 
 AsymptoticRegion5DL722(t5, t2, t4, t3, t1) || 
 AsymptoticRegion5DL722(t5, t3, t1, t2, t4) || 
 AsymptoticRegion5DL722(t5, t3, t1, t4, t2) || 
 AsymptoticRegion5DL722(t5, t3, t2, t1, t4) || 
 AsymptoticRegion5DL722(t5, t3, t2, t4, t1) || 
 AsymptoticRegion5DL722(t5, t3, t4, t1, t2) || 
 AsymptoticRegion5DL722(t5, t3, t4, t2, t1) || 
 AsymptoticRegion5DL722(t5, t4, t1, t2, t3) || 
 AsymptoticRegion5DL722(t5, t4, t1, t3, t2) || 
 AsymptoticRegion5DL722(t5, t4, t2, t1, t3) || 
 AsymptoticRegion5DL722(t5, t4, t2, t3, t1) || 
 AsymptoticRegion5DL722(t5, t4, t3, t1, t2) || 
 AsymptoticRegion5DL722(t5, t4, t3, t2, t1);
}

bool AsymptoticRegion5DL722All(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722No6(t1, t2, t3, t4, t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) || 
AsymptoticRegion5DL722No6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
AsymptoticRegion5DL722No6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
AsymptoticRegion5DL722No6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion3DL18(double t1, double t2, double t3) {
        double h = 1.0;
	    double k1 = 0.0;
	    double k2 = 0.0;
	    double g1 = 1.0;
	    double g2 = 2.0;
	    double g3 = 3.0;
	    double d1 = 4.0;
	    double d2 = 5.0;
    
	    double ud1 = 1 - 1.0 / (2 * d1);
	    double ud2 = 1 - 1.0 / (2 * d2);
	    double v = 1.0;
	
	    double b1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c1d1 = 1.0 / 6;
	    double c1d2 = 1.0 / 6;
	
	    double a2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c2d1 = 1.0 / 6;
	    double c2d2 = 1.0 / 6;
	
	    double b3O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b3O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b3O2d1 = 1.0 / 4;
	    double b3O2d2 = 1.0 / 4;
	    double c3O1d1 = 1.0 / 6;
	    double c3O1d2 = 1.0 / 6;
	    double c3O2d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c3O2d2 = 1.0 / 4 - 1.0 / (2 * d2);
	
	    double a4O1d1 = 1.0 / 2;
	    double a4O1d2 = 1.0 / 2;
	    double a4O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a4O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c4O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c4O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c4O2d1 = 1.0 / 6;
	    double c4O2d2 = 1.0 / 6;
	
	    double a5O1d1 = 1.0 / 2;
	    double a5O1d2 = 1.0 / 2;
	    double a5O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a5O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double b5O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b5O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b5O2d1 = 1.0 / 4;
	    double b5O2d2 = 1.0 / 4;
	    double c5O1d1 = 1.0 / 6;
	    double c5O1d2 = 1.0 / 6;
	    double c5O2d1 = 1.0 / 6;
	    double c5O2d2 = 1.0 / 6;
	
	    double a6O1d1 = 1.0 / 2;
	    double a6O1d2 = 1.0 / 2;
	    double a6O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a6O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double a6O3d1 = 1.0 / 2;
	    double a6O3d2 = 1.0 / 2;
	    double b6O1d1 = 1.0 / 4;
	    double b6O1d2 = 1.0 / 4;
	    double b6O2d1 = 1.0 / 4;
	    double b6O2d2 = 1.0 / 4;
	    double b6O3d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b6O3d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c6O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c6O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c6O2d1 = 1.0 / 6;
	    double c6O2d2 = 1.0 / 6;
	    double c6O3d1 = 1.0 / 6;
	    double c6O3d2 = 1.0 / 6;
	
    return (((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) );
	
}

bool AsymptoticRegion3DL18All(double t1, double t2, double t3){
	return AsymptoticRegion3DL18(t1, t2, t3) || AsymptoticRegion3DL18(t1, t3, t2) || AsymptoticRegion3DL18(t2, t1, t3) || 
		   AsymptoticRegion3DL18(t2, t3, t1) || AsymptoticRegion3DL18(t3, t1, t2) || AsymptoticRegion3DL18(t3, t2, t1);
}

bool AsymptoticRegion3DAll(double t1, double t2, double t3) {
    return AsymptoticRegion2DAll(t1, t2 + t3) || AsymptoticRegion2DAll(t2, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, t3) || AsymptoticRegion2DAll(t1 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, t1) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3, t2 + t3) || AsymptoticRegion2DAll(t2, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(t3, 1 - t1 - t2 - t3 + t2) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t2, t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t3) || AsymptoticRegion2DAll(t1 + t3, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t1) ||
           AsymptoticRegion2DAll(t1, t2 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t2, t1 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t2) || AsymptoticRegion2DAll(t2 + 1 - t1 - t2 - t3, t1) ||
		   AsymptoticRegion3DL722All(t1, t2, t3) || 
		   AsymptoticRegion3DL722All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t2, t3, 1 - t1 - t2 - t3) ||
		   AsymptoticRegion3DL18All(t1, t2, t3) || 
		   AsymptoticRegion3DL18All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t2, t3, 1 - t1 - t2 - t3);
}

bool AsymptoticRegion4DAllNo5(double t1, double t2, double t3, double t4) {
    return AsymptoticRegion2DAll(t1, t2 + t3 + t4) || AsymptoticRegion2DAll(t2, t1 + t3 + t4) ||
           AsymptoticRegion2DAll(t3, t1 + t2 + t4) || AsymptoticRegion2DAll(t4, t1 + t2 + t3) ||
           AsymptoticRegion2DAll(t1 + t2, t3 + t4) || AsymptoticRegion2DAll(t1 + t3, t2 + t4) ||
           AsymptoticRegion2DAll(t1 + t4, t2 + t3) || AsymptoticRegion2DAll(t2 + t3, t1 + t4) ||
           AsymptoticRegion2DAll(t2 + t4, t1 + t3) || AsymptoticRegion2DAll(t3 + t4, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2 + t3, t4) || AsymptoticRegion2DAll(t1 + t2 + t4, t3) ||
           AsymptoticRegion2DAll(t1 + t3 + t4, t2) || AsymptoticRegion2DAll(t2 + t3 + t4, t1) ||
		   		    AsymptoticRegion3DAll(t1, t2, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t3, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t4, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t2, t1, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t3, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t4, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t3, t1, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t2, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t4, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t4, t1, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t2, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t3, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t1, t3 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t2, t3 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t2, t4) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t3, t2 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t2, t3) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t3, t2) || 
		   		    AsymptoticRegion3DAll(t4, t2 + t3, t1) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t3, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t4, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t2, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t4, t2) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t2, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t3, t2) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t1, t4) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t4, t1) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t1, t3) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t3, t1) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t1, t2) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t2, t1) ||
		   		    AsymptoticRegion4DL722All(t1, t2, t3, t4);
}

bool AsymptoticRegion4DAll(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DAllNo5(t1, t2, t3, t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) ||
	       AsymptoticRegion4DAllNo5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) ||
	       AsymptoticRegion4DAllNo5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DAllNo6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5) || 
	  AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4) ||
	  AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1) ||
	  AsymptoticRegion2DAll(t5 + t2, t3 + t4) ||
	  AsymptoticRegion2DAll(t5 + t3, t2 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t5 + t2) ||
	  AsymptoticRegion2DAll(t1 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t5 + t3, t1 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t4) || 
	  AsymptoticRegion2DAll(t1 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t5) || 
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2) ||
	   AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4) || 
	   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3) || 
	   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2) || 
	   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1) ||
 AsymptoticRegion4DL722All(t1, t2, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t3, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t4, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t1, t5, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t2, t1, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t3, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t4, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t2, t5, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t3, t1, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t2, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t4, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t3, t5, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t1, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t2, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t3, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t5, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t1, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t2, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t3, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t4, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t3, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t4, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t1, t5, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t3, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t4, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t2, t5, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t2, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t4, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t3, t5, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t2, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t3, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t4, t5, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t2, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t3, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t5, t4, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t2, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t5, t2) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t1, t5) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t5, t1) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t2, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t4, t2) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t2, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t3, t2) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t1, t4) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t4, t1) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t1, t3) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t3, t1) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t1, t2) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t2, t1) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t3, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t3, t2) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t4, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t5, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t3, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t5, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t3, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t3, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t4, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t3, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t2, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t5, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t1, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t5, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t2, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t2, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t4, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t1, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t4, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t2, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t2, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t3, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t1, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t3, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t1, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t2, t1) ||
 AsymptoticRegion5DL722All(t1, t2, t3, t4, t5);
}

bool AsymptoticRegion5DAll(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DAllNo6(t1, t2, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion6DAllNo7(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t6, t1 + t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t5 + t6, t1 + t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t5 + t6, t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3 + t5) || 
		 AsymptoticRegion2DAll(t2 + t5 + t6, t1 + t3 + t4) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2 + t6) || 
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2 + t5) || 
		 AsymptoticRegion2DAll(t3 + t5 + t6, t1 + t2 + t4) || 
		 AsymptoticRegion2DAll(t4 + t5 + t6, t1 + t2 + t3) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t6, t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t6, t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5 + t6, t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t6, t2 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5 + t6, t2 + t4) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5 + t6, t2 + t3) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t6, t1 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5 + t6, t1 + t4) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5 + t6, t1 + t3) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5 + t6, t1 + t2) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t5, t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t6, t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5 + t6, t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5 + t6, t3) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5 + t6, t2) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5 + t6, t1) ||
		 AsymptoticRegion2DAll(t6 + t2, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t6 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t6 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t6 + t2 + t3) ||
		 AsymptoticRegion2DAll(t6 + t2 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t6 + t2) ||
		 AsymptoticRegion2DAll(t1 + t6, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t6 + t3) ||
		 AsymptoticRegion2DAll(t1 + t6 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t6 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t6) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2) ||		 
	       AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t6, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t6, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t6, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t6, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t6, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t3, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t4, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t5, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t4 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t5 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t4 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t5 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t4 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t5 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t3 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t5 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t3 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t4 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t3 + t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t3 + t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t4 + t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1, t4 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2, t4 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3, t4 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4, t3 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t5, t3 + t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t6, t3 + t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t3, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t3, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t4, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t3 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t3 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t3 + t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t3, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t3, t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t3, t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t3, t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t4, t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t2, t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t2, t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t2, t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t4, t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2 + t4, t1) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t2, t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t3, t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2 + t3, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t2, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t2, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t2, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t4, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t2, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t3, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t1, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t1, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t1, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t4, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t1, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t3, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t1, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t2, t1);
}

bool AsymptoticRegion6DAll(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, 1 - t1 - t2 - t3 - t4 - t5 - t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5 - t6, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5 - t6, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, 1 - t1 - t2 - t3 - t4 - t5 - t6, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, 1 - t1 - t2 - t3 - t4 - t5 - t6, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(1 - t1 - t2 - t3 - t4 - t5 - t6, t2, t3, t4, t5, t6);
}

bool TypeIRegion2D(double t1, double t2) {
    return (t1 + t2 <= 0.5) || (t1 <= 0.5 && t2 < 0.5 * (3 * 0.52 - 1)) || (t2 <= 0.5 && t1 < 0.5 * (3 * 0.52 - 1));
}

bool TypeIRegion3D(double t1, double t2, double t3) {
    return (t1 + t2 <= 0.5 && t3 < 0.5 * (3 * 0.52 - 1) ) || (t1 + t3 <= 0.5 && t2 < 0.5 * (3 * 0.52 - 1) ) ||
	       (t2 + t3 <= 0.5 && t1 < 0.5 * (3 * 0.52 - 1) ) || (t1 <= 0.5 && t2 + t3 < 0.5 * (3 * 0.52 - 1) ) ||
		   (t2 <= 0.5 && t1 + t3 < 0.5 * (3 * 0.52 - 1) ) || (t3 <= 0.5 && t1 + t2 < 0.5 * (3 * 0.52 - 1) ) || (t1 + t2 + t3 <= 0.5) ||
		   (( t1 <= 0.5) && (t3 < 0.25 * (3 * 0.52 - 1)) && (2 * t2 + t3 < 0.52) && (2 * t2 + 3 * t3 < 0.5 * (1 + 0.52))) ||
		   (( t1 <= 0.5) && (t2 < 0.25 * (3 * 0.52 - 1)) && (2 * t3 + t2 < 0.52) && (2 * t3 + 3 * t2 < 0.5 * (1 + 0.52))) ||
		   (( t2 <= 0.5) && (t3 < 0.25 * (3 * 0.52 - 1)) && (2 * t1 + t3 < 0.52) && (2 * t1 + 3 * t3 < 0.5 * (1 + 0.52))) ||
		   (( t2 <= 0.5) && (t1 < 0.25 * (3 * 0.52 - 1)) && (2 * t3 + t1 < 0.52) && (2 * t3 + 3 * t1 < 0.5 * (1 + 0.52))) ||
		   (( t3 <= 0.5) && (t1 < 0.25 * (3 * 0.52 - 1)) && (2 * t2 + t1 < 0.52) && (2 * t2 + 3 * t1 < 0.5 * (1 + 0.52))) ||
		   (( t3 <= 0.5) && (t2 < 0.25 * (3 * 0.52 - 1)) && (2 * t1 + t2 < 0.52) && (2 * t1 + 3 * t2 < 0.5 * (1 + 0.52))) ||
		   (( t1 <= 0.5) && (t2 < 0.5 * (1 - 0.52)) && (t3 < 0.125 * (3 * 0.52 - 1))) ||
		   (( t1 <= 0.5) && (t3 < 0.5 * (1 - 0.52)) && (t2 < 0.125 * (3 * 0.52 - 1))) ||
		   (( t2 <= 0.5) && (t1 < 0.5 * (1 - 0.52)) && (t3 < 0.125 * (3 * 0.52 - 1))) ||
		   (( t2 <= 0.5) && (t3 < 0.5 * (1 - 0.52)) && (t1 < 0.125 * (3 * 0.52 - 1))) ||
		   (( t3 <= 0.5) && (t1 < 0.5 * (1 - 0.52)) && (t2 < 0.125 * (3 * 0.52 - 1))) ||
		   (( t3 <= 0.5) && (t2 < 0.5 * (1 - 0.52)) && (t1 < 0.125 * (3 * 0.52 - 1)));
}

bool TypeIRegion5D(double t1, double t2, double t3, double t4, double t5) {
    return   TypeIRegion3D(t1, t2, t3 + t4 + t5) || 
 TypeIRegion3D(t1, t3, t2 + t4 + t5) || 
 TypeIRegion3D(t1, t4, t2 + t3 + t5) || 
 TypeIRegion3D(t1, t5, t2 + t3 + t4) || 
 TypeIRegion3D(t2, t1, t3 + t4 + t5) || 
 TypeIRegion3D(t2, t3, t1 + t4 + t5) || 
 TypeIRegion3D(t2, t4, t1 + t3 + t5) || 
 TypeIRegion3D(t2, t5, t1 + t3 + t4) || 
 TypeIRegion3D(t3, t1, t2 + t4 + t5) || 
 TypeIRegion3D(t3, t2, t1 + t4 + t5) || 
 TypeIRegion3D(t3, t4, t1 + t2 + t5) || 
 TypeIRegion3D(t3, t5, t1 + t2 + t4) || 
 TypeIRegion3D(t4, t1, t2 + t3 + t5) || 
 TypeIRegion3D(t4, t2, t1 + t3 + t5) || 
 TypeIRegion3D(t4, t3, t1 + t2 + t5) || 
 TypeIRegion3D(t4, t5, t1 + t2 + t3) || 
 TypeIRegion3D(t5, t1, t2 + t3 + t4) || 
 TypeIRegion3D(t5, t2, t1 + t3 + t4) || 
 TypeIRegion3D(t5, t3, t1 + t2 + t4) || 
 TypeIRegion3D(t5, t4, t1 + t2 + t3) || 
 TypeIRegion3D(t1, t2 + t3 + t4, t5) || 
 TypeIRegion3D(t1, t2 + t3 + t5, t4) || 
 TypeIRegion3D(t1, t2 + t4 + t5, t3) || 
 TypeIRegion3D(t1, t3 + t4 + t5, t2) || 
 TypeIRegion3D(t2, t1 + t3 + t4, t5) || 
 TypeIRegion3D(t2, t1 + t3 + t5, t4) || 
 TypeIRegion3D(t2, t1 + t4 + t5, t3) || 
 TypeIRegion3D(t2, t3 + t4 + t5, t1) || 
 TypeIRegion3D(t3, t1 + t2 + t4, t5) || 
 TypeIRegion3D(t3, t1 + t2 + t5, t4) || 
 TypeIRegion3D(t3, t1 + t4 + t5, t2) || 
 TypeIRegion3D(t3, t2 + t4 + t5, t1) || 
 TypeIRegion3D(t4, t1 + t2 + t3, t5) || 
 TypeIRegion3D(t4, t1 + t2 + t5, t3) || 
 TypeIRegion3D(t4, t1 + t3 + t5, t2) || 
 TypeIRegion3D(t4, t2 + t3 + t5, t1) || 
 TypeIRegion3D(t5, t1 + t2 + t3, t4) || 
 TypeIRegion3D(t5, t1 + t2 + t4, t3) || 
 TypeIRegion3D(t5, t1 + t3 + t4, t2) || 
 TypeIRegion3D(t5, t2 + t3 + t4, t1) || 
 TypeIRegion3D(t1 + t2 + t3, t4, t5) || 
 TypeIRegion3D(t1 + t2 + t3, t5, t4) || 
 TypeIRegion3D(t1 + t2 + t4, t3, t5) || 
 TypeIRegion3D(t1 + t2 + t4, t5, t3) || 
 TypeIRegion3D(t1 + t2 + t5, t3, t4) || 
 TypeIRegion3D(t1 + t2 + t5, t4, t3) || 
 TypeIRegion3D(t1 + t3 + t4, t2, t5) || 
 TypeIRegion3D(t1 + t3 + t4, t5, t2) || 
 TypeIRegion3D(t1 + t3 + t5, t2, t4) || 
 TypeIRegion3D(t1 + t3 + t5, t4, t2) || 
 TypeIRegion3D(t1 + t4 + t5, t2, t3) || 
 TypeIRegion3D(t1 + t4 + t5, t3, t2) || 
 TypeIRegion3D(t2 + t3 + t4, t1, t5) || 
 TypeIRegion3D(t2 + t3 + t4, t5, t1) || 
 TypeIRegion3D(t2 + t3 + t5, t1, t4) || 
 TypeIRegion3D(t2 + t3 + t5, t4, t1) || 
 TypeIRegion3D(t2 + t4 + t5, t1, t3) || 
 TypeIRegion3D(t2 + t4 + t5, t3, t1) || 
 TypeIRegion3D(t3 + t4 + t5, t1, t2) || 
 TypeIRegion3D(t3 + t4 + t5, t2, t1) || 
 TypeIRegion3D(t1, t2 + t3, t4 + t5) || 
 TypeIRegion3D(t1, t2 + t4, t3 + t5) || 
 TypeIRegion3D(t1, t2 + t5, t3 + t4) || 
 TypeIRegion3D(t1, t3 + t4, t2 + t5) || 
 TypeIRegion3D(t1, t3 + t5, t2 + t4) || 
 TypeIRegion3D(t1, t4 + t5, t2 + t3) || 
 TypeIRegion3D(t2, t1 + t3, t4 + t5) || 
 TypeIRegion3D(t2, t1 + t4, t3 + t5) || 
 TypeIRegion3D(t2, t1 + t5, t3 + t4) || 
 TypeIRegion3D(t2, t3 + t4, t1 + t5) || 
 TypeIRegion3D(t2, t3 + t5, t1 + t4) || 
 TypeIRegion3D(t2, t4 + t5, t1 + t3) || 
 TypeIRegion3D(t3, t1 + t2, t4 + t5) || 
 TypeIRegion3D(t3, t1 + t4, t2 + t5) || 
 TypeIRegion3D(t3, t1 + t5, t2 + t4) || 
 TypeIRegion3D(t3, t2 + t4, t1 + t5) || 
 TypeIRegion3D(t3, t2 + t5, t1 + t4) || 
 TypeIRegion3D(t3, t4 + t5, t1 + t2) || 
 TypeIRegion3D(t4, t1 + t2, t3 + t5) || 
 TypeIRegion3D(t4, t1 + t3, t2 + t5) || 
 TypeIRegion3D(t4, t1 + t5, t2 + t3) || 
 TypeIRegion3D(t4, t2 + t3, t1 + t5) || 
 TypeIRegion3D(t4, t2 + t5, t1 + t3) || 
 TypeIRegion3D(t4, t3 + t5, t1 + t2) || 
 TypeIRegion3D(t5, t1 + t2, t3 + t4) || 
 TypeIRegion3D(t5, t1 + t3, t2 + t4) || 
 TypeIRegion3D(t5, t1 + t4, t2 + t3) || 
 TypeIRegion3D(t5, t2 + t3, t1 + t4) || 
 TypeIRegion3D(t5, t2 + t4, t1 + t3) || 
 TypeIRegion3D(t5, t3 + t4, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3, t4 + t5) || 
 TypeIRegion3D(t1 + t2, t4, t3 + t5) || 
 TypeIRegion3D(t1 + t2, t5, t3 + t4) || 
 TypeIRegion3D(t1 + t3, t2, t4 + t5) || 
 TypeIRegion3D(t1 + t3, t4, t2 + t5) || 
 TypeIRegion3D(t1 + t3, t5, t2 + t4) || 
 TypeIRegion3D(t1 + t4, t2, t3 + t5) || 
 TypeIRegion3D(t1 + t4, t3, t2 + t5) || 
 TypeIRegion3D(t1 + t4, t5, t2 + t3) || 
 TypeIRegion3D(t1 + t5, t2, t3 + t4) || 
 TypeIRegion3D(t1 + t5, t3, t2 + t4) || 
 TypeIRegion3D(t1 + t5, t4, t2 + t3) || 
 TypeIRegion3D(t2 + t3, t1, t4 + t5) || 
 TypeIRegion3D(t2 + t3, t4, t1 + t5) || 
 TypeIRegion3D(t2 + t3, t5, t1 + t4) || 
 TypeIRegion3D(t2 + t4, t1, t3 + t5) || 
 TypeIRegion3D(t2 + t4, t3, t1 + t5) || 
 TypeIRegion3D(t2 + t4, t5, t1 + t3) || 
 TypeIRegion3D(t2 + t5, t1, t3 + t4) || 
 TypeIRegion3D(t2 + t5, t3, t1 + t4) || 
 TypeIRegion3D(t2 + t5, t4, t1 + t3) || 
 TypeIRegion3D(t3 + t4, t1, t2 + t5) || 
 TypeIRegion3D(t3 + t4, t2, t1 + t5) || 
 TypeIRegion3D(t3 + t4, t5, t1 + t2) || 
 TypeIRegion3D(t3 + t5, t1, t2 + t4) || 
 TypeIRegion3D(t3 + t5, t2, t1 + t4) || 
 TypeIRegion3D(t3 + t5, t4, t1 + t2) || 
 TypeIRegion3D(t4 + t5, t1, t2 + t3) || 
 TypeIRegion3D(t4 + t5, t2, t1 + t3) || 
 TypeIRegion3D(t4 + t5, t3, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3 + t4, t5) || 
 TypeIRegion3D(t1 + t2, t3 + t5, t4) || 
 TypeIRegion3D(t1 + t2, t4 + t5, t3) || 
 TypeIRegion3D(t1 + t3, t2 + t4, t5) || 
 TypeIRegion3D(t1 + t3, t2 + t5, t4) || 
 TypeIRegion3D(t1 + t3, t4 + t5, t2) || 
 TypeIRegion3D(t1 + t4, t2 + t3, t5) || 
 TypeIRegion3D(t1 + t4, t2 + t5, t3) || 
 TypeIRegion3D(t1 + t4, t3 + t5, t2) || 
 TypeIRegion3D(t1 + t5, t2 + t3, t4) || 
 TypeIRegion3D(t1 + t5, t2 + t4, t3) || 
 TypeIRegion3D(t1 + t5, t3 + t4, t2) || 
 TypeIRegion3D(t2 + t3, t1 + t4, t5) || 
 TypeIRegion3D(t2 + t3, t1 + t5, t4) || 
 TypeIRegion3D(t2 + t3, t4 + t5, t1) || 
 TypeIRegion3D(t2 + t4, t1 + t3, t5) || 
 TypeIRegion3D(t2 + t4, t1 + t5, t3) || 
 TypeIRegion3D(t2 + t4, t3 + t5, t1) || 
 TypeIRegion3D(t2 + t5, t1 + t3, t4) || 
 TypeIRegion3D(t2 + t5, t1 + t4, t3) || 
 TypeIRegion3D(t2 + t5, t3 + t4, t1) || 
 TypeIRegion3D(t3 + t4, t1 + t2, t5) || 
 TypeIRegion3D(t3 + t4, t1 + t5, t2) || 
 TypeIRegion3D(t3 + t4, t2 + t5, t1) || 
 TypeIRegion3D(t3 + t5, t1 + t2, t4) || 
 TypeIRegion3D(t3 + t5, t1 + t4, t2) || 
 TypeIRegion3D(t3 + t5, t2 + t4, t1) || 
 TypeIRegion3D(t4 + t5, t1 + t2, t3) || 
 TypeIRegion3D(t4 + t5, t1 + t3, t2) || 
 TypeIRegion3D(t4 + t5, t2 + t3, t1);
}

bool TypeIRegion7D(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
	return  TypeIRegion2D(t1, t2 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2, t1 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t3, t1 + t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t4, t1 + t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t5, t1 + t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t6, t1 + t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t7, t1 + t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2, t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3, t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t4, t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t5, t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t6, t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t7, t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t3, t1 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t4, t1 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t5, t1 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t6, t1 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t7, t1 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t3 + t4, t1 + t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t3 + t5, t1 + t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t3 + t6, t1 + t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t3 + t7, t1 + t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t4 + t5, t1 + t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t4 + t6, t1 + t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t4 + t7, t1 + t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t5 + t6, t1 + t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t5 + t7, t1 + t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t6 + t7, t1 + t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t3, t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4, t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t5, t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t6, t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t7, t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t4, t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t5, t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t6, t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t7, t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t4 + t5, t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t4 + t6, t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t4 + t7, t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t5 + t6, t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t5 + t7, t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t6 + t7, t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t2 + t3 + t4, t1 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t5, t1 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t6, t1 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t7, t1 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t4 + t5, t1 + t3 + t6 + t7) || 
 TypeIRegion2D(t2 + t4 + t6, t1 + t3 + t5 + t7) || 
 TypeIRegion2D(t2 + t4 + t7, t1 + t3 + t5 + t6) || 
 TypeIRegion2D(t2 + t5 + t6, t1 + t3 + t4 + t7) || 
 TypeIRegion2D(t2 + t5 + t7, t1 + t3 + t4 + t6) || 
 TypeIRegion2D(t2 + t6 + t7, t1 + t3 + t4 + t5) || 
 TypeIRegion2D(t3 + t4 + t5, t1 + t2 + t6 + t7) || 
 TypeIRegion2D(t3 + t4 + t6, t1 + t2 + t5 + t7) || 
 TypeIRegion2D(t3 + t4 + t7, t1 + t2 + t5 + t6) || 
 TypeIRegion2D(t3 + t5 + t6, t1 + t2 + t4 + t7) || 
 TypeIRegion2D(t3 + t5 + t7, t1 + t2 + t4 + t6) || 
 TypeIRegion2D(t3 + t6 + t7, t1 + t2 + t4 + t5) || 
 TypeIRegion2D(t4 + t5 + t6, t1 + t2 + t3 + t7) || 
 TypeIRegion2D(t4 + t5 + t7, t1 + t2 + t3 + t6) || 
 TypeIRegion2D(t4 + t6 + t7, t1 + t2 + t3 + t5) || 
 TypeIRegion2D(t5 + t6 + t7, t1 + t2 + t3 + t4) || 
 TypeIRegion2D(t1 + t2 + t3 + t4, t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5, t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t6, t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t7, t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t5, t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t6, t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t7, t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t5 + t6, t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t5 + t7, t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t6 + t7, t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t3 + t4 + t5, t2 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t6, t2 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t7, t2 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t5 + t6, t2 + t4 + t7) || 
 TypeIRegion2D(t1 + t3 + t5 + t7, t2 + t4 + t6) || 
 TypeIRegion2D(t1 + t3 + t6 + t7, t2 + t4 + t5) || 
 TypeIRegion2D(t1 + t4 + t5 + t6, t2 + t3 + t7) || 
 TypeIRegion2D(t1 + t4 + t5 + t7, t2 + t3 + t6) || 
 TypeIRegion2D(t1 + t4 + t6 + t7, t2 + t3 + t5) || 
 TypeIRegion2D(t1 + t5 + t6 + t7, t2 + t3 + t4) || 
 TypeIRegion2D(t2 + t3 + t4 + t5, t1 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t6, t1 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t7, t1 + t5 + t6) || 
 TypeIRegion2D(t2 + t3 + t5 + t6, t1 + t4 + t7) || 
 TypeIRegion2D(t2 + t3 + t5 + t7, t1 + t4 + t6) || 
 TypeIRegion2D(t2 + t3 + t6 + t7, t1 + t4 + t5) || 
 TypeIRegion2D(t2 + t4 + t5 + t6, t1 + t3 + t7) || 
 TypeIRegion2D(t2 + t4 + t5 + t7, t1 + t3 + t6) || 
 TypeIRegion2D(t2 + t4 + t6 + t7, t1 + t3 + t5) || 
 TypeIRegion2D(t2 + t5 + t6 + t7, t1 + t3 + t4) || 
 TypeIRegion2D(t3 + t4 + t5 + t6, t1 + t2 + t7) || 
 TypeIRegion2D(t3 + t4 + t5 + t7, t1 + t2 + t6) || 
 TypeIRegion2D(t3 + t4 + t6 + t7, t1 + t2 + t5) || 
 TypeIRegion2D(t3 + t5 + t6 + t7, t1 + t2 + t4) || 
 TypeIRegion2D(t4 + t5 + t6 + t7, t1 + t2 + t3) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5, t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6, t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t7, t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6, t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t7, t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t6 + t7, t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6, t3 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t7, t3 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t6 + t7, t3 + t5) || 
 TypeIRegion2D(t1 + t2 + t5 + t6 + t7, t3 + t4) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6, t2 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t7, t2 + t6) || 
 TypeIRegion2D(t1 + t3 + t4 + t6 + t7, t2 + t5) || 
 TypeIRegion2D(t1 + t3 + t5 + t6 + t7, t2 + t4) || 
 TypeIRegion2D(t1 + t4 + t5 + t6 + t7, t2 + t3) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6, t1 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t7, t1 + t6) || 
 TypeIRegion2D(t2 + t3 + t4 + t6 + t7, t1 + t5) || 
 TypeIRegion2D(t2 + t3 + t5 + t6 + t7, t1 + t4) || 
 TypeIRegion2D(t2 + t4 + t5 + t6 + t7, t1 + t3) || 
 TypeIRegion2D(t3 + t4 + t5 + t6 + t7, t1 + t2) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t6, t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t7, t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6 + t7, t5) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6 + t7, t4) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6 + t7, t3) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6 + t7, t2) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6 + t7, t1);
}

bool belowNu(double t1, double t2) {
    return (
        (0.04 <= t1 && t1 < 0.06 && t2 < min(t1, (2 * (0.52 - t1)) / 23)) ||
        (0.06 <= t1 && t1 < 0.1 && t2 < (2 * (0.52 - t1)) / 21) ||
        (0.1 <= t1 && t1 < 0.14 && t2 < (2 * (0.52 - t1)) / 19) ||
        (0.14 <= t1 && t1 < 0.18 && t2 < (2 * (0.52 - t1)) / 17) ||
        (0.18 <= t1 && t1 < 0.22 && t2 < (2 * (0.52 - t1)) / 15) ||
        (0.22 <= t1 && t1 < 0.26 && t2 < (2 * (0.52 - t1)) / 13) ||
        (0.26 <= t1 && t1 < 0.3 && t2 < (2 * (0.52 - t1)) / 11) ||
        (0.3 <= t1 && t1 < 0.34 && t2 < (2 * (0.52 - t1)) / 9) ||
        (0.34 <= t1 && t1 < 0.38 && t2 < (2 * (0.52 - t1)) / 7) ||
        (0.38 <= t1 && t1 < 0.42 && t2 < (2 * (0.52 - t1)) / 5) ||
        (0.42 <= t1 && t1 < 0.46 && t2 < (2 * (0.52 - t1)) / 3) ||
        (0.46 <= t1 && t1 < 0.5 && t2 < min(0.08, 2 * (0.52 - t1)))
    );
}

bool RegionA2DLoss(double t1, double t2) {
	double theta0 = 0.04;
	return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1) )
			&& (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)));
}

bool RegionC4DLoss(double t1, double t2, double t3, double t4) {
    double theta0 = 0.04;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && !(TypeIRegion5D(t1, t2, t3, t4, 0) && TypeIRegion5D(1 - t1 - t2 - t3 - t4, t2, t3, t4, 0))
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)));
}

bool RegionC6DLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.04;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) && !AsymptoticRegion6DAll(t1, t2, t3, t4, t5, t6)
		   && !TypeIRegion7D(t1, t2, t3, t4, t5, t6, t6) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)))
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4)))
		   && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t4 - t5)));
}

bool RegionC6DLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.04;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && (TypeIRegion5D(t1, t2, t3, t4, 0) && TypeIRegion5D(1 - t1 - t2 - t3 - t4, t2, t3, t4, 0))
		   && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5, t6)
		   && !TypeIRegion7D(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5, t6, t6) && !TypeIRegion7D(t1 - t6, t2, t3, t4, t5, t6, t5)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)))
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4))) && (theta0 <= t6 && t6 < 0.5 * t1);
}

bool RegionC4DRRLoss(double t1, double t2, double t3, double t4) {
    double theta0 = 0.04;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && !TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1);
}

bool RegionC6DRRLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.04;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && !TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && AsymptoticRegion5DAll(1 - t1 - t2 - t3, t2, t3, t4, t5) && AsymptoticRegion5DAll(t1 - t4, t2, t3, t4, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (t4 <= t5 && t5 < 0.5 * (t1 - t4)) && (t3 <= t6 && t6 < 0.5 * (1 - t1 - t2 - t3));
}

bool RegionC6DRRLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.04;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4)
		   && !AsymptoticRegion5DAll(1 - t1 - t2 - t3, t2, t3, t4, t5) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3, t2, t3, t4, t5, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (t1 - t4))) && (theta0 <= t6 && t6 < min(t5, 0.5 * (t1 - t4 - t5)));
}

bool RegionC6DRRLoss3(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.04;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && !AsymptoticRegion5DAll(t1 - t4, t2, t3, t4, t5) && !AsymptoticRegion6DAll(t1 - t4, t2, t3, t4, t5, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (theta0 <= t5 && t5 < min(t3, 0.5 * (1 - t1 - t2 - t3))) && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t5)));
}

// Define the integrand function

double integrandA2DLoss(double t1, double t2) {
    if (RegionA2DLoss(t1, t2)) {
        return omega1((1 - t1 - t2) / t2) / (t1 * t2 * t2);
    } else {
        return 0.0;
    }
}

double integrandC4DLoss(double t1, double t2, double t3, double t4) {
    if (RegionC4DLoss(t1, t2, t3, t4)) {
        return omega1((1 - t1 - t2 - t3 - t4) / t4) / (t1 * t2 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandC6DLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DLoss1(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5 - t6) / t6) / (t1 * t2 * t3 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DLoss2(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5) / t5) * omega1((t1 - t6) / t6) / (t2 * t3 * t4 * t5 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC4DRRLoss(double t1, double t2, double t3, double t4) {
    if (RegionC4DRRLoss(t1, t2, t3, t4)) {
        return omega1((1 - t1 - t2 - t3) / t3) * omega1((t1 - t4) / t4) / (t2 * t3 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss1(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t4 - t5) / t5) * omega1((t1 - t2 - t3 - t6) / t6) / (t2 * t3 * t4 * t5 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss2(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3) / t3) * omega1((t1 - t4 - t5 - t6) / t6) / (t2 * t3 * t3 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss3(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss3(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t5 - t6) / t6) * omega1((t1 - t4) / t4) / (t2 * t3 * t4 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

// Trapezoidal rule for 1D integration
double trapezoidal_1D(double (*f)(double), double a, double b, int n) {
    double h = (b - a) / n;
    double sum = 0.5 * (f(a) + f(b));
    for (int i = 1; i < n; ++i) {
        double x = a + i * h;
        sum += f(x);
    }
    return sum * h;
}

// Trapezoidal rule for 2D integration
double trapezoidal_2D(double (*f)(double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            double weight = 1.0;
            if (i == 0 || i == n1) weight *= 0.5;
            if (j == 0 || j == n2) weight *= 0.5;
            sum += weight * f(t1, t2);
        }
    }
    return sum * h1 * h2;
}

// Trapezoidal rule for 3D integration
double trapezoidal_3D_parallel(double (*f)(double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        double weight = 1.0;
                        if (i == 0 || i == n1) weight *= 0.5;
                        if (j == 0 || j == n2) weight *= 0.5;
                        if (k == 0 || k == n3) weight *= 0.5;
                        local_sum += weight * f(t1, t2, t3);
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3;
}

// Trapezoidal rule for 4D integration
double trapezoidal_4D(double (*f)(double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    double weight = 1.0;
                    if (i == 0 || i == n1) weight *= 0.5;
                    if (j == 0 || j == n2) weight *= 0.5;
                    if (k == 0 || k == n3) weight *= 0.5;
                    if (l == 0 || l == n4) weight *= 0.5;
                    sum += weight * f(t1, t2, t3, t4);
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4;
}

double trapezoidal_4D_parallel(double (*f)(double, double, double, double),
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
                      size_t num_threads_requested = 160) 
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;

    int total_i = n1 + 1;
    
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            local_sum += weight * f(t1, t2, t3, t4);
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4;
}

// Trapezoidal rule for 5D integration
double trapezoidal_5D_parallel(double (*f)(double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                double weight = 1.0;
                                if (i == 0 || i == n1) weight *= 0.5;
                                if (j == 0 || j == n2) weight *= 0.5;
                                if (k == 0 || k == n3) weight *= 0.5;
                                if (l == 0 || l == n4) weight *= 0.5;
                                if (x == 0 || x == n5) weight *= 0.5;
                                local_sum += weight * f(t1, t2, t3, t4, t5);
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5;
}

// Trapezoidal rule for 6D integration
double trapezoidal_6D(double (*f)(double, double, double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
					  double a5, double b5, int n5,
					  double a6, double b6, int n6) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    for (int x = 0; x <= n5; ++x) {
					    double t5 = a5 + x * h5;
					    for (int y = 0; y <= n4; ++y) {
							double t6 = a6 + y * h6;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            if (x == 0 || x == n5) weight *= 0.5;
                            if (y == 0 || y == n6) weight *= 0.5;
                            sum += weight * f(t1, t2, t3, t4, t5, t6);
					    }
                    }
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

double trapezoidal_6D_parallel(double (*f)(double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    double weight = 1.0;
                                    if (i == 0 || i == n1) weight *= 0.5;
                                    if (j == 0 || j == n2) weight *= 0.5;
                                    if (k == 0 || k == n3) weight *= 0.5;
                                    if (l == 0 || l == n4) weight *= 0.5;
                                    if (x == 0 || x == n5) weight *= 0.5;
                                    if (y == 0 || y == n6) weight *= 0.5;
                                    local_sum += weight * f(t1, t2, t3, t4, t5, t6);
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

// Trapezoidal rule for 7D integration
double trapezoidal_7D_parallel(double (*f)(double, double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               double a7, double b7, int n7,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double h7 = (b7 - a7) / n7;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    for (int z = 0; z <= n7; ++z) {
                                        double t7 = a7 + z * h7;
                                        double weight = 1.0;
                                        if (i == 0 || i == n1) weight *= 0.5;
                                        if (j == 0 || j == n2) weight *= 0.5;
                                        if (k == 0 || k == n3) weight *= 0.5;
                                        if (l == 0 || l == n4) weight *= 0.5;
                                        if (x == 0 || x == n5) weight *= 0.5;
                                        if (y == 0 || y == n6) weight *= 0.5;
                                        if (z == 0 || z == n7) weight *= 0.5;
                                        local_sum += weight * f(t1, t2, t3, t4, t5, t6, t7);
                                    }
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6 * h7;
}

int main() {
    double v0 = 0.04;
    size_t requested_threads = 160;

    // Define the integration limits
    double a1 = v0, b1 = 0.5;
    double a2 = v0, b2 = 1.0/3;
    double a3 = v0, b3 = 0.25;
    double a4 = v0, b4 = 0.2;
    double a5 = v0, b5 = 1.0/6;
    double a61 = v0, b61 = 1.0/7;
    double a62 = v0, b62 = 0.25;

    // Define the number of intervals for each dimension
    int n1 = 10, n2 = 10, n3 = 10, n4 = 10, n5 = 10, n6 = 10;
    
    // Perform the integration
    
	//double C4DLoss = trapezoidal_4D_parallel(integrandC4DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, requested_threads);
	//double C6DLoss1 = trapezoidal_6D_parallel(integrandC6DLoss1, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a5, b5, n5, a61, b61, n6, requested_threads);
	//double C6DLoss2 = trapezoidal_6D_parallel(integrandC6DLoss2, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a5, b5, n5, a62, b62, n6, requested_threads);
	
	//cout << "The result of the integration C4DLoss is: " << C4DLoss << endl;
    //cout << "The result of the integration C6DLoss1 is: " << C6DLoss1 << endl;
    //cout << "The result of the integration C6DLoss2 is: " << C6DLoss2 << endl;


    system("pause");
    return 0;
    
    /*
    The result of the integration C4DLoss is: 0.205494 (10 10 10 10)
    The result of the integration C4DLoss is: 0.204864 (50 50 50 50)
    The result of the integration C4DLoss is: 0.202968 (100 100 100 100)
    The result of the integration C4DLoss is: 0.202764 (200 200 100 100)
    The result of the integration C4DLoss is: 0.204471 (200 200 200 200)
    
    The result of the integration C6DLoss1 is: 0.00867172 (10 10 10 10 10 10)
    The result of the integration C6DLoss1 is: 0.00852254 (100 10 10 10 10 10)
    The result of the integration C6DLoss1 is: 0.00570209 (100 20 20 20 20 20)
    The result of the integration C6DLoss1 is: 0.00614043 (100 100 20 20 20 10)
    The result of the integration C6DLoss1 is: 0.00595708 (100 100 20 20 20 20)
    The result of the integration C6DLoss1 is: 0.00668194 (200 50 30 30 30 30)
    
    The result of the integration C6DLoss2 is: 0.0331034 (10 10 10 10 10 10)
    The result of the integration C6DLoss2 is: 0.0250261 (10 100 10 10 10 100)
    The result of the integration C6DLoss2 is: 0.0281436 (20 100 20 10 10 20)
    The result of the integration C6DLoss2 is: 0.030791 (50 50 20 20 20 20)
    The result of the integration C6DLoss2 is: 0.025714 (100 10 10 10 10 10)
    The result of the integration C6DLoss2 is: 0.0255659 (100 100 10 10 10 100)
    The result of the integration C6DLoss2 is: 0.0297102 (100 20 20 20 20 20)
    The result of the integration C6DLoss2 is: 0.0262677 (100 20 20 20 10 100)
    The result of the integration C6DLoss2 is: 0.0313978 (100 100 20 20 20 20)
    The result of the integration C6DLoss2 is: 0.0312939 (200 100 20 20 20 20)
    The result of the integration C6DLoss2 is: 0.0354621 (200 50 30 30 30 30)
    The result of the integration C6DLoss2 is: 0.0341336 (100 40 40 40 40 40)
	*/
	
}


==> anc/LB_520_160_2.cpp <==
#include <iostream>
#include <cmath>
#include <vector>
#include <algorithm>
#include <thread>
#include <functional>
#include <numeric>
// #include <boost/math/special_functions/polylog.hpp>

using namespace std;

// Define the upper and lower bounds for the Buchstab function
double omega1(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5644; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5617;
}

double omega0(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5607; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5612;
}

// Define the region functions
bool AsymptoticRegion2D(double t1, double t2) {
    return (std::abs(t1 - t2) < 0.04 && t1 + t2 > 0.92);
}

bool AsymptoticRegion2DAll(double t1, double t2) {
    return AsymptoticRegion2D(t1, t2) || AsymptoticRegion2D(1 - t1 - t2, t1) || AsymptoticRegion2D(1 - t1 - t2, t2);
}

bool AsymptoticRegion3D(double t1, double t2, double t3) {
    return AsymptoticRegion2D(t1, t2 + t3) || AsymptoticRegion2D(t2, t1 + t3) || AsymptoticRegion2D(t3, t1 + t2) ||
           AsymptoticRegion2D(t1 + t2, t3) || AsymptoticRegion2D(t1 + t3, t2) || AsymptoticRegion2D(t2 + t3, t1);
}

bool AsymptoticRegion3DL722(double t1, double t2, double t3) {
    return (((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.52))/7) || 
			    ((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (1 - t1 - t2 - t3) >= (2 * (1 - 0.52))/11) || 
				((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/3 && 2 * (t3) + (1 - t1 - t2 - t3) >= 1 - 0.52 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.52))/5) || 
				((t1) >= 1 - 0.52 && (t2) <= (1 - 0.52)/3 && (t3) <= (1 - 0.52)/3 && (t2) + (t3) >= (4 *  (1 - 0.52))/7 && (t2) + (t3) + (1 - t1 - t2 - t3) >= (14 *  (1 - 0.52))/13));
}

bool AsymptoticRegion3DL722All(double t1, double t2, double t3) {
    return AsymptoticRegion3DL722(t1, t2, t3) || AsymptoticRegion3DL722(t1, t3, t2) || AsymptoticRegion3DL722(t2, t1, t3) || 
		   AsymptoticRegion3DL722(t2, t3, t1) || AsymptoticRegion3DL722(t3, t1, t2) || AsymptoticRegion3DL722(t3, t2, t1);
}

bool AsymptoticRegion4DL722(double t1, double t2, double t3, double t4) {
	return (((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.52))/83) || 
           ((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.52))/47) || 
           ((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/9 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.52))/35) || 
           ((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/10 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.52))/29) || 
           ((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/12 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.52))/23) || 
           ((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.52))/39) || 
           ((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/6 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.52))/23) || 
           ((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.52))/15) || 
           ((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/5 && (t4) >= (1 - 0.52)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.52))/19));
}

bool AsymptoticRegion4DL722No5(double t1, double t2, double t3, double t4) {
	return  AsymptoticRegion4DL722(t1, t2, t3, t4) || 
 AsymptoticRegion4DL722(t1, t2, t4, t3) || 
 AsymptoticRegion4DL722(t1, t3, t2, t4) || 
 AsymptoticRegion4DL722(t1, t3, t4, t2) || 
 AsymptoticRegion4DL722(t1, t4, t2, t3) || 
 AsymptoticRegion4DL722(t1, t4, t3, t2) || 
 AsymptoticRegion4DL722(t2, t1, t3, t4) || 
 AsymptoticRegion4DL722(t2, t1, t4, t3) || 
 AsymptoticRegion4DL722(t2, t3, t1, t4) || 
 AsymptoticRegion4DL722(t2, t3, t4, t1) || 
 AsymptoticRegion4DL722(t2, t4, t1, t3) || 
 AsymptoticRegion4DL722(t2, t4, t3, t1) || 
 AsymptoticRegion4DL722(t3, t1, t2, t4) || 
 AsymptoticRegion4DL722(t3, t1, t4, t2) || 
 AsymptoticRegion4DL722(t3, t2, t1, t4) || 
 AsymptoticRegion4DL722(t3, t2, t4, t1) || 
 AsymptoticRegion4DL722(t3, t4, t1, t2) || 
 AsymptoticRegion4DL722(t3, t4, t2, t1) || 
 AsymptoticRegion4DL722(t4, t1, t2, t3) || 
 AsymptoticRegion4DL722(t4, t1, t3, t2) || 
 AsymptoticRegion4DL722(t4, t2, t1, t3) || 
 AsymptoticRegion4DL722(t4, t2, t3, t1) || 
 AsymptoticRegion4DL722(t4, t3, t1, t2) || 
 AsymptoticRegion4DL722(t4, t3, t2, t1);
}

bool AsymptoticRegion4DL722All(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DL722No5(t1, t2, t3, t4) || 
AsymptoticRegion4DL722No5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) || 
AsymptoticRegion4DL722No5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) || 
AsymptoticRegion4DL722No5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) || 
AsymptoticRegion4DL722No5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DL722(double t1, double t2, double t3, double t4, double t5) {
	return (((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/43 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/3611) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/44 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/1847) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/45 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/1259) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/46 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/965) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/671) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/49 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/587) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/51 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/475) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/54 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/377) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/56 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/335) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/60 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/279) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/63 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/251) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/70 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/209) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/78 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/181) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/84 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/167) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/1199) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/26 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/623) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/431) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/335) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/239) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/32 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/191) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/33 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/175) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/143) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/119) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/42 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/111) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/95) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/9 && (t5) >= (1 - 0.52)/19 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/683) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/9 && (t5) >= (1 - 0.52)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/359) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/9 && (t5) >= (1 - 0.52)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/251) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/9 && (t5) >= (1 - 0.52)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/197) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/9 && (t5) >= (1 - 0.52)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/143) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/9 && (t5) >= (1 - 0.52)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/107) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/9 && (t5) >= (1 - 0.52)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/89) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/9 && (t5) >= (1 - 0.52)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/71) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/10 && (t5) >= (1 - 0.52)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/479) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/10 && (t5) >= (1 - 0.52)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/179) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/10 && (t5) >= (1 - 0.52)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/119) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/10 && (t5) >= (1 - 0.52)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/79) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/10 && (t5) >= (1 - 0.52)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/59) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/11 && (t5) >= (1 - 0.52)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/461) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/11 && (t5) >= (1 - 0.52)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/219) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/11 && (t5) >= (1 - 0.52)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/65) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/12 && (t5) >= (1 - 0.52)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/311) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/12 && (t5) >= (1 - 0.52)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/167) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/12 && (t5) >= (1 - 0.52)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/119) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/12 && (t5) >= (1 - 0.52)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/95) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/12 && (t5) >= (1 - 0.52)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/71) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/12 && (t5) >= (1 - 0.52)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/59) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/12 && (t5) >= (1 - 0.52)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/55) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/13 && (t5) >= (1 - 0.52)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/155) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/14 && (t5) >= (1 - 0.52)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/69) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/14 && (t5) >= (1 - 0.52)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/41) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/15 && (t5) >= (1 - 0.52)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/59) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/15 && (t5) >= (1 - 0.52)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/39) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/839) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/439) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/239) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/199) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/139) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/119) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/89) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/79) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/311) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/167) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/119) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/95) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/71) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/59) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/55) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/47) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/279) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/55) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/143) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/79) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/31) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/9 && (t5) >= (1 - 0.52)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/71) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/5 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/11 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/219) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/5 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/12 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/119) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/5 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/69) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/5 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/59) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/5 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/8 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/239) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/5 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/89) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/5 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/59) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/5 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/29) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/5 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/139) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/6 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/41) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/6 && (t4) >= (1 - 0.52)/9 && (t5) >= (1 - 0.52)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/17) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/7 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/27));
}

bool AsymptoticRegion5DL722No6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722(t1, t2, t3, t4, t5) || 
 AsymptoticRegion5DL722(t1, t2, t3, t5, t4) || 
 AsymptoticRegion5DL722(t1, t2, t4, t3, t5) || 
 AsymptoticRegion5DL722(t1, t2, t4, t5, t3) || 
 AsymptoticRegion5DL722(t1, t2, t5, t3, t4) || 
 AsymptoticRegion5DL722(t1, t2, t5, t4, t3) || 
 AsymptoticRegion5DL722(t1, t3, t2, t4, t5) || 
 AsymptoticRegion5DL722(t1, t3, t2, t5, t4) || 
 AsymptoticRegion5DL722(t1, t3, t4, t2, t5) || 
 AsymptoticRegion5DL722(t1, t3, t4, t5, t2) || 
 AsymptoticRegion5DL722(t1, t3, t5, t2, t4) || 
 AsymptoticRegion5DL722(t1, t3, t5, t4, t2) || 
 AsymptoticRegion5DL722(t1, t4, t2, t3, t5) || 
 AsymptoticRegion5DL722(t1, t4, t2, t5, t3) || 
 AsymptoticRegion5DL722(t1, t4, t3, t2, t5) || 
 AsymptoticRegion5DL722(t1, t4, t3, t5, t2) || 
 AsymptoticRegion5DL722(t1, t4, t5, t2, t3) || 
 AsymptoticRegion5DL722(t1, t4, t5, t3, t2) || 
 AsymptoticRegion5DL722(t1, t5, t2, t3, t4) || 
 AsymptoticRegion5DL722(t1, t5, t2, t4, t3) || 
 AsymptoticRegion5DL722(t1, t5, t3, t2, t4) || 
 AsymptoticRegion5DL722(t1, t5, t3, t4, t2) || 
 AsymptoticRegion5DL722(t1, t5, t4, t2, t3) || 
 AsymptoticRegion5DL722(t1, t5, t4, t3, t2) || 
 AsymptoticRegion5DL722(t2, t1, t3, t4, t5) || 
 AsymptoticRegion5DL722(t2, t1, t3, t5, t4) || 
 AsymptoticRegion5DL722(t2, t1, t4, t3, t5) || 
 AsymptoticRegion5DL722(t2, t1, t4, t5, t3) || 
 AsymptoticRegion5DL722(t2, t1, t5, t3, t4) || 
 AsymptoticRegion5DL722(t2, t1, t5, t4, t3) || 
 AsymptoticRegion5DL722(t2, t3, t1, t4, t5) || 
 AsymptoticRegion5DL722(t2, t3, t1, t5, t4) || 
 AsymptoticRegion5DL722(t2, t3, t4, t1, t5) || 
 AsymptoticRegion5DL722(t2, t3, t4, t5, t1) || 
 AsymptoticRegion5DL722(t2, t3, t5, t1, t4) || 
 AsymptoticRegion5DL722(t2, t3, t5, t4, t1) || 
 AsymptoticRegion5DL722(t2, t4, t1, t3, t5) || 
 AsymptoticRegion5DL722(t2, t4, t1, t5, t3) || 
 AsymptoticRegion5DL722(t2, t4, t3, t1, t5) || 
 AsymptoticRegion5DL722(t2, t4, t3, t5, t1) || 
 AsymptoticRegion5DL722(t2, t4, t5, t1, t3) || 
 AsymptoticRegion5DL722(t2, t4, t5, t3, t1) || 
 AsymptoticRegion5DL722(t2, t5, t1, t3, t4) || 
 AsymptoticRegion5DL722(t2, t5, t1, t4, t3) || 
 AsymptoticRegion5DL722(t2, t5, t3, t1, t4) || 
 AsymptoticRegion5DL722(t2, t5, t3, t4, t1) || 
 AsymptoticRegion5DL722(t2, t5, t4, t1, t3) || 
 AsymptoticRegion5DL722(t2, t5, t4, t3, t1) || 
 AsymptoticRegion5DL722(t3, t1, t2, t4, t5) || 
 AsymptoticRegion5DL722(t3, t1, t2, t5, t4) || 
 AsymptoticRegion5DL722(t3, t1, t4, t2, t5) || 
 AsymptoticRegion5DL722(t3, t1, t4, t5, t2) || 
 AsymptoticRegion5DL722(t3, t1, t5, t2, t4) || 
 AsymptoticRegion5DL722(t3, t1, t5, t4, t2) || 
 AsymptoticRegion5DL722(t3, t2, t1, t4, t5) || 
 AsymptoticRegion5DL722(t3, t2, t1, t5, t4) || 
 AsymptoticRegion5DL722(t3, t2, t4, t1, t5) || 
 AsymptoticRegion5DL722(t3, t2, t4, t5, t1) || 
 AsymptoticRegion5DL722(t3, t2, t5, t1, t4) || 
 AsymptoticRegion5DL722(t3, t2, t5, t4, t1) || 
 AsymptoticRegion5DL722(t3, t4, t1, t2, t5) || 
 AsymptoticRegion5DL722(t3, t4, t1, t5, t2) || 
 AsymptoticRegion5DL722(t3, t4, t2, t1, t5) || 
 AsymptoticRegion5DL722(t3, t4, t2, t5, t1) || 
 AsymptoticRegion5DL722(t3, t4, t5, t1, t2) || 
 AsymptoticRegion5DL722(t3, t4, t5, t2, t1) || 
 AsymptoticRegion5DL722(t3, t5, t1, t2, t4) || 
 AsymptoticRegion5DL722(t3, t5, t1, t4, t2) || 
 AsymptoticRegion5DL722(t3, t5, t2, t1, t4) || 
 AsymptoticRegion5DL722(t3, t5, t2, t4, t1) || 
 AsymptoticRegion5DL722(t3, t5, t4, t1, t2) || 
 AsymptoticRegion5DL722(t3, t5, t4, t2, t1) || 
 AsymptoticRegion5DL722(t4, t1, t2, t3, t5) || 
 AsymptoticRegion5DL722(t4, t1, t2, t5, t3) || 
 AsymptoticRegion5DL722(t4, t1, t3, t2, t5) || 
 AsymptoticRegion5DL722(t4, t1, t3, t5, t2) || 
 AsymptoticRegion5DL722(t4, t1, t5, t2, t3) || 
 AsymptoticRegion5DL722(t4, t1, t5, t3, t2) || 
 AsymptoticRegion5DL722(t4, t2, t1, t3, t5) || 
 AsymptoticRegion5DL722(t4, t2, t1, t5, t3) || 
 AsymptoticRegion5DL722(t4, t2, t3, t1, t5) || 
 AsymptoticRegion5DL722(t4, t2, t3, t5, t1) || 
 AsymptoticRegion5DL722(t4, t2, t5, t1, t3) || 
 AsymptoticRegion5DL722(t4, t2, t5, t3, t1) || 
 AsymptoticRegion5DL722(t4, t3, t1, t2, t5) || 
 AsymptoticRegion5DL722(t4, t3, t1, t5, t2) || 
 AsymptoticRegion5DL722(t4, t3, t2, t1, t5) || 
 AsymptoticRegion5DL722(t4, t3, t2, t5, t1) || 
 AsymptoticRegion5DL722(t4, t3, t5, t1, t2) || 
 AsymptoticRegion5DL722(t4, t3, t5, t2, t1) || 
 AsymptoticRegion5DL722(t4, t5, t1, t2, t3) || 
 AsymptoticRegion5DL722(t4, t5, t1, t3, t2) || 
 AsymptoticRegion5DL722(t4, t5, t2, t1, t3) || 
 AsymptoticRegion5DL722(t4, t5, t2, t3, t1) || 
 AsymptoticRegion5DL722(t4, t5, t3, t1, t2) || 
 AsymptoticRegion5DL722(t4, t5, t3, t2, t1) || 
 AsymptoticRegion5DL722(t5, t1, t2, t3, t4) || 
 AsymptoticRegion5DL722(t5, t1, t2, t4, t3) || 
 AsymptoticRegion5DL722(t5, t1, t3, t2, t4) || 
 AsymptoticRegion5DL722(t5, t1, t3, t4, t2) || 
 AsymptoticRegion5DL722(t5, t1, t4, t2, t3) || 
 AsymptoticRegion5DL722(t5, t1, t4, t3, t2) || 
 AsymptoticRegion5DL722(t5, t2, t1, t3, t4) || 
 AsymptoticRegion5DL722(t5, t2, t1, t4, t3) || 
 AsymptoticRegion5DL722(t5, t2, t3, t1, t4) || 
 AsymptoticRegion5DL722(t5, t2, t3, t4, t1) || 
 AsymptoticRegion5DL722(t5, t2, t4, t1, t3) || 
 AsymptoticRegion5DL722(t5, t2, t4, t3, t1) || 
 AsymptoticRegion5DL722(t5, t3, t1, t2, t4) || 
 AsymptoticRegion5DL722(t5, t3, t1, t4, t2) || 
 AsymptoticRegion5DL722(t5, t3, t2, t1, t4) || 
 AsymptoticRegion5DL722(t5, t3, t2, t4, t1) || 
 AsymptoticRegion5DL722(t5, t3, t4, t1, t2) || 
 AsymptoticRegion5DL722(t5, t3, t4, t2, t1) || 
 AsymptoticRegion5DL722(t5, t4, t1, t2, t3) || 
 AsymptoticRegion5DL722(t5, t4, t1, t3, t2) || 
 AsymptoticRegion5DL722(t5, t4, t2, t1, t3) || 
 AsymptoticRegion5DL722(t5, t4, t2, t3, t1) || 
 AsymptoticRegion5DL722(t5, t4, t3, t1, t2) || 
 AsymptoticRegion5DL722(t5, t4, t3, t2, t1);
}

bool AsymptoticRegion5DL722All(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722No6(t1, t2, t3, t4, t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) || 
AsymptoticRegion5DL722No6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
AsymptoticRegion5DL722No6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
AsymptoticRegion5DL722No6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion3DL18(double t1, double t2, double t3) {
        double h = 1.0;
	    double k1 = 0.0;
	    double k2 = 0.0;
	    double g1 = 1.0;
	    double g2 = 2.0;
	    double g3 = 3.0;
	    double d1 = 4.0;
	    double d2 = 5.0;
    
	    double ud1 = 1 - 1.0 / (2 * d1);
	    double ud2 = 1 - 1.0 / (2 * d2);
	    double v = 1.0;
	
	    double b1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c1d1 = 1.0 / 6;
	    double c1d2 = 1.0 / 6;
	
	    double a2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c2d1 = 1.0 / 6;
	    double c2d2 = 1.0 / 6;
	
	    double b3O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b3O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b3O2d1 = 1.0 / 4;
	    double b3O2d2 = 1.0 / 4;
	    double c3O1d1 = 1.0 / 6;
	    double c3O1d2 = 1.0 / 6;
	    double c3O2d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c3O2d2 = 1.0 / 4 - 1.0 / (2 * d2);
	
	    double a4O1d1 = 1.0 / 2;
	    double a4O1d2 = 1.0 / 2;
	    double a4O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a4O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c4O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c4O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c4O2d1 = 1.0 / 6;
	    double c4O2d2 = 1.0 / 6;
	
	    double a5O1d1 = 1.0 / 2;
	    double a5O1d2 = 1.0 / 2;
	    double a5O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a5O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double b5O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b5O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b5O2d1 = 1.0 / 4;
	    double b5O2d2 = 1.0 / 4;
	    double c5O1d1 = 1.0 / 6;
	    double c5O1d2 = 1.0 / 6;
	    double c5O2d1 = 1.0 / 6;
	    double c5O2d2 = 1.0 / 6;
	
	    double a6O1d1 = 1.0 / 2;
	    double a6O1d2 = 1.0 / 2;
	    double a6O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a6O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double a6O3d1 = 1.0 / 2;
	    double a6O3d2 = 1.0 / 2;
	    double b6O1d1 = 1.0 / 4;
	    double b6O1d2 = 1.0 / 4;
	    double b6O2d1 = 1.0 / 4;
	    double b6O2d2 = 1.0 / 4;
	    double b6O3d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b6O3d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c6O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c6O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c6O2d1 = 1.0 / 6;
	    double c6O2d2 = 1.0 / 6;
	    double c6O3d1 = 1.0 / 6;
	    double c6O3d2 = 1.0 / 6;
	
    return (((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) );
	
}

bool AsymptoticRegion3DL18All(double t1, double t2, double t3){
	return AsymptoticRegion3DL18(t1, t2, t3) || AsymptoticRegion3DL18(t1, t3, t2) || AsymptoticRegion3DL18(t2, t1, t3) || 
		   AsymptoticRegion3DL18(t2, t3, t1) || AsymptoticRegion3DL18(t3, t1, t2) || AsymptoticRegion3DL18(t3, t2, t1);
}

bool AsymptoticRegion3DAll(double t1, double t2, double t3) {
    return AsymptoticRegion2DAll(t1, t2 + t3) || AsymptoticRegion2DAll(t2, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, t3) || AsymptoticRegion2DAll(t1 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, t1) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3, t2 + t3) || AsymptoticRegion2DAll(t2, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(t3, 1 - t1 - t2 - t3 + t2) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t2, t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t3) || AsymptoticRegion2DAll(t1 + t3, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t1) ||
           AsymptoticRegion2DAll(t1, t2 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t2, t1 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t2) || AsymptoticRegion2DAll(t2 + 1 - t1 - t2 - t3, t1) ||
		   AsymptoticRegion3DL722All(t1, t2, t3) || 
		   AsymptoticRegion3DL722All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t2, t3, 1 - t1 - t2 - t3) ||
		   AsymptoticRegion3DL18All(t1, t2, t3) || 
		   AsymptoticRegion3DL18All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t2, t3, 1 - t1 - t2 - t3);
}

bool AsymptoticRegion4DAllNo5(double t1, double t2, double t3, double t4) {
    return AsymptoticRegion2DAll(t1, t2 + t3 + t4) || AsymptoticRegion2DAll(t2, t1 + t3 + t4) ||
           AsymptoticRegion2DAll(t3, t1 + t2 + t4) || AsymptoticRegion2DAll(t4, t1 + t2 + t3) ||
           AsymptoticRegion2DAll(t1 + t2, t3 + t4) || AsymptoticRegion2DAll(t1 + t3, t2 + t4) ||
           AsymptoticRegion2DAll(t1 + t4, t2 + t3) || AsymptoticRegion2DAll(t2 + t3, t1 + t4) ||
           AsymptoticRegion2DAll(t2 + t4, t1 + t3) || AsymptoticRegion2DAll(t3 + t4, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2 + t3, t4) || AsymptoticRegion2DAll(t1 + t2 + t4, t3) ||
           AsymptoticRegion2DAll(t1 + t3 + t4, t2) || AsymptoticRegion2DAll(t2 + t3 + t4, t1) ||
		   		    AsymptoticRegion3DAll(t1, t2, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t3, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t4, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t2, t1, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t3, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t4, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t3, t1, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t2, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t4, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t4, t1, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t2, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t3, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t1, t3 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t2, t3 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t2, t4) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t3, t2 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t2, t3) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t3, t2) || 
		   		    AsymptoticRegion3DAll(t4, t2 + t3, t1) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t3, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t4, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t2, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t4, t2) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t2, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t3, t2) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t1, t4) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t4, t1) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t1, t3) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t3, t1) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t1, t2) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t2, t1) ||
		   		    AsymptoticRegion4DL722All(t1, t2, t3, t4);
}

bool AsymptoticRegion4DAll(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DAllNo5(t1, t2, t3, t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) ||
	       AsymptoticRegion4DAllNo5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) ||
	       AsymptoticRegion4DAllNo5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DAllNo6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5) || 
	  AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4) ||
	  AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1) ||
	  AsymptoticRegion2DAll(t5 + t2, t3 + t4) ||
	  AsymptoticRegion2DAll(t5 + t3, t2 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t5 + t2) ||
	  AsymptoticRegion2DAll(t1 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t5 + t3, t1 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t4) || 
	  AsymptoticRegion2DAll(t1 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t5) || 
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2) ||
	   AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4) || 
	   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3) || 
	   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2) || 
	   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1) ||
 AsymptoticRegion4DL722All(t1, t2, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t3, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t4, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t1, t5, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t2, t1, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t3, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t4, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t2, t5, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t3, t1, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t2, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t4, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t3, t5, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t1, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t2, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t3, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t5, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t1, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t2, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t3, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t4, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t3, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t4, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t1, t5, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t3, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t4, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t2, t5, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t2, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t4, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t3, t5, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t2, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t3, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t4, t5, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t2, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t3, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t5, t4, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t2, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t5, t2) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t1, t5) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t5, t1) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t2, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t4, t2) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t2, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t3, t2) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t1, t4) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t4, t1) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t1, t3) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t3, t1) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t1, t2) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t2, t1) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t3, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t3, t2) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t4, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t5, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t3, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t5, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t3, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t3, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t4, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t3, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t2, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t5, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t1, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t5, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t2, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t2, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t4, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t1, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t4, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t2, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t2, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t3, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t1, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t3, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t1, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t2, t1) ||
 AsymptoticRegion5DL722All(t1, t2, t3, t4, t5);
}

bool AsymptoticRegion5DAll(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DAllNo6(t1, t2, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion6DAllNo7(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t6, t1 + t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t5 + t6, t1 + t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t5 + t6, t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3 + t5) || 
		 AsymptoticRegion2DAll(t2 + t5 + t6, t1 + t3 + t4) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2 + t6) || 
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2 + t5) || 
		 AsymptoticRegion2DAll(t3 + t5 + t6, t1 + t2 + t4) || 
		 AsymptoticRegion2DAll(t4 + t5 + t6, t1 + t2 + t3) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t6, t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t6, t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5 + t6, t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t6, t2 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5 + t6, t2 + t4) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5 + t6, t2 + t3) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t6, t1 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5 + t6, t1 + t4) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5 + t6, t1 + t3) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5 + t6, t1 + t2) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t5, t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t6, t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5 + t6, t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5 + t6, t3) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5 + t6, t2) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5 + t6, t1) ||
		 AsymptoticRegion2DAll(t6 + t2, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t6 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t6 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t6 + t2 + t3) ||
		 AsymptoticRegion2DAll(t6 + t2 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t6 + t2) ||
		 AsymptoticRegion2DAll(t1 + t6, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t6 + t3) ||
		 AsymptoticRegion2DAll(t1 + t6 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t6 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t6) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2) ||		 
	       AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t6, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t6, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t6, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t6, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t6, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t3, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t4, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t5, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t4 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t5 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t4 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t5 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t4 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t5 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t3 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t5 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t3 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t4 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t3 + t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t3 + t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t4 + t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1, t4 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2, t4 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3, t4 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4, t3 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t5, t3 + t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t6, t3 + t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t3, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t3, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t4, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t3 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t3 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t3 + t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t3, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t3, t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t3, t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t3, t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t4, t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t2, t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t2, t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t2, t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t4, t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2 + t4, t1) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t2, t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t3, t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2 + t3, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t2, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t2, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t2, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t4, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t2, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t3, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t1, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t1, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t1, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t4, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t1, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t3, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t1, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t2, t1);
}

bool AsymptoticRegion6DAll(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, 1 - t1 - t2 - t3 - t4 - t5 - t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5 - t6, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5 - t6, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, 1 - t1 - t2 - t3 - t4 - t5 - t6, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, 1 - t1 - t2 - t3 - t4 - t5 - t6, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(1 - t1 - t2 - t3 - t4 - t5 - t6, t2, t3, t4, t5, t6);
}

bool TypeIRegion2D(double t1, double t2) {
    return (t1 + t2 <= 0.5) || (t1 <= 0.5 && t2 < 0.5 * (3 * 0.52 - 1)) || (t2 <= 0.5 && t1 < 0.5 * (3 * 0.52 - 1));
}

bool TypeIRegion3D(double t1, double t2, double t3) {
    return (t1 + t2 <= 0.5 && t3 < 0.5 * (3 * 0.52 - 1) ) || (t1 + t3 <= 0.5 && t2 < 0.5 * (3 * 0.52 - 1) ) ||
	       (t2 + t3 <= 0.5 && t1 < 0.5 * (3 * 0.52 - 1) ) || (t1 <= 0.5 && t2 + t3 < 0.5 * (3 * 0.52 - 1) ) ||
		   (t2 <= 0.5 && t1 + t3 < 0.5 * (3 * 0.52 - 1) ) || (t3 <= 0.5 && t1 + t2 < 0.5 * (3 * 0.52 - 1) ) || (t1 + t2 + t3 <= 0.5) ||
		   (( t1 <= 0.5) && (t3 < 0.25 * (3 * 0.52 - 1)) && (2 * t2 + t3 < 0.52) && (2 * t2 + 3 * t3 < 0.5 * (1 + 0.52))) ||
		   (( t1 <= 0.5) && (t2 < 0.25 * (3 * 0.52 - 1)) && (2 * t3 + t2 < 0.52) && (2 * t3 + 3 * t2 < 0.5 * (1 + 0.52))) ||
		   (( t2 <= 0.5) && (t3 < 0.25 * (3 * 0.52 - 1)) && (2 * t1 + t3 < 0.52) && (2 * t1 + 3 * t3 < 0.5 * (1 + 0.52))) ||
		   (( t2 <= 0.5) && (t1 < 0.25 * (3 * 0.52 - 1)) && (2 * t3 + t1 < 0.52) && (2 * t3 + 3 * t1 < 0.5 * (1 + 0.52))) ||
		   (( t3 <= 0.5) && (t1 < 0.25 * (3 * 0.52 - 1)) && (2 * t2 + t1 < 0.52) && (2 * t2 + 3 * t1 < 0.5 * (1 + 0.52))) ||
		   (( t3 <= 0.5) && (t2 < 0.25 * (3 * 0.52 - 1)) && (2 * t1 + t2 < 0.52) && (2 * t1 + 3 * t2 < 0.5 * (1 + 0.52))) ||
		   (( t1 <= 0.5) && (t2 < 0.5 * (1 - 0.52)) && (t3 < 0.125 * (3 * 0.52 - 1))) ||
		   (( t1 <= 0.5) && (t3 < 0.5 * (1 - 0.52)) && (t2 < 0.125 * (3 * 0.52 - 1))) ||
		   (( t2 <= 0.5) && (t1 < 0.5 * (1 - 0.52)) && (t3 < 0.125 * (3 * 0.52 - 1))) ||
		   (( t2 <= 0.5) && (t3 < 0.5 * (1 - 0.52)) && (t1 < 0.125 * (3 * 0.52 - 1))) ||
		   (( t3 <= 0.5) && (t1 < 0.5 * (1 - 0.52)) && (t2 < 0.125 * (3 * 0.52 - 1))) ||
		   (( t3 <= 0.5) && (t2 < 0.5 * (1 - 0.52)) && (t1 < 0.125 * (3 * 0.52 - 1)));
}

bool TypeIRegion5D(double t1, double t2, double t3, double t4, double t5) {
    return   TypeIRegion3D(t1, t2, t3 + t4 + t5) || 
 TypeIRegion3D(t1, t3, t2 + t4 + t5) || 
 TypeIRegion3D(t1, t4, t2 + t3 + t5) || 
 TypeIRegion3D(t1, t5, t2 + t3 + t4) || 
 TypeIRegion3D(t2, t1, t3 + t4 + t5) || 
 TypeIRegion3D(t2, t3, t1 + t4 + t5) || 
 TypeIRegion3D(t2, t4, t1 + t3 + t5) || 
 TypeIRegion3D(t2, t5, t1 + t3 + t4) || 
 TypeIRegion3D(t3, t1, t2 + t4 + t5) || 
 TypeIRegion3D(t3, t2, t1 + t4 + t5) || 
 TypeIRegion3D(t3, t4, t1 + t2 + t5) || 
 TypeIRegion3D(t3, t5, t1 + t2 + t4) || 
 TypeIRegion3D(t4, t1, t2 + t3 + t5) || 
 TypeIRegion3D(t4, t2, t1 + t3 + t5) || 
 TypeIRegion3D(t4, t3, t1 + t2 + t5) || 
 TypeIRegion3D(t4, t5, t1 + t2 + t3) || 
 TypeIRegion3D(t5, t1, t2 + t3 + t4) || 
 TypeIRegion3D(t5, t2, t1 + t3 + t4) || 
 TypeIRegion3D(t5, t3, t1 + t2 + t4) || 
 TypeIRegion3D(t5, t4, t1 + t2 + t3) || 
 TypeIRegion3D(t1, t2 + t3 + t4, t5) || 
 TypeIRegion3D(t1, t2 + t3 + t5, t4) || 
 TypeIRegion3D(t1, t2 + t4 + t5, t3) || 
 TypeIRegion3D(t1, t3 + t4 + t5, t2) || 
 TypeIRegion3D(t2, t1 + t3 + t4, t5) || 
 TypeIRegion3D(t2, t1 + t3 + t5, t4) || 
 TypeIRegion3D(t2, t1 + t4 + t5, t3) || 
 TypeIRegion3D(t2, t3 + t4 + t5, t1) || 
 TypeIRegion3D(t3, t1 + t2 + t4, t5) || 
 TypeIRegion3D(t3, t1 + t2 + t5, t4) || 
 TypeIRegion3D(t3, t1 + t4 + t5, t2) || 
 TypeIRegion3D(t3, t2 + t4 + t5, t1) || 
 TypeIRegion3D(t4, t1 + t2 + t3, t5) || 
 TypeIRegion3D(t4, t1 + t2 + t5, t3) || 
 TypeIRegion3D(t4, t1 + t3 + t5, t2) || 
 TypeIRegion3D(t4, t2 + t3 + t5, t1) || 
 TypeIRegion3D(t5, t1 + t2 + t3, t4) || 
 TypeIRegion3D(t5, t1 + t2 + t4, t3) || 
 TypeIRegion3D(t5, t1 + t3 + t4, t2) || 
 TypeIRegion3D(t5, t2 + t3 + t4, t1) || 
 TypeIRegion3D(t1 + t2 + t3, t4, t5) || 
 TypeIRegion3D(t1 + t2 + t3, t5, t4) || 
 TypeIRegion3D(t1 + t2 + t4, t3, t5) || 
 TypeIRegion3D(t1 + t2 + t4, t5, t3) || 
 TypeIRegion3D(t1 + t2 + t5, t3, t4) || 
 TypeIRegion3D(t1 + t2 + t5, t4, t3) || 
 TypeIRegion3D(t1 + t3 + t4, t2, t5) || 
 TypeIRegion3D(t1 + t3 + t4, t5, t2) || 
 TypeIRegion3D(t1 + t3 + t5, t2, t4) || 
 TypeIRegion3D(t1 + t3 + t5, t4, t2) || 
 TypeIRegion3D(t1 + t4 + t5, t2, t3) || 
 TypeIRegion3D(t1 + t4 + t5, t3, t2) || 
 TypeIRegion3D(t2 + t3 + t4, t1, t5) || 
 TypeIRegion3D(t2 + t3 + t4, t5, t1) || 
 TypeIRegion3D(t2 + t3 + t5, t1, t4) || 
 TypeIRegion3D(t2 + t3 + t5, t4, t1) || 
 TypeIRegion3D(t2 + t4 + t5, t1, t3) || 
 TypeIRegion3D(t2 + t4 + t5, t3, t1) || 
 TypeIRegion3D(t3 + t4 + t5, t1, t2) || 
 TypeIRegion3D(t3 + t4 + t5, t2, t1) || 
 TypeIRegion3D(t1, t2 + t3, t4 + t5) || 
 TypeIRegion3D(t1, t2 + t4, t3 + t5) || 
 TypeIRegion3D(t1, t2 + t5, t3 + t4) || 
 TypeIRegion3D(t1, t3 + t4, t2 + t5) || 
 TypeIRegion3D(t1, t3 + t5, t2 + t4) || 
 TypeIRegion3D(t1, t4 + t5, t2 + t3) || 
 TypeIRegion3D(t2, t1 + t3, t4 + t5) || 
 TypeIRegion3D(t2, t1 + t4, t3 + t5) || 
 TypeIRegion3D(t2, t1 + t5, t3 + t4) || 
 TypeIRegion3D(t2, t3 + t4, t1 + t5) || 
 TypeIRegion3D(t2, t3 + t5, t1 + t4) || 
 TypeIRegion3D(t2, t4 + t5, t1 + t3) || 
 TypeIRegion3D(t3, t1 + t2, t4 + t5) || 
 TypeIRegion3D(t3, t1 + t4, t2 + t5) || 
 TypeIRegion3D(t3, t1 + t5, t2 + t4) || 
 TypeIRegion3D(t3, t2 + t4, t1 + t5) || 
 TypeIRegion3D(t3, t2 + t5, t1 + t4) || 
 TypeIRegion3D(t3, t4 + t5, t1 + t2) || 
 TypeIRegion3D(t4, t1 + t2, t3 + t5) || 
 TypeIRegion3D(t4, t1 + t3, t2 + t5) || 
 TypeIRegion3D(t4, t1 + t5, t2 + t3) || 
 TypeIRegion3D(t4, t2 + t3, t1 + t5) || 
 TypeIRegion3D(t4, t2 + t5, t1 + t3) || 
 TypeIRegion3D(t4, t3 + t5, t1 + t2) || 
 TypeIRegion3D(t5, t1 + t2, t3 + t4) || 
 TypeIRegion3D(t5, t1 + t3, t2 + t4) || 
 TypeIRegion3D(t5, t1 + t4, t2 + t3) || 
 TypeIRegion3D(t5, t2 + t3, t1 + t4) || 
 TypeIRegion3D(t5, t2 + t4, t1 + t3) || 
 TypeIRegion3D(t5, t3 + t4, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3, t4 + t5) || 
 TypeIRegion3D(t1 + t2, t4, t3 + t5) || 
 TypeIRegion3D(t1 + t2, t5, t3 + t4) || 
 TypeIRegion3D(t1 + t3, t2, t4 + t5) || 
 TypeIRegion3D(t1 + t3, t4, t2 + t5) || 
 TypeIRegion3D(t1 + t3, t5, t2 + t4) || 
 TypeIRegion3D(t1 + t4, t2, t3 + t5) || 
 TypeIRegion3D(t1 + t4, t3, t2 + t5) || 
 TypeIRegion3D(t1 + t4, t5, t2 + t3) || 
 TypeIRegion3D(t1 + t5, t2, t3 + t4) || 
 TypeIRegion3D(t1 + t5, t3, t2 + t4) || 
 TypeIRegion3D(t1 + t5, t4, t2 + t3) || 
 TypeIRegion3D(t2 + t3, t1, t4 + t5) || 
 TypeIRegion3D(t2 + t3, t4, t1 + t5) || 
 TypeIRegion3D(t2 + t3, t5, t1 + t4) || 
 TypeIRegion3D(t2 + t4, t1, t3 + t5) || 
 TypeIRegion3D(t2 + t4, t3, t1 + t5) || 
 TypeIRegion3D(t2 + t4, t5, t1 + t3) || 
 TypeIRegion3D(t2 + t5, t1, t3 + t4) || 
 TypeIRegion3D(t2 + t5, t3, t1 + t4) || 
 TypeIRegion3D(t2 + t5, t4, t1 + t3) || 
 TypeIRegion3D(t3 + t4, t1, t2 + t5) || 
 TypeIRegion3D(t3 + t4, t2, t1 + t5) || 
 TypeIRegion3D(t3 + t4, t5, t1 + t2) || 
 TypeIRegion3D(t3 + t5, t1, t2 + t4) || 
 TypeIRegion3D(t3 + t5, t2, t1 + t4) || 
 TypeIRegion3D(t3 + t5, t4, t1 + t2) || 
 TypeIRegion3D(t4 + t5, t1, t2 + t3) || 
 TypeIRegion3D(t4 + t5, t2, t1 + t3) || 
 TypeIRegion3D(t4 + t5, t3, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3 + t4, t5) || 
 TypeIRegion3D(t1 + t2, t3 + t5, t4) || 
 TypeIRegion3D(t1 + t2, t4 + t5, t3) || 
 TypeIRegion3D(t1 + t3, t2 + t4, t5) || 
 TypeIRegion3D(t1 + t3, t2 + t5, t4) || 
 TypeIRegion3D(t1 + t3, t4 + t5, t2) || 
 TypeIRegion3D(t1 + t4, t2 + t3, t5) || 
 TypeIRegion3D(t1 + t4, t2 + t5, t3) || 
 TypeIRegion3D(t1 + t4, t3 + t5, t2) || 
 TypeIRegion3D(t1 + t5, t2 + t3, t4) || 
 TypeIRegion3D(t1 + t5, t2 + t4, t3) || 
 TypeIRegion3D(t1 + t5, t3 + t4, t2) || 
 TypeIRegion3D(t2 + t3, t1 + t4, t5) || 
 TypeIRegion3D(t2 + t3, t1 + t5, t4) || 
 TypeIRegion3D(t2 + t3, t4 + t5, t1) || 
 TypeIRegion3D(t2 + t4, t1 + t3, t5) || 
 TypeIRegion3D(t2 + t4, t1 + t5, t3) || 
 TypeIRegion3D(t2 + t4, t3 + t5, t1) || 
 TypeIRegion3D(t2 + t5, t1 + t3, t4) || 
 TypeIRegion3D(t2 + t5, t1 + t4, t3) || 
 TypeIRegion3D(t2 + t5, t3 + t4, t1) || 
 TypeIRegion3D(t3 + t4, t1 + t2, t5) || 
 TypeIRegion3D(t3 + t4, t1 + t5, t2) || 
 TypeIRegion3D(t3 + t4, t2 + t5, t1) || 
 TypeIRegion3D(t3 + t5, t1 + t2, t4) || 
 TypeIRegion3D(t3 + t5, t1 + t4, t2) || 
 TypeIRegion3D(t3 + t5, t2 + t4, t1) || 
 TypeIRegion3D(t4 + t5, t1 + t2, t3) || 
 TypeIRegion3D(t4 + t5, t1 + t3, t2) || 
 TypeIRegion3D(t4 + t5, t2 + t3, t1);
}

bool TypeIRegion7D(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
	return  TypeIRegion2D(t1, t2 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2, t1 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t3, t1 + t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t4, t1 + t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t5, t1 + t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t6, t1 + t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t7, t1 + t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2, t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3, t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t4, t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t5, t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t6, t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t7, t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t3, t1 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t4, t1 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t5, t1 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t6, t1 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t7, t1 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t3 + t4, t1 + t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t3 + t5, t1 + t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t3 + t6, t1 + t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t3 + t7, t1 + t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t4 + t5, t1 + t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t4 + t6, t1 + t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t4 + t7, t1 + t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t5 + t6, t1 + t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t5 + t7, t1 + t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t6 + t7, t1 + t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t3, t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4, t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t5, t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t6, t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t7, t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t4, t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t5, t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t6, t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t7, t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t4 + t5, t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t4 + t6, t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t4 + t7, t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t5 + t6, t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t5 + t7, t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t6 + t7, t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t2 + t3 + t4, t1 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t5, t1 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t6, t1 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t7, t1 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t4 + t5, t1 + t3 + t6 + t7) || 
 TypeIRegion2D(t2 + t4 + t6, t1 + t3 + t5 + t7) || 
 TypeIRegion2D(t2 + t4 + t7, t1 + t3 + t5 + t6) || 
 TypeIRegion2D(t2 + t5 + t6, t1 + t3 + t4 + t7) || 
 TypeIRegion2D(t2 + t5 + t7, t1 + t3 + t4 + t6) || 
 TypeIRegion2D(t2 + t6 + t7, t1 + t3 + t4 + t5) || 
 TypeIRegion2D(t3 + t4 + t5, t1 + t2 + t6 + t7) || 
 TypeIRegion2D(t3 + t4 + t6, t1 + t2 + t5 + t7) || 
 TypeIRegion2D(t3 + t4 + t7, t1 + t2 + t5 + t6) || 
 TypeIRegion2D(t3 + t5 + t6, t1 + t2 + t4 + t7) || 
 TypeIRegion2D(t3 + t5 + t7, t1 + t2 + t4 + t6) || 
 TypeIRegion2D(t3 + t6 + t7, t1 + t2 + t4 + t5) || 
 TypeIRegion2D(t4 + t5 + t6, t1 + t2 + t3 + t7) || 
 TypeIRegion2D(t4 + t5 + t7, t1 + t2 + t3 + t6) || 
 TypeIRegion2D(t4 + t6 + t7, t1 + t2 + t3 + t5) || 
 TypeIRegion2D(t5 + t6 + t7, t1 + t2 + t3 + t4) || 
 TypeIRegion2D(t1 + t2 + t3 + t4, t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5, t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t6, t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t7, t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t5, t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t6, t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t7, t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t5 + t6, t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t5 + t7, t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t6 + t7, t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t3 + t4 + t5, t2 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t6, t2 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t7, t2 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t5 + t6, t2 + t4 + t7) || 
 TypeIRegion2D(t1 + t3 + t5 + t7, t2 + t4 + t6) || 
 TypeIRegion2D(t1 + t3 + t6 + t7, t2 + t4 + t5) || 
 TypeIRegion2D(t1 + t4 + t5 + t6, t2 + t3 + t7) || 
 TypeIRegion2D(t1 + t4 + t5 + t7, t2 + t3 + t6) || 
 TypeIRegion2D(t1 + t4 + t6 + t7, t2 + t3 + t5) || 
 TypeIRegion2D(t1 + t5 + t6 + t7, t2 + t3 + t4) || 
 TypeIRegion2D(t2 + t3 + t4 + t5, t1 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t6, t1 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t7, t1 + t5 + t6) || 
 TypeIRegion2D(t2 + t3 + t5 + t6, t1 + t4 + t7) || 
 TypeIRegion2D(t2 + t3 + t5 + t7, t1 + t4 + t6) || 
 TypeIRegion2D(t2 + t3 + t6 + t7, t1 + t4 + t5) || 
 TypeIRegion2D(t2 + t4 + t5 + t6, t1 + t3 + t7) || 
 TypeIRegion2D(t2 + t4 + t5 + t7, t1 + t3 + t6) || 
 TypeIRegion2D(t2 + t4 + t6 + t7, t1 + t3 + t5) || 
 TypeIRegion2D(t2 + t5 + t6 + t7, t1 + t3 + t4) || 
 TypeIRegion2D(t3 + t4 + t5 + t6, t1 + t2 + t7) || 
 TypeIRegion2D(t3 + t4 + t5 + t7, t1 + t2 + t6) || 
 TypeIRegion2D(t3 + t4 + t6 + t7, t1 + t2 + t5) || 
 TypeIRegion2D(t3 + t5 + t6 + t7, t1 + t2 + t4) || 
 TypeIRegion2D(t4 + t5 + t6 + t7, t1 + t2 + t3) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5, t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6, t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t7, t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6, t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t7, t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t6 + t7, t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6, t3 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t7, t3 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t6 + t7, t3 + t5) || 
 TypeIRegion2D(t1 + t2 + t5 + t6 + t7, t3 + t4) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6, t2 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t7, t2 + t6) || 
 TypeIRegion2D(t1 + t3 + t4 + t6 + t7, t2 + t5) || 
 TypeIRegion2D(t1 + t3 + t5 + t6 + t7, t2 + t4) || 
 TypeIRegion2D(t1 + t4 + t5 + t6 + t7, t2 + t3) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6, t1 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t7, t1 + t6) || 
 TypeIRegion2D(t2 + t3 + t4 + t6 + t7, t1 + t5) || 
 TypeIRegion2D(t2 + t3 + t5 + t6 + t7, t1 + t4) || 
 TypeIRegion2D(t2 + t4 + t5 + t6 + t7, t1 + t3) || 
 TypeIRegion2D(t3 + t4 + t5 + t6 + t7, t1 + t2) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t6, t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t7, t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6 + t7, t5) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6 + t7, t4) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6 + t7, t3) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6 + t7, t2) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6 + t7, t1);
}

bool belowNu(double t1, double t2) {
    return (
        (0.04 <= t1 && t1 < 0.06 && t2 < min(t1, (2 * (0.52 - t1)) / 23)) ||
        (0.06 <= t1 && t1 < 0.1 && t2 < (2 * (0.52 - t1)) / 21) ||
        (0.1 <= t1 && t1 < 0.14 && t2 < (2 * (0.52 - t1)) / 19) ||
        (0.14 <= t1 && t1 < 0.18 && t2 < (2 * (0.52 - t1)) / 17) ||
        (0.18 <= t1 && t1 < 0.22 && t2 < (2 * (0.52 - t1)) / 15) ||
        (0.22 <= t1 && t1 < 0.26 && t2 < (2 * (0.52 - t1)) / 13) ||
        (0.26 <= t1 && t1 < 0.3 && t2 < (2 * (0.52 - t1)) / 11) ||
        (0.3 <= t1 && t1 < 0.34 && t2 < (2 * (0.52 - t1)) / 9) ||
        (0.34 <= t1 && t1 < 0.38 && t2 < (2 * (0.52 - t1)) / 7) ||
        (0.38 <= t1 && t1 < 0.42 && t2 < (2 * (0.52 - t1)) / 5) ||
        (0.42 <= t1 && t1 < 0.46 && t2 < (2 * (0.52 - t1)) / 3) ||
        (0.46 <= t1 && t1 < 0.5 && t2 < min(0.08, 2 * (0.52 - t1)))
    );
}

bool RegionA2DLoss(double t1, double t2) {
	double theta0 = 0.04;
	return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1) )
			&& (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)));
}

bool RegionC4DLoss(double t1, double t2, double t3, double t4) {
    double theta0 = 0.04;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && !(TypeIRegion5D(t1, t2, t3, t4, 0) && TypeIRegion5D(1 - t1 - t2 - t3 - t4, t2, t3, t4, 0))
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)));
}

bool RegionC6DLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.04;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) && !AsymptoticRegion6DAll(t1, t2, t3, t4, t5, t6)
		   && !TypeIRegion7D(t1, t2, t3, t4, t5, t6, t6) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)))
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4)))
		   && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t4 - t5)));
}

bool RegionC6DLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.04;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && (TypeIRegion5D(t1, t2, t3, t4, 0) && TypeIRegion5D(1 - t1 - t2 - t3 - t4, t2, t3, t4, 0))
		   && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5, t6)
		   && !TypeIRegion7D(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5, t6, t6) && !TypeIRegion7D(t1 - t6, t2, t3, t4, t5, t6, t5)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)))
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4))) && (theta0 <= t6 && t6 < 0.5 * t1);
}

bool RegionC4DRRLoss(double t1, double t2, double t3, double t4) {
    double theta0 = 0.04;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && !TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1);
}

bool RegionC6DRRLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.04;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && !TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && AsymptoticRegion5DAll(1 - t1 - t2 - t3, t2, t3, t4, t5) && AsymptoticRegion5DAll(t1 - t4, t2, t3, t4, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (t4 <= t5 && t5 < 0.5 * (t1 - t4)) && (t3 <= t6 && t6 < 0.5 * (1 - t1 - t2 - t3));
}

bool RegionC6DRRLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.04;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4)
		   && !AsymptoticRegion5DAll(1 - t1 - t2 - t3, t2, t3, t4, t5) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3, t2, t3, t4, t5, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (t1 - t4))) && (theta0 <= t6 && t6 < min(t5, 0.5 * (t1 - t4 - t5)));
}

bool RegionC6DRRLoss3(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.04;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && !AsymptoticRegion5DAll(t1 - t4, t2, t3, t4, t5) && !AsymptoticRegion6DAll(t1 - t4, t2, t3, t4, t5, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (theta0 <= t5 && t5 < min(t3, 0.5 * (1 - t1 - t2 - t3))) && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t5)));
}

// Define the integrand function

double integrandA2DLoss(double t1, double t2) {
    if (RegionA2DLoss(t1, t2)) {
        return omega1((1 - t1 - t2) / t2) / (t1 * t2 * t2);
    } else {
        return 0.0;
    }
}

double integrandC4DLoss(double t1, double t2, double t3, double t4) {
    if (RegionC4DLoss(t1, t2, t3, t4)) {
        return omega1((1 - t1 - t2 - t3 - t4) / t4) / (t1 * t2 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandC6DLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DLoss1(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5 - t6) / t6) / (t1 * t2 * t3 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DLoss2(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5) / t5) * omega1((t1 - t6) / t6) / (t2 * t3 * t4 * t5 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC4DRRLoss(double t1, double t2, double t3, double t4) {
    if (RegionC4DRRLoss(t1, t2, t3, t4)) {
        return omega1((1 - t1 - t2 - t3) / t3) * omega1((t1 - t4) / t4) / (t2 * t3 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss1(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t6) / t6) * omega1((t1 - t4 - t5) / t5) / (t2 * t3 * t4 * t5 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss2(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3) / t3) * omega1((t1 - t4 - t5 - t6) / t6) / (t2 * t3 * t3 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss3(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss3(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t5 - t6) / t6) * omega1((t1 - t4) / t4) / (t2 * t3 * t4 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

// Trapezoidal rule for 1D integration
double trapezoidal_1D(double (*f)(double), double a, double b, int n) {
    double h = (b - a) / n;
    double sum = 0.5 * (f(a) + f(b));
    for (int i = 1; i < n; ++i) {
        double x = a + i * h;
        sum += f(x);
    }
    return sum * h;
}

// Trapezoidal rule for 2D integration
double trapezoidal_2D(double (*f)(double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            double weight = 1.0;
            if (i == 0 || i == n1) weight *= 0.5;
            if (j == 0 || j == n2) weight *= 0.5;
            sum += weight * f(t1, t2);
        }
    }
    return sum * h1 * h2;
}

// Trapezoidal rule for 3D integration
double trapezoidal_3D_parallel(double (*f)(double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        double weight = 1.0;
                        if (i == 0 || i == n1) weight *= 0.5;
                        if (j == 0 || j == n2) weight *= 0.5;
                        if (k == 0 || k == n3) weight *= 0.5;
                        local_sum += weight * f(t1, t2, t3);
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3;
}

// Trapezoidal rule for 4D integration
double trapezoidal_4D(double (*f)(double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    double weight = 1.0;
                    if (i == 0 || i == n1) weight *= 0.5;
                    if (j == 0 || j == n2) weight *= 0.5;
                    if (k == 0 || k == n3) weight *= 0.5;
                    if (l == 0 || l == n4) weight *= 0.5;
                    sum += weight * f(t1, t2, t3, t4);
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4;
}

double trapezoidal_4D_parallel(double (*f)(double, double, double, double),
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
                      size_t num_threads_requested = 160) 
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;

    int total_i = n1 + 1;
    
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            local_sum += weight * f(t1, t2, t3, t4);
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4;
}

// Trapezoidal rule for 5D integration
double trapezoidal_5D_parallel(double (*f)(double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                double weight = 1.0;
                                if (i == 0 || i == n1) weight *= 0.5;
                                if (j == 0 || j == n2) weight *= 0.5;
                                if (k == 0 || k == n3) weight *= 0.5;
                                if (l == 0 || l == n4) weight *= 0.5;
                                if (x == 0 || x == n5) weight *= 0.5;
                                local_sum += weight * f(t1, t2, t3, t4, t5);
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5;
}

// Trapezoidal rule for 6D integration
double trapezoidal_6D(double (*f)(double, double, double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
					  double a5, double b5, int n5,
					  double a6, double b6, int n6) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    for (int x = 0; x <= n5; ++x) {
					    double t5 = a5 + x * h5;
					    for (int y = 0; y <= n4; ++y) {
							double t6 = a6 + y * h6;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            if (x == 0 || x == n5) weight *= 0.5;
                            if (y == 0 || y == n6) weight *= 0.5;
                            sum += weight * f(t1, t2, t3, t4, t5, t6);
					    }
                    }
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

double trapezoidal_6D_parallel(double (*f)(double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    double weight = 1.0;
                                    if (i == 0 || i == n1) weight *= 0.5;
                                    if (j == 0 || j == n2) weight *= 0.5;
                                    if (k == 0 || k == n3) weight *= 0.5;
                                    if (l == 0 || l == n4) weight *= 0.5;
                                    if (x == 0 || x == n5) weight *= 0.5;
                                    if (y == 0 || y == n6) weight *= 0.5;
                                    local_sum += weight * f(t1, t2, t3, t4, t5, t6);
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

// Trapezoidal rule for 7D integration
double trapezoidal_7D_parallel(double (*f)(double, double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               double a7, double b7, int n7,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double h7 = (b7 - a7) / n7;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    for (int z = 0; z <= n7; ++z) {
                                        double t7 = a7 + z * h7;
                                        double weight = 1.0;
                                        if (i == 0 || i == n1) weight *= 0.5;
                                        if (j == 0 || j == n2) weight *= 0.5;
                                        if (k == 0 || k == n3) weight *= 0.5;
                                        if (l == 0 || l == n4) weight *= 0.5;
                                        if (x == 0 || x == n5) weight *= 0.5;
                                        if (y == 0 || y == n6) weight *= 0.5;
                                        if (z == 0 || z == n7) weight *= 0.5;
                                        local_sum += weight * f(t1, t2, t3, t4, t5, t6, t7);
                                    }
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6 * h7;
}

int main() {
    double v0 = 0.04;
    size_t requested_threads = 160;

    // Define the integration limits
    double a1 = v0, b1 = 0.5;
    double a2 = v0, b2 = 1.0/3;
    double a3 = v0, b3 = 0.25;
    double a4 = v0, b4 = 0.25;
    double a51 = v0, b51 = (0.5 - v0)/2;
    double a52 = v0, b52 = (0.5 - v0)/2;
    double a53 = v0, b53 = 0.25;
    double a61 = v0, b61 = (1 - (3 * v0))/2;
    double a62 = v0, b62 = 0.25;
    double a63 = v0, b63 = 0.25;

    // Define the number of intervals for each dimension
    int n1 = 10, n2 = 10, n3 = 10, n4 = 10, n5 = 10, n6 = 10;
    
    // Perform the integration
    
	//double C4DRRLoss = trapezoidal_4D_parallel(integrandC4DRRLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, requested_threads);
	//double C6DRRLoss1 = trapezoidal_6D_parallel(integrandC6DRRLoss1, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a51, b51, n5, a61, b61, n6, requested_threads);
	//double C6DRRLoss2 = trapezoidal_6D_parallel(integrandC6DRRLoss2, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a52, b52, n5, a62, b62, n6, requested_threads);
	//double C6DRRLoss3 = trapezoidal_6D_parallel(integrandC6DRRLoss3, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a53, b53, n5, a63, b63, n6, requested_threads);
	
	//cout << "The result of the integration C4DRRLoss is: " << C4DRRLoss << endl;
    //cout << "The result of the integration C6DRRLoss1 is: " << C6DRRLoss1 << endl;
    //cout << "The result of the integration C6DRRLoss2 is: " << C6DRRLoss2 << endl;
    //cout << "The result of the integration C6DRRLoss3 is: " << C6DRRLoss3 << endl;


    system("pause");
    return 0;
    
    /*
    The result of the integration C4DRRLoss is: 0.20676 (10 10 10 10)
    The result of the integration C4DRRLoss is: 0.207967 (50 50 50 50)
    The result of the integration C4DRRLoss is: 0.210592 (100 100 100 100)
    The result of the integration C4DRRLoss is: 0.212729 (200 200 100 100)
    The result of the integration C4DRRLoss is: 0.212458 (200 200 200 200)
    
    The result of the integration C6DRRLoss1 is: 0.000363954 (10 10 10 10 10 10)
    
    The result of the integration C6DRRLoss2 is: 0.00567703 (10 10 10 10 10 10)
    The result of the integration C6DRRLoss2 is: 0.00520828 (100 100 50 10 10 10)
    The result of the integration C6DRRLoss2 is: 0.00643319 (100 20 20 20 20 20)
    The result of the integration C6DRRLoss2 is: 0.00603185 (100 100 20 20 20 20)
    The result of the integration C6DRRLoss2 is: 0.00644211 (200 50 30 30 30 30)
    The result of the integration C6DRRLoss2 is: 0.00713637 (100 40 40 40 40 40)
    
    The result of the integration C6DRRLoss3 is: 0 (10 10 10 10 10 10)
	*/
	
}


==> anc/LB_521_160_1.cpp <==
#include <iostream>
#include <cmath>
#include <vector>
#include <algorithm>
#include <thread>
#include <functional>
#include <numeric>
// #include <boost/math/special_functions/polylog.hpp>

using namespace std;

// Define the upper and lower bounds for the Buchstab function
double omega1(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5644; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5617;
}

double omega0(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5607; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5612;
}

// Define the region functions
bool AsymptoticRegion2D(double t1, double t2) {
    return (std::abs(t1 - t2) < 0.042 && t1 + t2 > 1 - ((44.0 * 0.521 - 21.0)/23) );
}

bool AsymptoticRegion2DAll(double t1, double t2) {
    return AsymptoticRegion2D(t1, t2) || AsymptoticRegion2D(1 - t1 - t2, t1) || AsymptoticRegion2D(1 - t1 - t2, t2);
}

bool AsymptoticRegion3D(double t1, double t2, double t3) {
    return AsymptoticRegion2D(t1, t2 + t3) || AsymptoticRegion2D(t2, t1 + t3) || AsymptoticRegion2D(t3, t1 + t2) ||
           AsymptoticRegion2D(t1 + t2, t3) || AsymptoticRegion2D(t1 + t3, t2) || AsymptoticRegion2D(t2 + t3, t1);
}

bool AsymptoticRegion3DL722(double t1, double t2, double t3) {
    return (((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.521))/7) || 
			    ((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (1 - t1 - t2 - t3) >= (2 * (1 - 0.521))/11) || 
				((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/3 && 2 * (t3) + (1 - t1 - t2 - t3) >= 1 - 0.521 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.521))/5) || 
				((t1) >= 1 - 0.521 && (t2) <= (1 - 0.521)/3 && (t3) <= (1 - 0.521)/3 && (t2) + (t3) >= (4 *  (1 - 0.521))/7 && (t2) + (t3) + (1 - t1 - t2 - t3) >= (14 *  (1 - 0.521))/13));
}

bool AsymptoticRegion3DL722All(double t1, double t2, double t3) {
    return AsymptoticRegion3DL722(t1, t2, t3) || AsymptoticRegion3DL722(t1, t3, t2) || AsymptoticRegion3DL722(t2, t1, t3) || 
		   AsymptoticRegion3DL722(t2, t3, t1) || AsymptoticRegion3DL722(t3, t1, t2) || AsymptoticRegion3DL722(t3, t2, t1);
}

bool AsymptoticRegion4DL722(double t1, double t2, double t3, double t4) {
	return (((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.521))/83) || 
           ((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.521))/47) || 
           ((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/9 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.521))/35) || 
           ((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/10 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.521))/29) || 
           ((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/12 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.521))/23) || 
           ((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.521))/39) || 
           ((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/6 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.521))/23) || 
           ((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.521))/15) || 
           ((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/5 && (t4) >= (1 - 0.521)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.521))/19));
}

bool AsymptoticRegion4DL722No5(double t1, double t2, double t3, double t4) {
	return  AsymptoticRegion4DL722(t1, t2, t3, t4) || 
 AsymptoticRegion4DL722(t1, t2, t4, t3) || 
 AsymptoticRegion4DL722(t1, t3, t2, t4) || 
 AsymptoticRegion4DL722(t1, t3, t4, t2) || 
 AsymptoticRegion4DL722(t1, t4, t2, t3) || 
 AsymptoticRegion4DL722(t1, t4, t3, t2) || 
 AsymptoticRegion4DL722(t2, t1, t3, t4) || 
 AsymptoticRegion4DL722(t2, t1, t4, t3) || 
 AsymptoticRegion4DL722(t2, t3, t1, t4) || 
 AsymptoticRegion4DL722(t2, t3, t4, t1) || 
 AsymptoticRegion4DL722(t2, t4, t1, t3) || 
 AsymptoticRegion4DL722(t2, t4, t3, t1) || 
 AsymptoticRegion4DL722(t3, t1, t2, t4) || 
 AsymptoticRegion4DL722(t3, t1, t4, t2) || 
 AsymptoticRegion4DL722(t3, t2, t1, t4) || 
 AsymptoticRegion4DL722(t3, t2, t4, t1) || 
 AsymptoticRegion4DL722(t3, t4, t1, t2) || 
 AsymptoticRegion4DL722(t3, t4, t2, t1) || 
 AsymptoticRegion4DL722(t4, t1, t2, t3) || 
 AsymptoticRegion4DL722(t4, t1, t3, t2) || 
 AsymptoticRegion4DL722(t4, t2, t1, t3) || 
 AsymptoticRegion4DL722(t4, t2, t3, t1) || 
 AsymptoticRegion4DL722(t4, t3, t1, t2) || 
 AsymptoticRegion4DL722(t4, t3, t2, t1);
}

bool AsymptoticRegion4DL722All(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DL722No5(t1, t2, t3, t4) || 
AsymptoticRegion4DL722No5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) || 
AsymptoticRegion4DL722No5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) || 
AsymptoticRegion4DL722No5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) || 
AsymptoticRegion4DL722No5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DL722(double t1, double t2, double t3, double t4, double t5) {
	return (((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/43 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/3611) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/44 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/1847) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/45 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/1259) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/46 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/965) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/671) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/49 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/587) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/51 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/475) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/54 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/377) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/56 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/335) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/60 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/279) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/63 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/251) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/70 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/209) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/78 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/181) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/84 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/167) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/1199) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/26 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/623) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/431) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/335) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/239) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/32 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/191) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/33 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/175) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/143) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/119) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/42 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/111) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/95) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/9 && (t5) >= (1 - 0.521)/19 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/683) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/9 && (t5) >= (1 - 0.521)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/359) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/9 && (t5) >= (1 - 0.521)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/251) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/9 && (t5) >= (1 - 0.521)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/197) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/9 && (t5) >= (1 - 0.521)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/143) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/9 && (t5) >= (1 - 0.521)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/107) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/9 && (t5) >= (1 - 0.521)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/89) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/9 && (t5) >= (1 - 0.521)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/71) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/10 && (t5) >= (1 - 0.521)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/479) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/10 && (t5) >= (1 - 0.521)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/179) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/10 && (t5) >= (1 - 0.521)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/119) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/10 && (t5) >= (1 - 0.521)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/79) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/10 && (t5) >= (1 - 0.521)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/59) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/11 && (t5) >= (1 - 0.521)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/461) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/11 && (t5) >= (1 - 0.521)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/219) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/11 && (t5) >= (1 - 0.521)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/65) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/12 && (t5) >= (1 - 0.521)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/311) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/12 && (t5) >= (1 - 0.521)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/167) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/12 && (t5) >= (1 - 0.521)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/119) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/12 && (t5) >= (1 - 0.521)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/95) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/12 && (t5) >= (1 - 0.521)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/71) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/12 && (t5) >= (1 - 0.521)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/59) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/12 && (t5) >= (1 - 0.521)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/55) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/13 && (t5) >= (1 - 0.521)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/155) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/14 && (t5) >= (1 - 0.521)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/69) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/14 && (t5) >= (1 - 0.521)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/41) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/15 && (t5) >= (1 - 0.521)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/59) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/15 && (t5) >= (1 - 0.521)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/39) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/839) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/439) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/239) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/199) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/139) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/119) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/89) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/79) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/311) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/167) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/119) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/95) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/71) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/59) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/55) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/47) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/279) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/55) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/143) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/79) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/31) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/9 && (t5) >= (1 - 0.521)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/71) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/5 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/11 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/219) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/5 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/12 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/119) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/5 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/69) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/5 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/59) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/5 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/8 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/239) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/5 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/89) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/5 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/59) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/5 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/29) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/5 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/139) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/6 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/41) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/6 && (t4) >= (1 - 0.521)/9 && (t5) >= (1 - 0.521)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/17) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/7 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/27));
}

bool AsymptoticRegion5DL722No6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722(t1, t2, t3, t4, t5) || 
 AsymptoticRegion5DL722(t1, t2, t3, t5, t4) || 
 AsymptoticRegion5DL722(t1, t2, t4, t3, t5) || 
 AsymptoticRegion5DL722(t1, t2, t4, t5, t3) || 
 AsymptoticRegion5DL722(t1, t2, t5, t3, t4) || 
 AsymptoticRegion5DL722(t1, t2, t5, t4, t3) || 
 AsymptoticRegion5DL722(t1, t3, t2, t4, t5) || 
 AsymptoticRegion5DL722(t1, t3, t2, t5, t4) || 
 AsymptoticRegion5DL722(t1, t3, t4, t2, t5) || 
 AsymptoticRegion5DL722(t1, t3, t4, t5, t2) || 
 AsymptoticRegion5DL722(t1, t3, t5, t2, t4) || 
 AsymptoticRegion5DL722(t1, t3, t5, t4, t2) || 
 AsymptoticRegion5DL722(t1, t4, t2, t3, t5) || 
 AsymptoticRegion5DL722(t1, t4, t2, t5, t3) || 
 AsymptoticRegion5DL722(t1, t4, t3, t2, t5) || 
 AsymptoticRegion5DL722(t1, t4, t3, t5, t2) || 
 AsymptoticRegion5DL722(t1, t4, t5, t2, t3) || 
 AsymptoticRegion5DL722(t1, t4, t5, t3, t2) || 
 AsymptoticRegion5DL722(t1, t5, t2, t3, t4) || 
 AsymptoticRegion5DL722(t1, t5, t2, t4, t3) || 
 AsymptoticRegion5DL722(t1, t5, t3, t2, t4) || 
 AsymptoticRegion5DL722(t1, t5, t3, t4, t2) || 
 AsymptoticRegion5DL722(t1, t5, t4, t2, t3) || 
 AsymptoticRegion5DL722(t1, t5, t4, t3, t2) || 
 AsymptoticRegion5DL722(t2, t1, t3, t4, t5) || 
 AsymptoticRegion5DL722(t2, t1, t3, t5, t4) || 
 AsymptoticRegion5DL722(t2, t1, t4, t3, t5) || 
 AsymptoticRegion5DL722(t2, t1, t4, t5, t3) || 
 AsymptoticRegion5DL722(t2, t1, t5, t3, t4) || 
 AsymptoticRegion5DL722(t2, t1, t5, t4, t3) || 
 AsymptoticRegion5DL722(t2, t3, t1, t4, t5) || 
 AsymptoticRegion5DL722(t2, t3, t1, t5, t4) || 
 AsymptoticRegion5DL722(t2, t3, t4, t1, t5) || 
 AsymptoticRegion5DL722(t2, t3, t4, t5, t1) || 
 AsymptoticRegion5DL722(t2, t3, t5, t1, t4) || 
 AsymptoticRegion5DL722(t2, t3, t5, t4, t1) || 
 AsymptoticRegion5DL722(t2, t4, t1, t3, t5) || 
 AsymptoticRegion5DL722(t2, t4, t1, t5, t3) || 
 AsymptoticRegion5DL722(t2, t4, t3, t1, t5) || 
 AsymptoticRegion5DL722(t2, t4, t3, t5, t1) || 
 AsymptoticRegion5DL722(t2, t4, t5, t1, t3) || 
 AsymptoticRegion5DL722(t2, t4, t5, t3, t1) || 
 AsymptoticRegion5DL722(t2, t5, t1, t3, t4) || 
 AsymptoticRegion5DL722(t2, t5, t1, t4, t3) || 
 AsymptoticRegion5DL722(t2, t5, t3, t1, t4) || 
 AsymptoticRegion5DL722(t2, t5, t3, t4, t1) || 
 AsymptoticRegion5DL722(t2, t5, t4, t1, t3) || 
 AsymptoticRegion5DL722(t2, t5, t4, t3, t1) || 
 AsymptoticRegion5DL722(t3, t1, t2, t4, t5) || 
 AsymptoticRegion5DL722(t3, t1, t2, t5, t4) || 
 AsymptoticRegion5DL722(t3, t1, t4, t2, t5) || 
 AsymptoticRegion5DL722(t3, t1, t4, t5, t2) || 
 AsymptoticRegion5DL722(t3, t1, t5, t2, t4) || 
 AsymptoticRegion5DL722(t3, t1, t5, t4, t2) || 
 AsymptoticRegion5DL722(t3, t2, t1, t4, t5) || 
 AsymptoticRegion5DL722(t3, t2, t1, t5, t4) || 
 AsymptoticRegion5DL722(t3, t2, t4, t1, t5) || 
 AsymptoticRegion5DL722(t3, t2, t4, t5, t1) || 
 AsymptoticRegion5DL722(t3, t2, t5, t1, t4) || 
 AsymptoticRegion5DL722(t3, t2, t5, t4, t1) || 
 AsymptoticRegion5DL722(t3, t4, t1, t2, t5) || 
 AsymptoticRegion5DL722(t3, t4, t1, t5, t2) || 
 AsymptoticRegion5DL722(t3, t4, t2, t1, t5) || 
 AsymptoticRegion5DL722(t3, t4, t2, t5, t1) || 
 AsymptoticRegion5DL722(t3, t4, t5, t1, t2) || 
 AsymptoticRegion5DL722(t3, t4, t5, t2, t1) || 
 AsymptoticRegion5DL722(t3, t5, t1, t2, t4) || 
 AsymptoticRegion5DL722(t3, t5, t1, t4, t2) || 
 AsymptoticRegion5DL722(t3, t5, t2, t1, t4) || 
 AsymptoticRegion5DL722(t3, t5, t2, t4, t1) || 
 AsymptoticRegion5DL722(t3, t5, t4, t1, t2) || 
 AsymptoticRegion5DL722(t3, t5, t4, t2, t1) || 
 AsymptoticRegion5DL722(t4, t1, t2, t3, t5) || 
 AsymptoticRegion5DL722(t4, t1, t2, t5, t3) || 
 AsymptoticRegion5DL722(t4, t1, t3, t2, t5) || 
 AsymptoticRegion5DL722(t4, t1, t3, t5, t2) || 
 AsymptoticRegion5DL722(t4, t1, t5, t2, t3) || 
 AsymptoticRegion5DL722(t4, t1, t5, t3, t2) || 
 AsymptoticRegion5DL722(t4, t2, t1, t3, t5) || 
 AsymptoticRegion5DL722(t4, t2, t1, t5, t3) || 
 AsymptoticRegion5DL722(t4, t2, t3, t1, t5) || 
 AsymptoticRegion5DL722(t4, t2, t3, t5, t1) || 
 AsymptoticRegion5DL722(t4, t2, t5, t1, t3) || 
 AsymptoticRegion5DL722(t4, t2, t5, t3, t1) || 
 AsymptoticRegion5DL722(t4, t3, t1, t2, t5) || 
 AsymptoticRegion5DL722(t4, t3, t1, t5, t2) || 
 AsymptoticRegion5DL722(t4, t3, t2, t1, t5) || 
 AsymptoticRegion5DL722(t4, t3, t2, t5, t1) || 
 AsymptoticRegion5DL722(t4, t3, t5, t1, t2) || 
 AsymptoticRegion5DL722(t4, t3, t5, t2, t1) || 
 AsymptoticRegion5DL722(t4, t5, t1, t2, t3) || 
 AsymptoticRegion5DL722(t4, t5, t1, t3, t2) || 
 AsymptoticRegion5DL722(t4, t5, t2, t1, t3) || 
 AsymptoticRegion5DL722(t4, t5, t2, t3, t1) || 
 AsymptoticRegion5DL722(t4, t5, t3, t1, t2) || 
 AsymptoticRegion5DL722(t4, t5, t3, t2, t1) || 
 AsymptoticRegion5DL722(t5, t1, t2, t3, t4) || 
 AsymptoticRegion5DL722(t5, t1, t2, t4, t3) || 
 AsymptoticRegion5DL722(t5, t1, t3, t2, t4) || 
 AsymptoticRegion5DL722(t5, t1, t3, t4, t2) || 
 AsymptoticRegion5DL722(t5, t1, t4, t2, t3) || 
 AsymptoticRegion5DL722(t5, t1, t4, t3, t2) || 
 AsymptoticRegion5DL722(t5, t2, t1, t3, t4) || 
 AsymptoticRegion5DL722(t5, t2, t1, t4, t3) || 
 AsymptoticRegion5DL722(t5, t2, t3, t1, t4) || 
 AsymptoticRegion5DL722(t5, t2, t3, t4, t1) || 
 AsymptoticRegion5DL722(t5, t2, t4, t1, t3) || 
 AsymptoticRegion5DL722(t5, t2, t4, t3, t1) || 
 AsymptoticRegion5DL722(t5, t3, t1, t2, t4) || 
 AsymptoticRegion5DL722(t5, t3, t1, t4, t2) || 
 AsymptoticRegion5DL722(t5, t3, t2, t1, t4) || 
 AsymptoticRegion5DL722(t5, t3, t2, t4, t1) || 
 AsymptoticRegion5DL722(t5, t3, t4, t1, t2) || 
 AsymptoticRegion5DL722(t5, t3, t4, t2, t1) || 
 AsymptoticRegion5DL722(t5, t4, t1, t2, t3) || 
 AsymptoticRegion5DL722(t5, t4, t1, t3, t2) || 
 AsymptoticRegion5DL722(t5, t4, t2, t1, t3) || 
 AsymptoticRegion5DL722(t5, t4, t2, t3, t1) || 
 AsymptoticRegion5DL722(t5, t4, t3, t1, t2) || 
 AsymptoticRegion5DL722(t5, t4, t3, t2, t1);
}

bool AsymptoticRegion5DL722All(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722No6(t1, t2, t3, t4, t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) || 
AsymptoticRegion5DL722No6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
AsymptoticRegion5DL722No6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
AsymptoticRegion5DL722No6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion3DL18(double t1, double t2, double t3) {
        double h = 1.0;
	    double k1 = 0.0;
	    double k2 = 0.0;
	    double g1 = 1.0;
	    double g2 = 2.0;
	    double g3 = 3.0;
	    double d1 = 4.0;
	    double d2 = 5.0;
    
	    double ud1 = 1 - 1.0 / (2 * d1);
	    double ud2 = 1 - 1.0 / (2 * d2);
	    double v = 1.0;
	
	    double b1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c1d1 = 1.0 / 6;
	    double c1d2 = 1.0 / 6;
	
	    double a2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c2d1 = 1.0 / 6;
	    double c2d2 = 1.0 / 6;
	
	    double b3O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b3O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b3O2d1 = 1.0 / 4;
	    double b3O2d2 = 1.0 / 4;
	    double c3O1d1 = 1.0 / 6;
	    double c3O1d2 = 1.0 / 6;
	    double c3O2d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c3O2d2 = 1.0 / 4 - 1.0 / (2 * d2);
	
	    double a4O1d1 = 1.0 / 2;
	    double a4O1d2 = 1.0 / 2;
	    double a4O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a4O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c4O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c4O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c4O2d1 = 1.0 / 6;
	    double c4O2d2 = 1.0 / 6;
	
	    double a5O1d1 = 1.0 / 2;
	    double a5O1d2 = 1.0 / 2;
	    double a5O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a5O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double b5O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b5O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b5O2d1 = 1.0 / 4;
	    double b5O2d2 = 1.0 / 4;
	    double c5O1d1 = 1.0 / 6;
	    double c5O1d2 = 1.0 / 6;
	    double c5O2d1 = 1.0 / 6;
	    double c5O2d2 = 1.0 / 6;
	
	    double a6O1d1 = 1.0 / 2;
	    double a6O1d2 = 1.0 / 2;
	    double a6O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a6O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double a6O3d1 = 1.0 / 2;
	    double a6O3d2 = 1.0 / 2;
	    double b6O1d1 = 1.0 / 4;
	    double b6O1d2 = 1.0 / 4;
	    double b6O2d1 = 1.0 / 4;
	    double b6O2d2 = 1.0 / 4;
	    double b6O3d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b6O3d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c6O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c6O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c6O2d1 = 1.0 / 6;
	    double c6O2d2 = 1.0 / 6;
	    double c6O3d1 = 1.0 / 6;
	    double c6O3d2 = 1.0 / 6;
	
    return (((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) );
	
}

bool AsymptoticRegion3DL18All(double t1, double t2, double t3){
	return AsymptoticRegion3DL18(t1, t2, t3) || AsymptoticRegion3DL18(t1, t3, t2) || AsymptoticRegion3DL18(t2, t1, t3) || 
		   AsymptoticRegion3DL18(t2, t3, t1) || AsymptoticRegion3DL18(t3, t1, t2) || AsymptoticRegion3DL18(t3, t2, t1);
}

bool AsymptoticRegion3DAll(double t1, double t2, double t3) {
    return AsymptoticRegion2DAll(t1, t2 + t3) || AsymptoticRegion2DAll(t2, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, t3) || AsymptoticRegion2DAll(t1 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, t1) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3, t2 + t3) || AsymptoticRegion2DAll(t2, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(t3, 1 - t1 - t2 - t3 + t2) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t2, t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t3) || AsymptoticRegion2DAll(t1 + t3, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t1) ||
           AsymptoticRegion2DAll(t1, t2 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t2, t1 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t2) || AsymptoticRegion2DAll(t2 + 1 - t1 - t2 - t3, t1) ||
		   AsymptoticRegion3DL722All(t1, t2, t3) || 
		   AsymptoticRegion3DL722All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t2, t3, 1 - t1 - t2 - t3) ||
		   AsymptoticRegion3DL18All(t1, t2, t3) || 
		   AsymptoticRegion3DL18All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t2, t3, 1 - t1 - t2 - t3);
}

bool AsymptoticRegion4DAllNo5(double t1, double t2, double t3, double t4) {
    return AsymptoticRegion2DAll(t1, t2 + t3 + t4) || AsymptoticRegion2DAll(t2, t1 + t3 + t4) ||
           AsymptoticRegion2DAll(t3, t1 + t2 + t4) || AsymptoticRegion2DAll(t4, t1 + t2 + t3) ||
           AsymptoticRegion2DAll(t1 + t2, t3 + t4) || AsymptoticRegion2DAll(t1 + t3, t2 + t4) ||
           AsymptoticRegion2DAll(t1 + t4, t2 + t3) || AsymptoticRegion2DAll(t2 + t3, t1 + t4) ||
           AsymptoticRegion2DAll(t2 + t4, t1 + t3) || AsymptoticRegion2DAll(t3 + t4, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2 + t3, t4) || AsymptoticRegion2DAll(t1 + t2 + t4, t3) ||
           AsymptoticRegion2DAll(t1 + t3 + t4, t2) || AsymptoticRegion2DAll(t2 + t3 + t4, t1) ||
		   		    AsymptoticRegion3DAll(t1, t2, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t3, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t4, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t2, t1, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t3, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t4, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t3, t1, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t2, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t4, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t4, t1, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t2, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t3, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t1, t3 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t2, t3 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t2, t4) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t3, t2 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t2, t3) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t3, t2) || 
		   		    AsymptoticRegion3DAll(t4, t2 + t3, t1) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t3, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t4, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t2, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t4, t2) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t2, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t3, t2) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t1, t4) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t4, t1) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t1, t3) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t3, t1) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t1, t2) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t2, t1) ||
		   		    AsymptoticRegion4DL722All(t1, t2, t3, t4);
}

bool AsymptoticRegion4DAll(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DAllNo5(t1, t2, t3, t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) ||
	       AsymptoticRegion4DAllNo5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) ||
	       AsymptoticRegion4DAllNo5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DAllNo6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5) || 
	  AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4) ||
	  AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1) ||
	  AsymptoticRegion2DAll(t5 + t2, t3 + t4) ||
	  AsymptoticRegion2DAll(t5 + t3, t2 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t5 + t2) ||
	  AsymptoticRegion2DAll(t1 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t5 + t3, t1 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t4) || 
	  AsymptoticRegion2DAll(t1 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t5) || 
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2) ||
	   AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4) || 
	   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3) || 
	   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2) || 
	   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1) ||
 AsymptoticRegion4DL722All(t1, t2, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t3, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t4, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t1, t5, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t2, t1, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t3, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t4, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t2, t5, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t3, t1, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t2, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t4, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t3, t5, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t1, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t2, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t3, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t5, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t1, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t2, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t3, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t4, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t3, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t4, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t1, t5, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t3, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t4, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t2, t5, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t2, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t4, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t3, t5, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t2, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t3, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t4, t5, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t2, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t3, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t5, t4, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t2, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t5, t2) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t1, t5) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t5, t1) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t2, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t4, t2) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t2, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t3, t2) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t1, t4) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t4, t1) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t1, t3) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t3, t1) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t1, t2) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t2, t1) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t3, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t3, t2) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t4, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t5, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t3, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t5, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t3, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t3, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t4, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t3, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t2, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t5, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t1, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t5, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t2, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t2, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t4, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t1, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t4, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t2, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t2, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t3, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t1, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t3, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t1, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t2, t1) ||
 AsymptoticRegion5DL722All(t1, t2, t3, t4, t5);
}

bool AsymptoticRegion5DAll(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DAllNo6(t1, t2, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion6DAllNo7(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t6, t1 + t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t5 + t6, t1 + t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t5 + t6, t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3 + t5) || 
		 AsymptoticRegion2DAll(t2 + t5 + t6, t1 + t3 + t4) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2 + t6) || 
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2 + t5) || 
		 AsymptoticRegion2DAll(t3 + t5 + t6, t1 + t2 + t4) || 
		 AsymptoticRegion2DAll(t4 + t5 + t6, t1 + t2 + t3) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t6, t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t6, t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5 + t6, t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t6, t2 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5 + t6, t2 + t4) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5 + t6, t2 + t3) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t6, t1 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5 + t6, t1 + t4) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5 + t6, t1 + t3) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5 + t6, t1 + t2) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t5, t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t6, t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5 + t6, t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5 + t6, t3) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5 + t6, t2) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5 + t6, t1) ||
		 AsymptoticRegion2DAll(t6 + t2, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t6 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t6 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t6 + t2 + t3) ||
		 AsymptoticRegion2DAll(t6 + t2 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t6 + t2) ||
		 AsymptoticRegion2DAll(t1 + t6, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t6 + t3) ||
		 AsymptoticRegion2DAll(t1 + t6 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t6 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t6) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2) ||		 
	       AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t6, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t6, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t6, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t6, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t6, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t3, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t4, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t5, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t4 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t5 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t4 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t5 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t4 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t5 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t3 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t5 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t3 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t4 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t3 + t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t3 + t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t4 + t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1, t4 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2, t4 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3, t4 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4, t3 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t5, t3 + t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t6, t3 + t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t3, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t3, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t4, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t3 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t3 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t3 + t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t3, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t3, t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t3, t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t3, t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t4, t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t2, t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t2, t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t2, t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t4, t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2 + t4, t1) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t2, t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t3, t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2 + t3, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t2, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t2, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t2, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t4, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t2, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t3, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t1, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t1, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t1, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t4, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t1, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t3, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t1, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t2, t1);
}

bool AsymptoticRegion6DAll(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, 1 - t1 - t2 - t3 - t4 - t5 - t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5 - t6, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5 - t6, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, 1 - t1 - t2 - t3 - t4 - t5 - t6, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, 1 - t1 - t2 - t3 - t4 - t5 - t6, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(1 - t1 - t2 - t3 - t4 - t5 - t6, t2, t3, t4, t5, t6);
}

bool TypeIRegion2D(double t1, double t2) {
    return (t1 + t2 <= 0.5) || (t1 <= 0.5 && t2 < 0.5 * (3 * 0.521 - 1)) || (t2 <= 0.5 && t1 < 0.5 * (3 * 0.521 - 1));
}

bool TypeIRegion3D(double t1, double t2, double t3) {
    return (t1 + t2 <= 0.5 && t3 < 0.5 * (3 * 0.521 - 1) ) || (t1 + t3 <= 0.5 && t2 < 0.5 * (3 * 0.521 - 1) ) ||
	       (t2 + t3 <= 0.5 && t1 < 0.5 * (3 * 0.521 - 1) ) || (t1 <= 0.5 && t2 + t3 < 0.5 * (3 * 0.521 - 1) ) ||
		   (t2 <= 0.5 && t1 + t3 < 0.5 * (3 * 0.521 - 1) ) || (t3 <= 0.5 && t1 + t2 < 0.5 * (3 * 0.521 - 1) ) || (t1 + t2 + t3 <= 0.5) ||
		   (( t1 <= 0.5) && (t3 < 0.25 * (3 * 0.521 - 1)) && (2 * t2 + t3 < 0.521) && (2 * t2 + 3 * t3 < 0.5 * (1 + 0.521))) ||
		   (( t1 <= 0.5) && (t2 < 0.25 * (3 * 0.521 - 1)) && (2 * t3 + t2 < 0.521) && (2 * t3 + 3 * t2 < 0.5 * (1 + 0.521))) ||
		   (( t2 <= 0.5) && (t3 < 0.25 * (3 * 0.521 - 1)) && (2 * t1 + t3 < 0.521) && (2 * t1 + 3 * t3 < 0.5 * (1 + 0.521))) ||
		   (( t2 <= 0.5) && (t1 < 0.25 * (3 * 0.521 - 1)) && (2 * t3 + t1 < 0.521) && (2 * t3 + 3 * t1 < 0.5 * (1 + 0.521))) ||
		   (( t3 <= 0.5) && (t1 < 0.25 * (3 * 0.521 - 1)) && (2 * t2 + t1 < 0.521) && (2 * t2 + 3 * t1 < 0.5 * (1 + 0.521))) ||
		   (( t3 <= 0.5) && (t2 < 0.25 * (3 * 0.521 - 1)) && (2 * t1 + t2 < 0.521) && (2 * t1 + 3 * t2 < 0.5 * (1 + 0.521))) ||
		   (( t1 <= 0.5) && (t2 < 0.5 * (1 - 0.521)) && (t3 < 0.125 * (3 * 0.521 - 1))) ||
		   (( t1 <= 0.5) && (t3 < 0.5 * (1 - 0.521)) && (t2 < 0.125 * (3 * 0.521 - 1))) ||
		   (( t2 <= 0.5) && (t1 < 0.5 * (1 - 0.521)) && (t3 < 0.125 * (3 * 0.521 - 1))) ||
		   (( t2 <= 0.5) && (t3 < 0.5 * (1 - 0.521)) && (t1 < 0.125 * (3 * 0.521 - 1))) ||
		   (( t3 <= 0.5) && (t1 < 0.5 * (1 - 0.521)) && (t2 < 0.125 * (3 * 0.521 - 1))) ||
		   (( t3 <= 0.5) && (t2 < 0.5 * (1 - 0.521)) && (t1 < 0.125 * (3 * 0.521 - 1)));
}

bool TypeIRegion5D(double t1, double t2, double t3, double t4, double t5) {
    return   TypeIRegion3D(t1, t2, t3 + t4 + t5) || 
 TypeIRegion3D(t1, t3, t2 + t4 + t5) || 
 TypeIRegion3D(t1, t4, t2 + t3 + t5) || 
 TypeIRegion3D(t1, t5, t2 + t3 + t4) || 
 TypeIRegion3D(t2, t1, t3 + t4 + t5) || 
 TypeIRegion3D(t2, t3, t1 + t4 + t5) || 
 TypeIRegion3D(t2, t4, t1 + t3 + t5) || 
 TypeIRegion3D(t2, t5, t1 + t3 + t4) || 
 TypeIRegion3D(t3, t1, t2 + t4 + t5) || 
 TypeIRegion3D(t3, t2, t1 + t4 + t5) || 
 TypeIRegion3D(t3, t4, t1 + t2 + t5) || 
 TypeIRegion3D(t3, t5, t1 + t2 + t4) || 
 TypeIRegion3D(t4, t1, t2 + t3 + t5) || 
 TypeIRegion3D(t4, t2, t1 + t3 + t5) || 
 TypeIRegion3D(t4, t3, t1 + t2 + t5) || 
 TypeIRegion3D(t4, t5, t1 + t2 + t3) || 
 TypeIRegion3D(t5, t1, t2 + t3 + t4) || 
 TypeIRegion3D(t5, t2, t1 + t3 + t4) || 
 TypeIRegion3D(t5, t3, t1 + t2 + t4) || 
 TypeIRegion3D(t5, t4, t1 + t2 + t3) || 
 TypeIRegion3D(t1, t2 + t3 + t4, t5) || 
 TypeIRegion3D(t1, t2 + t3 + t5, t4) || 
 TypeIRegion3D(t1, t2 + t4 + t5, t3) || 
 TypeIRegion3D(t1, t3 + t4 + t5, t2) || 
 TypeIRegion3D(t2, t1 + t3 + t4, t5) || 
 TypeIRegion3D(t2, t1 + t3 + t5, t4) || 
 TypeIRegion3D(t2, t1 + t4 + t5, t3) || 
 TypeIRegion3D(t2, t3 + t4 + t5, t1) || 
 TypeIRegion3D(t3, t1 + t2 + t4, t5) || 
 TypeIRegion3D(t3, t1 + t2 + t5, t4) || 
 TypeIRegion3D(t3, t1 + t4 + t5, t2) || 
 TypeIRegion3D(t3, t2 + t4 + t5, t1) || 
 TypeIRegion3D(t4, t1 + t2 + t3, t5) || 
 TypeIRegion3D(t4, t1 + t2 + t5, t3) || 
 TypeIRegion3D(t4, t1 + t3 + t5, t2) || 
 TypeIRegion3D(t4, t2 + t3 + t5, t1) || 
 TypeIRegion3D(t5, t1 + t2 + t3, t4) || 
 TypeIRegion3D(t5, t1 + t2 + t4, t3) || 
 TypeIRegion3D(t5, t1 + t3 + t4, t2) || 
 TypeIRegion3D(t5, t2 + t3 + t4, t1) || 
 TypeIRegion3D(t1 + t2 + t3, t4, t5) || 
 TypeIRegion3D(t1 + t2 + t3, t5, t4) || 
 TypeIRegion3D(t1 + t2 + t4, t3, t5) || 
 TypeIRegion3D(t1 + t2 + t4, t5, t3) || 
 TypeIRegion3D(t1 + t2 + t5, t3, t4) || 
 TypeIRegion3D(t1 + t2 + t5, t4, t3) || 
 TypeIRegion3D(t1 + t3 + t4, t2, t5) || 
 TypeIRegion3D(t1 + t3 + t4, t5, t2) || 
 TypeIRegion3D(t1 + t3 + t5, t2, t4) || 
 TypeIRegion3D(t1 + t3 + t5, t4, t2) || 
 TypeIRegion3D(t1 + t4 + t5, t2, t3) || 
 TypeIRegion3D(t1 + t4 + t5, t3, t2) || 
 TypeIRegion3D(t2 + t3 + t4, t1, t5) || 
 TypeIRegion3D(t2 + t3 + t4, t5, t1) || 
 TypeIRegion3D(t2 + t3 + t5, t1, t4) || 
 TypeIRegion3D(t2 + t3 + t5, t4, t1) || 
 TypeIRegion3D(t2 + t4 + t5, t1, t3) || 
 TypeIRegion3D(t2 + t4 + t5, t3, t1) || 
 TypeIRegion3D(t3 + t4 + t5, t1, t2) || 
 TypeIRegion3D(t3 + t4 + t5, t2, t1) || 
 TypeIRegion3D(t1, t2 + t3, t4 + t5) || 
 TypeIRegion3D(t1, t2 + t4, t3 + t5) || 
 TypeIRegion3D(t1, t2 + t5, t3 + t4) || 
 TypeIRegion3D(t1, t3 + t4, t2 + t5) || 
 TypeIRegion3D(t1, t3 + t5, t2 + t4) || 
 TypeIRegion3D(t1, t4 + t5, t2 + t3) || 
 TypeIRegion3D(t2, t1 + t3, t4 + t5) || 
 TypeIRegion3D(t2, t1 + t4, t3 + t5) || 
 TypeIRegion3D(t2, t1 + t5, t3 + t4) || 
 TypeIRegion3D(t2, t3 + t4, t1 + t5) || 
 TypeIRegion3D(t2, t3 + t5, t1 + t4) || 
 TypeIRegion3D(t2, t4 + t5, t1 + t3) || 
 TypeIRegion3D(t3, t1 + t2, t4 + t5) || 
 TypeIRegion3D(t3, t1 + t4, t2 + t5) || 
 TypeIRegion3D(t3, t1 + t5, t2 + t4) || 
 TypeIRegion3D(t3, t2 + t4, t1 + t5) || 
 TypeIRegion3D(t3, t2 + t5, t1 + t4) || 
 TypeIRegion3D(t3, t4 + t5, t1 + t2) || 
 TypeIRegion3D(t4, t1 + t2, t3 + t5) || 
 TypeIRegion3D(t4, t1 + t3, t2 + t5) || 
 TypeIRegion3D(t4, t1 + t5, t2 + t3) || 
 TypeIRegion3D(t4, t2 + t3, t1 + t5) || 
 TypeIRegion3D(t4, t2 + t5, t1 + t3) || 
 TypeIRegion3D(t4, t3 + t5, t1 + t2) || 
 TypeIRegion3D(t5, t1 + t2, t3 + t4) || 
 TypeIRegion3D(t5, t1 + t3, t2 + t4) || 
 TypeIRegion3D(t5, t1 + t4, t2 + t3) || 
 TypeIRegion3D(t5, t2 + t3, t1 + t4) || 
 TypeIRegion3D(t5, t2 + t4, t1 + t3) || 
 TypeIRegion3D(t5, t3 + t4, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3, t4 + t5) || 
 TypeIRegion3D(t1 + t2, t4, t3 + t5) || 
 TypeIRegion3D(t1 + t2, t5, t3 + t4) || 
 TypeIRegion3D(t1 + t3, t2, t4 + t5) || 
 TypeIRegion3D(t1 + t3, t4, t2 + t5) || 
 TypeIRegion3D(t1 + t3, t5, t2 + t4) || 
 TypeIRegion3D(t1 + t4, t2, t3 + t5) || 
 TypeIRegion3D(t1 + t4, t3, t2 + t5) || 
 TypeIRegion3D(t1 + t4, t5, t2 + t3) || 
 TypeIRegion3D(t1 + t5, t2, t3 + t4) || 
 TypeIRegion3D(t1 + t5, t3, t2 + t4) || 
 TypeIRegion3D(t1 + t5, t4, t2 + t3) || 
 TypeIRegion3D(t2 + t3, t1, t4 + t5) || 
 TypeIRegion3D(t2 + t3, t4, t1 + t5) || 
 TypeIRegion3D(t2 + t3, t5, t1 + t4) || 
 TypeIRegion3D(t2 + t4, t1, t3 + t5) || 
 TypeIRegion3D(t2 + t4, t3, t1 + t5) || 
 TypeIRegion3D(t2 + t4, t5, t1 + t3) || 
 TypeIRegion3D(t2 + t5, t1, t3 + t4) || 
 TypeIRegion3D(t2 + t5, t3, t1 + t4) || 
 TypeIRegion3D(t2 + t5, t4, t1 + t3) || 
 TypeIRegion3D(t3 + t4, t1, t2 + t5) || 
 TypeIRegion3D(t3 + t4, t2, t1 + t5) || 
 TypeIRegion3D(t3 + t4, t5, t1 + t2) || 
 TypeIRegion3D(t3 + t5, t1, t2 + t4) || 
 TypeIRegion3D(t3 + t5, t2, t1 + t4) || 
 TypeIRegion3D(t3 + t5, t4, t1 + t2) || 
 TypeIRegion3D(t4 + t5, t1, t2 + t3) || 
 TypeIRegion3D(t4 + t5, t2, t1 + t3) || 
 TypeIRegion3D(t4 + t5, t3, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3 + t4, t5) || 
 TypeIRegion3D(t1 + t2, t3 + t5, t4) || 
 TypeIRegion3D(t1 + t2, t4 + t5, t3) || 
 TypeIRegion3D(t1 + t3, t2 + t4, t5) || 
 TypeIRegion3D(t1 + t3, t2 + t5, t4) || 
 TypeIRegion3D(t1 + t3, t4 + t5, t2) || 
 TypeIRegion3D(t1 + t4, t2 + t3, t5) || 
 TypeIRegion3D(t1 + t4, t2 + t5, t3) || 
 TypeIRegion3D(t1 + t4, t3 + t5, t2) || 
 TypeIRegion3D(t1 + t5, t2 + t3, t4) || 
 TypeIRegion3D(t1 + t5, t2 + t4, t3) || 
 TypeIRegion3D(t1 + t5, t3 + t4, t2) || 
 TypeIRegion3D(t2 + t3, t1 + t4, t5) || 
 TypeIRegion3D(t2 + t3, t1 + t5, t4) || 
 TypeIRegion3D(t2 + t3, t4 + t5, t1) || 
 TypeIRegion3D(t2 + t4, t1 + t3, t5) || 
 TypeIRegion3D(t2 + t4, t1 + t5, t3) || 
 TypeIRegion3D(t2 + t4, t3 + t5, t1) || 
 TypeIRegion3D(t2 + t5, t1 + t3, t4) || 
 TypeIRegion3D(t2 + t5, t1 + t4, t3) || 
 TypeIRegion3D(t2 + t5, t3 + t4, t1) || 
 TypeIRegion3D(t3 + t4, t1 + t2, t5) || 
 TypeIRegion3D(t3 + t4, t1 + t5, t2) || 
 TypeIRegion3D(t3 + t4, t2 + t5, t1) || 
 TypeIRegion3D(t3 + t5, t1 + t2, t4) || 
 TypeIRegion3D(t3 + t5, t1 + t4, t2) || 
 TypeIRegion3D(t3 + t5, t2 + t4, t1) || 
 TypeIRegion3D(t4 + t5, t1 + t2, t3) || 
 TypeIRegion3D(t4 + t5, t1 + t3, t2) || 
 TypeIRegion3D(t4 + t5, t2 + t3, t1);
}

bool TypeIRegion7D(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
	return  TypeIRegion2D(t1, t2 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2, t1 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t3, t1 + t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t4, t1 + t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t5, t1 + t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t6, t1 + t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t7, t1 + t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2, t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3, t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t4, t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t5, t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t6, t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t7, t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t3, t1 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t4, t1 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t5, t1 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t6, t1 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t7, t1 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t3 + t4, t1 + t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t3 + t5, t1 + t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t3 + t6, t1 + t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t3 + t7, t1 + t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t4 + t5, t1 + t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t4 + t6, t1 + t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t4 + t7, t1 + t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t5 + t6, t1 + t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t5 + t7, t1 + t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t6 + t7, t1 + t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t3, t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4, t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t5, t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t6, t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t7, t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t4, t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t5, t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t6, t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t7, t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t4 + t5, t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t4 + t6, t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t4 + t7, t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t5 + t6, t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t5 + t7, t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t6 + t7, t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t2 + t3 + t4, t1 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t5, t1 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t6, t1 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t7, t1 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t4 + t5, t1 + t3 + t6 + t7) || 
 TypeIRegion2D(t2 + t4 + t6, t1 + t3 + t5 + t7) || 
 TypeIRegion2D(t2 + t4 + t7, t1 + t3 + t5 + t6) || 
 TypeIRegion2D(t2 + t5 + t6, t1 + t3 + t4 + t7) || 
 TypeIRegion2D(t2 + t5 + t7, t1 + t3 + t4 + t6) || 
 TypeIRegion2D(t2 + t6 + t7, t1 + t3 + t4 + t5) || 
 TypeIRegion2D(t3 + t4 + t5, t1 + t2 + t6 + t7) || 
 TypeIRegion2D(t3 + t4 + t6, t1 + t2 + t5 + t7) || 
 TypeIRegion2D(t3 + t4 + t7, t1 + t2 + t5 + t6) || 
 TypeIRegion2D(t3 + t5 + t6, t1 + t2 + t4 + t7) || 
 TypeIRegion2D(t3 + t5 + t7, t1 + t2 + t4 + t6) || 
 TypeIRegion2D(t3 + t6 + t7, t1 + t2 + t4 + t5) || 
 TypeIRegion2D(t4 + t5 + t6, t1 + t2 + t3 + t7) || 
 TypeIRegion2D(t4 + t5 + t7, t1 + t2 + t3 + t6) || 
 TypeIRegion2D(t4 + t6 + t7, t1 + t2 + t3 + t5) || 
 TypeIRegion2D(t5 + t6 + t7, t1 + t2 + t3 + t4) || 
 TypeIRegion2D(t1 + t2 + t3 + t4, t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5, t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t6, t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t7, t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t5, t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t6, t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t7, t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t5 + t6, t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t5 + t7, t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t6 + t7, t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t3 + t4 + t5, t2 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t6, t2 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t7, t2 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t5 + t6, t2 + t4 + t7) || 
 TypeIRegion2D(t1 + t3 + t5 + t7, t2 + t4 + t6) || 
 TypeIRegion2D(t1 + t3 + t6 + t7, t2 + t4 + t5) || 
 TypeIRegion2D(t1 + t4 + t5 + t6, t2 + t3 + t7) || 
 TypeIRegion2D(t1 + t4 + t5 + t7, t2 + t3 + t6) || 
 TypeIRegion2D(t1 + t4 + t6 + t7, t2 + t3 + t5) || 
 TypeIRegion2D(t1 + t5 + t6 + t7, t2 + t3 + t4) || 
 TypeIRegion2D(t2 + t3 + t4 + t5, t1 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t6, t1 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t7, t1 + t5 + t6) || 
 TypeIRegion2D(t2 + t3 + t5 + t6, t1 + t4 + t7) || 
 TypeIRegion2D(t2 + t3 + t5 + t7, t1 + t4 + t6) || 
 TypeIRegion2D(t2 + t3 + t6 + t7, t1 + t4 + t5) || 
 TypeIRegion2D(t2 + t4 + t5 + t6, t1 + t3 + t7) || 
 TypeIRegion2D(t2 + t4 + t5 + t7, t1 + t3 + t6) || 
 TypeIRegion2D(t2 + t4 + t6 + t7, t1 + t3 + t5) || 
 TypeIRegion2D(t2 + t5 + t6 + t7, t1 + t3 + t4) || 
 TypeIRegion2D(t3 + t4 + t5 + t6, t1 + t2 + t7) || 
 TypeIRegion2D(t3 + t4 + t5 + t7, t1 + t2 + t6) || 
 TypeIRegion2D(t3 + t4 + t6 + t7, t1 + t2 + t5) || 
 TypeIRegion2D(t3 + t5 + t6 + t7, t1 + t2 + t4) || 
 TypeIRegion2D(t4 + t5 + t6 + t7, t1 + t2 + t3) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5, t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6, t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t7, t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6, t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t7, t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t6 + t7, t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6, t3 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t7, t3 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t6 + t7, t3 + t5) || 
 TypeIRegion2D(t1 + t2 + t5 + t6 + t7, t3 + t4) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6, t2 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t7, t2 + t6) || 
 TypeIRegion2D(t1 + t3 + t4 + t6 + t7, t2 + t5) || 
 TypeIRegion2D(t1 + t3 + t5 + t6 + t7, t2 + t4) || 
 TypeIRegion2D(t1 + t4 + t5 + t6 + t7, t2 + t3) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6, t1 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t7, t1 + t6) || 
 TypeIRegion2D(t2 + t3 + t4 + t6 + t7, t1 + t5) || 
 TypeIRegion2D(t2 + t3 + t5 + t6 + t7, t1 + t4) || 
 TypeIRegion2D(t2 + t4 + t5 + t6 + t7, t1 + t3) || 
 TypeIRegion2D(t3 + t4 + t5 + t6 + t7, t1 + t2) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t6, t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t7, t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6 + t7, t5) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6 + t7, t4) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6 + t7, t3) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6 + t7, t2) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6 + t7, t1);
}

bool belowNu(double t1, double t2) {
    return (
        (0.042 <= t1 && t1 < 0.08 && t2 < min(t1, (2 * (0.521 - t1)) / 21)) ||
        (0.08 <= t1 && t1 < 0.122 && t2 < (2 * (0.521 - t1)) / 19) ||
        (0.122 <= t1 && t1 < 0.164 && t2 < (2 * (0.521 - t1)) / 17) ||
        (0.164 <= t1 && t1 < 0.206 && t2 < (2 * (0.521 - t1)) / 15) ||
        (0.206 <= t1 && t1 < 0.248 && t2 < (2 * (0.521 - t1)) / 13) ||
        (0.248 <= t1 && t1 < 0.29 && t2 < (2 * (0.521 - t1)) / 11) ||
        (0.29 <= t1 && t1 < 0.332 && t2 < (2 * (0.521 - t1)) / 9) ||
        (0.332 <= t1 && t1 < 0.374 && t2 < (2 * (0.521 - t1)) / 7) ||
        (0.374 <= t1 && t1 < 0.416 && t2 < (2 * (0.521 - t1)) / 5) ||
        (0.416 <= t1 && t1 < 0.458 && t2 < (2 * (0.521 - t1)) / 3) ||
        (0.458 <= t1 && t1 < 0.5 && t2 < min(((44.0 * 0.521 - 21.0)/23), 2 * (0.521 - t1)))
    );
}

bool RegionA2DLoss(double t1, double t2) {
	double theta0 = 0.042;
	return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1) )
			&& (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)));
}

bool RegionC4DLoss(double t1, double t2, double t3, double t4) {
    double theta0 = 0.042;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && !(TypeIRegion5D(t1, t2, t3, t4, 0) && TypeIRegion5D(1 - t1 - t2 - t3 - t4, t2, t3, t4, 0))
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)));
}

bool RegionC6DLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.042;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) && !AsymptoticRegion6DAll(t1, t2, t3, t4, t5, t6)
		   && !TypeIRegion7D(t1, t2, t3, t4, t5, t6, t6) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)))
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4)))
		   && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t4 - t5)));
}

bool RegionC6DLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.042;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && (TypeIRegion5D(t1, t2, t3, t4, 0) && TypeIRegion5D(1 - t1 - t2 - t3 - t4, t2, t3, t4, 0))
		   && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5, t6)
		   && !TypeIRegion7D(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5, t6, t6) && !TypeIRegion7D(t1 - t6, t2, t3, t4, t5, t6, t5)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)))
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4))) && (theta0 <= t6 && t6 < 0.5 * t1);
}

bool RegionC4DRRLoss(double t1, double t2, double t3, double t4) {
    double theta0 = 0.042;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && !TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1);
}

bool RegionC6DRRLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.042;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && !TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && AsymptoticRegion5DAll(1 - t1 - t2 - t3, t2, t3, t4, t5) && AsymptoticRegion5DAll(t1 - t4, t2, t3, t4, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (t4 <= t5 && t5 < 0.5 * (t1 - t4)) && (t3 <= t6 && t6 < 0.5 * (1 - t1 - t2 - t3));
}

bool RegionC6DRRLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.042;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4)
		   && !AsymptoticRegion5DAll(1 - t1 - t2 - t3, t2, t3, t4, t5) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3, t2, t3, t4, t5, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (t1 - t4))) && (theta0 <= t6 && t6 < min(t5, 0.5 * (t1 - t4 - t5)));
}

bool RegionC6DRRLoss3(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.042;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && !AsymptoticRegion5DAll(t1 - t4, t2, t3, t4, t5) && !AsymptoticRegion6DAll(t1 - t4, t2, t3, t4, t5, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (theta0 <= t5 && t5 < min(t3, 0.5 * (1 - t1 - t2 - t3))) && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t5)));
}

// Define the integrand function

double integrandA2DLoss(double t1, double t2) {
    if (RegionA2DLoss(t1, t2)) {
        return omega1((1 - t1 - t2) / t2) / (t1 * t2 * t2);
    } else {
        return 0.0;
    }
}

double integrandC4DLoss(double t1, double t2, double t3, double t4) {
    if (RegionC4DLoss(t1, t2, t3, t4)) {
        return omega1((1 - t1 - t2 - t3 - t4) / t4) / (t1 * t2 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandC6DLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DLoss1(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5 - t6) / t6) / (t1 * t2 * t3 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DLoss2(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5) / t5) * omega1((t1 - t6) / t6) / (t2 * t3 * t4 * t5 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC4DRRLoss(double t1, double t2, double t3, double t4) {
    if (RegionC4DRRLoss(t1, t2, t3, t4)) {
        return omega1((1 - t1 - t2 - t3) / t3) * omega1((t1 - t4) / t4) / (t2 * t3 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss1(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t4 - t5) / t5) * omega1((t1 - t2 - t3 - t6) / t6) / (t2 * t3 * t4 * t5 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss2(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3) / t3) * omega1((t1 - t4 - t5 - t6) / t6) / (t2 * t3 * t3 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss3(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss3(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t5 - t6) / t6) * omega1((t1 - t4) / t4) / (t2 * t3 * t4 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

// Trapezoidal rule for 1D integration
double trapezoidal_1D(double (*f)(double), double a, double b, int n) {
    double h = (b - a) / n;
    double sum = 0.5 * (f(a) + f(b));
    for (int i = 1; i < n; ++i) {
        double x = a + i * h;
        sum += f(x);
    }
    return sum * h;
}

// Trapezoidal rule for 2D integration
double trapezoidal_2D(double (*f)(double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            double weight = 1.0;
            if (i == 0 || i == n1) weight *= 0.5;
            if (j == 0 || j == n2) weight *= 0.5;
            sum += weight * f(t1, t2);
        }
    }
    return sum * h1 * h2;
}

// Trapezoidal rule for 3D integration
double trapezoidal_3D_parallel(double (*f)(double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        double weight = 1.0;
                        if (i == 0 || i == n1) weight *= 0.5;
                        if (j == 0 || j == n2) weight *= 0.5;
                        if (k == 0 || k == n3) weight *= 0.5;
                        local_sum += weight * f(t1, t2, t3);
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3;
}

// Trapezoidal rule for 4D integration
double trapezoidal_4D(double (*f)(double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    double weight = 1.0;
                    if (i == 0 || i == n1) weight *= 0.5;
                    if (j == 0 || j == n2) weight *= 0.5;
                    if (k == 0 || k == n3) weight *= 0.5;
                    if (l == 0 || l == n4) weight *= 0.5;
                    sum += weight * f(t1, t2, t3, t4);
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4;
}

double trapezoidal_4D_parallel(double (*f)(double, double, double, double),
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
                      size_t num_threads_requested = 160) 
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;

    int total_i = n1 + 1;
    
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            local_sum += weight * f(t1, t2, t3, t4);
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4;
}

// Trapezoidal rule for 5D integration
double trapezoidal_5D_parallel(double (*f)(double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                double weight = 1.0;
                                if (i == 0 || i == n1) weight *= 0.5;
                                if (j == 0 || j == n2) weight *= 0.5;
                                if (k == 0 || k == n3) weight *= 0.5;
                                if (l == 0 || l == n4) weight *= 0.5;
                                if (x == 0 || x == n5) weight *= 0.5;
                                local_sum += weight * f(t1, t2, t3, t4, t5);
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5;
}

// Trapezoidal rule for 6D integration
double trapezoidal_6D(double (*f)(double, double, double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
					  double a5, double b5, int n5,
					  double a6, double b6, int n6) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    for (int x = 0; x <= n5; ++x) {
					    double t5 = a5 + x * h5;
					    for (int y = 0; y <= n4; ++y) {
							double t6 = a6 + y * h6;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            if (x == 0 || x == n5) weight *= 0.5;
                            if (y == 0 || y == n6) weight *= 0.5;
                            sum += weight * f(t1, t2, t3, t4, t5, t6);
					    }
                    }
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

double trapezoidal_6D_parallel(double (*f)(double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    double weight = 1.0;
                                    if (i == 0 || i == n1) weight *= 0.5;
                                    if (j == 0 || j == n2) weight *= 0.5;
                                    if (k == 0 || k == n3) weight *= 0.5;
                                    if (l == 0 || l == n4) weight *= 0.5;
                                    if (x == 0 || x == n5) weight *= 0.5;
                                    if (y == 0 || y == n6) weight *= 0.5;
                                    local_sum += weight * f(t1, t2, t3, t4, t5, t6);
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

// Trapezoidal rule for 7D integration
double trapezoidal_7D_parallel(double (*f)(double, double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               double a7, double b7, int n7,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double h7 = (b7 - a7) / n7;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    for (int z = 0; z <= n7; ++z) {
                                        double t7 = a7 + z * h7;
                                        double weight = 1.0;
                                        if (i == 0 || i == n1) weight *= 0.5;
                                        if (j == 0 || j == n2) weight *= 0.5;
                                        if (k == 0 || k == n3) weight *= 0.5;
                                        if (l == 0 || l == n4) weight *= 0.5;
                                        if (x == 0 || x == n5) weight *= 0.5;
                                        if (y == 0 || y == n6) weight *= 0.5;
                                        if (z == 0 || z == n7) weight *= 0.5;
                                        local_sum += weight * f(t1, t2, t3, t4, t5, t6, t7);
                                    }
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6 * h7;
}

int main() {
    double v0 = 0.042;
    size_t requested_threads = 160;

    // Define the integration limits
    double a1 = v0, b1 = 0.5;
    double a2 = v0, b2 = 1.0/3;
    double a3 = v0, b3 = 0.25;
    double a4 = v0, b4 = 0.2;
    double a5 = v0, b5 = 1.0/6;
    double a61 = v0, b61 = 1.0/7;
    double a62 = v0, b62 = 0.25;

    // Define the number of intervals for each dimension
    int n1 = 10, n2 = 10, n3 = 10, n4 = 10, n5 = 10, n6 = 10;
    
    // Perform the integration
    
	//double C4DLoss = trapezoidal_4D_parallel(integrandC4DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, requested_threads);
	//double C6DLoss1 = trapezoidal_6D_parallel(integrandC6DLoss1, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a5, b5, n5, a61, b61, n6, requested_threads);
	//double C6DLoss2 = trapezoidal_6D_parallel(integrandC6DLoss2, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a5, b5, n5, a62, b62, n6, requested_threads);
	
	//cout << "The result of the integration C4DLoss is: " << C4DLoss << endl;
    //cout << "The result of the integration C6DLoss1 is: " << C6DLoss1 << endl;
    //cout << "The result of the integration C6DLoss2 is: " << C6DLoss2 << endl;


    system("pause");
    return 0;
    
    /*
    The result of the integration C4DLoss is: 0.143282 (10 10 10 10)
    The result of the integration C4DLoss is: 0.18012 (50 50 50 50)
    The result of the integration C4DLoss is: 0.183945 (100 100 100 100)
    The result of the integration C4DLoss is: 0.184153 (200 200 100 100)
    The result of the integration C4DLoss is: 0.184502 (200 200 200 200)
    
    The result of the integration C6DLoss1 is: 0.00539588 (10 10 10 10 10 10)
    The result of the integration C6DLoss1 is: 0.00515361 (100 10 10 10 10 10)
    The result of the integration C6DLoss1 is: 0.00413156 (100 20 20 20 20 20)
    The result of the integration C6DLoss1 is: 0.00334233 (100 100 20 20 20 10)
    
    The result of the integration C6DLoss2 is: 0.0219036 (10 10 10 10 10 10)
    The result of the integration C6DLoss2 is: 0.0193637 (100 10 10 10 10 10)
    The result of the integration C6DLoss2 is: 0.0221559 (100 20 20 20 20 20)
    The result of the integration C6DLoss2 is: 0.0207286 (100 20 20 20 10 100)
	*/
	
}


==> anc/LB_521_160_2.cpp <==
#include <iostream>
#include <cmath>
#include <vector>
#include <algorithm>
#include <thread>
#include <functional>
#include <numeric>
// #include <boost/math/special_functions/polylog.hpp>

using namespace std;

// Define the upper and lower bounds for the Buchstab function
double omega1(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5644; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5617;
}

double omega0(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5607; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5612;
}

// Define the region functions
bool AsymptoticRegion2D(double t1, double t2) {
    return (std::abs(t1 - t2) < 0.042 && t1 + t2 > 1 - ((44.0 * 0.521 - 21.0)/23) );
}

bool AsymptoticRegion2DAll(double t1, double t2) {
    return AsymptoticRegion2D(t1, t2) || AsymptoticRegion2D(1 - t1 - t2, t1) || AsymptoticRegion2D(1 - t1 - t2, t2);
}

bool AsymptoticRegion3D(double t1, double t2, double t3) {
    return AsymptoticRegion2D(t1, t2 + t3) || AsymptoticRegion2D(t2, t1 + t3) || AsymptoticRegion2D(t3, t1 + t2) ||
           AsymptoticRegion2D(t1 + t2, t3) || AsymptoticRegion2D(t1 + t3, t2) || AsymptoticRegion2D(t2 + t3, t1);
}

bool AsymptoticRegion3DL722(double t1, double t2, double t3) {
    return (((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.521))/7) || 
			    ((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (1 - t1 - t2 - t3) >= (2 * (1 - 0.521))/11) || 
				((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/3 && 2 * (t3) + (1 - t1 - t2 - t3) >= 1 - 0.521 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.521))/5) || 
				((t1) >= 1 - 0.521 && (t2) <= (1 - 0.521)/3 && (t3) <= (1 - 0.521)/3 && (t2) + (t3) >= (4 *  (1 - 0.521))/7 && (t2) + (t3) + (1 - t1 - t2 - t3) >= (14 *  (1 - 0.521))/13));
}

bool AsymptoticRegion3DL722All(double t1, double t2, double t3) {
    return AsymptoticRegion3DL722(t1, t2, t3) || AsymptoticRegion3DL722(t1, t3, t2) || AsymptoticRegion3DL722(t2, t1, t3) || 
		   AsymptoticRegion3DL722(t2, t3, t1) || AsymptoticRegion3DL722(t3, t1, t2) || AsymptoticRegion3DL722(t3, t2, t1);
}

bool AsymptoticRegion4DL722(double t1, double t2, double t3, double t4) {
	return (((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.521))/83) || 
           ((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.521))/47) || 
           ((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/9 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.521))/35) || 
           ((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/10 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.521))/29) || 
           ((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/12 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.521))/23) || 
           ((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.521))/39) || 
           ((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/6 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.521))/23) || 
           ((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.521))/15) || 
           ((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/5 && (t4) >= (1 - 0.521)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.521))/19));
}

bool AsymptoticRegion4DL722No5(double t1, double t2, double t3, double t4) {
	return  AsymptoticRegion4DL722(t1, t2, t3, t4) || 
 AsymptoticRegion4DL722(t1, t2, t4, t3) || 
 AsymptoticRegion4DL722(t1, t3, t2, t4) || 
 AsymptoticRegion4DL722(t1, t3, t4, t2) || 
 AsymptoticRegion4DL722(t1, t4, t2, t3) || 
 AsymptoticRegion4DL722(t1, t4, t3, t2) || 
 AsymptoticRegion4DL722(t2, t1, t3, t4) || 
 AsymptoticRegion4DL722(t2, t1, t4, t3) || 
 AsymptoticRegion4DL722(t2, t3, t1, t4) || 
 AsymptoticRegion4DL722(t2, t3, t4, t1) || 
 AsymptoticRegion4DL722(t2, t4, t1, t3) || 
 AsymptoticRegion4DL722(t2, t4, t3, t1) || 
 AsymptoticRegion4DL722(t3, t1, t2, t4) || 
 AsymptoticRegion4DL722(t3, t1, t4, t2) || 
 AsymptoticRegion4DL722(t3, t2, t1, t4) || 
 AsymptoticRegion4DL722(t3, t2, t4, t1) || 
 AsymptoticRegion4DL722(t3, t4, t1, t2) || 
 AsymptoticRegion4DL722(t3, t4, t2, t1) || 
 AsymptoticRegion4DL722(t4, t1, t2, t3) || 
 AsymptoticRegion4DL722(t4, t1, t3, t2) || 
 AsymptoticRegion4DL722(t4, t2, t1, t3) || 
 AsymptoticRegion4DL722(t4, t2, t3, t1) || 
 AsymptoticRegion4DL722(t4, t3, t1, t2) || 
 AsymptoticRegion4DL722(t4, t3, t2, t1);
}

bool AsymptoticRegion4DL722All(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DL722No5(t1, t2, t3, t4) || 
AsymptoticRegion4DL722No5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) || 
AsymptoticRegion4DL722No5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) || 
AsymptoticRegion4DL722No5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) || 
AsymptoticRegion4DL722No5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DL722(double t1, double t2, double t3, double t4, double t5) {
	return (((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/43 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/3611) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/44 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/1847) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/45 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/1259) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/46 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/965) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/671) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/49 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/587) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/51 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/475) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/54 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/377) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/56 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/335) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/60 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/279) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/63 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/251) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/70 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/209) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/78 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/181) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/84 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/167) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/1199) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/26 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/623) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/431) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/335) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/239) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/32 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/191) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/33 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/175) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/143) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/119) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/42 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/111) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/95) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/9 && (t5) >= (1 - 0.521)/19 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/683) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/9 && (t5) >= (1 - 0.521)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/359) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/9 && (t5) >= (1 - 0.521)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/251) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/9 && (t5) >= (1 - 0.521)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/197) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/9 && (t5) >= (1 - 0.521)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/143) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/9 && (t5) >= (1 - 0.521)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/107) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/9 && (t5) >= (1 - 0.521)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/89) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/9 && (t5) >= (1 - 0.521)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/71) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/10 && (t5) >= (1 - 0.521)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/479) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/10 && (t5) >= (1 - 0.521)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/179) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/10 && (t5) >= (1 - 0.521)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/119) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/10 && (t5) >= (1 - 0.521)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/79) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/10 && (t5) >= (1 - 0.521)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/59) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/11 && (t5) >= (1 - 0.521)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/461) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/11 && (t5) >= (1 - 0.521)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/219) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/11 && (t5) >= (1 - 0.521)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/65) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/12 && (t5) >= (1 - 0.521)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/311) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/12 && (t5) >= (1 - 0.521)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/167) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/12 && (t5) >= (1 - 0.521)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/119) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/12 && (t5) >= (1 - 0.521)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/95) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/12 && (t5) >= (1 - 0.521)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/71) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/12 && (t5) >= (1 - 0.521)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/59) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/12 && (t5) >= (1 - 0.521)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/55) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/13 && (t5) >= (1 - 0.521)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/155) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/14 && (t5) >= (1 - 0.521)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/69) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/14 && (t5) >= (1 - 0.521)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/41) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/15 && (t5) >= (1 - 0.521)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/59) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/15 && (t5) >= (1 - 0.521)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/39) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/839) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/439) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/239) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/199) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/139) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/119) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/89) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/79) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/311) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/167) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/119) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/95) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/71) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/59) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/55) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/47) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/279) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/55) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/143) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/79) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/31) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/9 && (t5) >= (1 - 0.521)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/71) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/5 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/11 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/219) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/5 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/12 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/119) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/5 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/69) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/5 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/59) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/5 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/8 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/239) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/5 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/89) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/5 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/59) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/5 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/29) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/5 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/139) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/6 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/41) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/6 && (t4) >= (1 - 0.521)/9 && (t5) >= (1 - 0.521)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/17) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/7 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/27));
}

bool AsymptoticRegion5DL722No6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722(t1, t2, t3, t4, t5) || 
 AsymptoticRegion5DL722(t1, t2, t3, t5, t4) || 
 AsymptoticRegion5DL722(t1, t2, t4, t3, t5) || 
 AsymptoticRegion5DL722(t1, t2, t4, t5, t3) || 
 AsymptoticRegion5DL722(t1, t2, t5, t3, t4) || 
 AsymptoticRegion5DL722(t1, t2, t5, t4, t3) || 
 AsymptoticRegion5DL722(t1, t3, t2, t4, t5) || 
 AsymptoticRegion5DL722(t1, t3, t2, t5, t4) || 
 AsymptoticRegion5DL722(t1, t3, t4, t2, t5) || 
 AsymptoticRegion5DL722(t1, t3, t4, t5, t2) || 
 AsymptoticRegion5DL722(t1, t3, t5, t2, t4) || 
 AsymptoticRegion5DL722(t1, t3, t5, t4, t2) || 
 AsymptoticRegion5DL722(t1, t4, t2, t3, t5) || 
 AsymptoticRegion5DL722(t1, t4, t2, t5, t3) || 
 AsymptoticRegion5DL722(t1, t4, t3, t2, t5) || 
 AsymptoticRegion5DL722(t1, t4, t3, t5, t2) || 
 AsymptoticRegion5DL722(t1, t4, t5, t2, t3) || 
 AsymptoticRegion5DL722(t1, t4, t5, t3, t2) || 
 AsymptoticRegion5DL722(t1, t5, t2, t3, t4) || 
 AsymptoticRegion5DL722(t1, t5, t2, t4, t3) || 
 AsymptoticRegion5DL722(t1, t5, t3, t2, t4) || 
 AsymptoticRegion5DL722(t1, t5, t3, t4, t2) || 
 AsymptoticRegion5DL722(t1, t5, t4, t2, t3) || 
 AsymptoticRegion5DL722(t1, t5, t4, t3, t2) || 
 AsymptoticRegion5DL722(t2, t1, t3, t4, t5) || 
 AsymptoticRegion5DL722(t2, t1, t3, t5, t4) || 
 AsymptoticRegion5DL722(t2, t1, t4, t3, t5) || 
 AsymptoticRegion5DL722(t2, t1, t4, t5, t3) || 
 AsymptoticRegion5DL722(t2, t1, t5, t3, t4) || 
 AsymptoticRegion5DL722(t2, t1, t5, t4, t3) || 
 AsymptoticRegion5DL722(t2, t3, t1, t4, t5) || 
 AsymptoticRegion5DL722(t2, t3, t1, t5, t4) || 
 AsymptoticRegion5DL722(t2, t3, t4, t1, t5) || 
 AsymptoticRegion5DL722(t2, t3, t4, t5, t1) || 
 AsymptoticRegion5DL722(t2, t3, t5, t1, t4) || 
 AsymptoticRegion5DL722(t2, t3, t5, t4, t1) || 
 AsymptoticRegion5DL722(t2, t4, t1, t3, t5) || 
 AsymptoticRegion5DL722(t2, t4, t1, t5, t3) || 
 AsymptoticRegion5DL722(t2, t4, t3, t1, t5) || 
 AsymptoticRegion5DL722(t2, t4, t3, t5, t1) || 
 AsymptoticRegion5DL722(t2, t4, t5, t1, t3) || 
 AsymptoticRegion5DL722(t2, t4, t5, t3, t1) || 
 AsymptoticRegion5DL722(t2, t5, t1, t3, t4) || 
 AsymptoticRegion5DL722(t2, t5, t1, t4, t3) || 
 AsymptoticRegion5DL722(t2, t5, t3, t1, t4) || 
 AsymptoticRegion5DL722(t2, t5, t3, t4, t1) || 
 AsymptoticRegion5DL722(t2, t5, t4, t1, t3) || 
 AsymptoticRegion5DL722(t2, t5, t4, t3, t1) || 
 AsymptoticRegion5DL722(t3, t1, t2, t4, t5) || 
 AsymptoticRegion5DL722(t3, t1, t2, t5, t4) || 
 AsymptoticRegion5DL722(t3, t1, t4, t2, t5) || 
 AsymptoticRegion5DL722(t3, t1, t4, t5, t2) || 
 AsymptoticRegion5DL722(t3, t1, t5, t2, t4) || 
 AsymptoticRegion5DL722(t3, t1, t5, t4, t2) || 
 AsymptoticRegion5DL722(t3, t2, t1, t4, t5) || 
 AsymptoticRegion5DL722(t3, t2, t1, t5, t4) || 
 AsymptoticRegion5DL722(t3, t2, t4, t1, t5) || 
 AsymptoticRegion5DL722(t3, t2, t4, t5, t1) || 
 AsymptoticRegion5DL722(t3, t2, t5, t1, t4) || 
 AsymptoticRegion5DL722(t3, t2, t5, t4, t1) || 
 AsymptoticRegion5DL722(t3, t4, t1, t2, t5) || 
 AsymptoticRegion5DL722(t3, t4, t1, t5, t2) || 
 AsymptoticRegion5DL722(t3, t4, t2, t1, t5) || 
 AsymptoticRegion5DL722(t3, t4, t2, t5, t1) || 
 AsymptoticRegion5DL722(t3, t4, t5, t1, t2) || 
 AsymptoticRegion5DL722(t3, t4, t5, t2, t1) || 
 AsymptoticRegion5DL722(t3, t5, t1, t2, t4) || 
 AsymptoticRegion5DL722(t3, t5, t1, t4, t2) || 
 AsymptoticRegion5DL722(t3, t5, t2, t1, t4) || 
 AsymptoticRegion5DL722(t3, t5, t2, t4, t1) || 
 AsymptoticRegion5DL722(t3, t5, t4, t1, t2) || 
 AsymptoticRegion5DL722(t3, t5, t4, t2, t1) || 
 AsymptoticRegion5DL722(t4, t1, t2, t3, t5) || 
 AsymptoticRegion5DL722(t4, t1, t2, t5, t3) || 
 AsymptoticRegion5DL722(t4, t1, t3, t2, t5) || 
 AsymptoticRegion5DL722(t4, t1, t3, t5, t2) || 
 AsymptoticRegion5DL722(t4, t1, t5, t2, t3) || 
 AsymptoticRegion5DL722(t4, t1, t5, t3, t2) || 
 AsymptoticRegion5DL722(t4, t2, t1, t3, t5) || 
 AsymptoticRegion5DL722(t4, t2, t1, t5, t3) || 
 AsymptoticRegion5DL722(t4, t2, t3, t1, t5) || 
 AsymptoticRegion5DL722(t4, t2, t3, t5, t1) || 
 AsymptoticRegion5DL722(t4, t2, t5, t1, t3) || 
 AsymptoticRegion5DL722(t4, t2, t5, t3, t1) || 
 AsymptoticRegion5DL722(t4, t3, t1, t2, t5) || 
 AsymptoticRegion5DL722(t4, t3, t1, t5, t2) || 
 AsymptoticRegion5DL722(t4, t3, t2, t1, t5) || 
 AsymptoticRegion5DL722(t4, t3, t2, t5, t1) || 
 AsymptoticRegion5DL722(t4, t3, t5, t1, t2) || 
 AsymptoticRegion5DL722(t4, t3, t5, t2, t1) || 
 AsymptoticRegion5DL722(t4, t5, t1, t2, t3) || 
 AsymptoticRegion5DL722(t4, t5, t1, t3, t2) || 
 AsymptoticRegion5DL722(t4, t5, t2, t1, t3) || 
 AsymptoticRegion5DL722(t4, t5, t2, t3, t1) || 
 AsymptoticRegion5DL722(t4, t5, t3, t1, t2) || 
 AsymptoticRegion5DL722(t4, t5, t3, t2, t1) || 
 AsymptoticRegion5DL722(t5, t1, t2, t3, t4) || 
 AsymptoticRegion5DL722(t5, t1, t2, t4, t3) || 
 AsymptoticRegion5DL722(t5, t1, t3, t2, t4) || 
 AsymptoticRegion5DL722(t5, t1, t3, t4, t2) || 
 AsymptoticRegion5DL722(t5, t1, t4, t2, t3) || 
 AsymptoticRegion5DL722(t5, t1, t4, t3, t2) || 
 AsymptoticRegion5DL722(t5, t2, t1, t3, t4) || 
 AsymptoticRegion5DL722(t5, t2, t1, t4, t3) || 
 AsymptoticRegion5DL722(t5, t2, t3, t1, t4) || 
 AsymptoticRegion5DL722(t5, t2, t3, t4, t1) || 
 AsymptoticRegion5DL722(t5, t2, t4, t1, t3) || 
 AsymptoticRegion5DL722(t5, t2, t4, t3, t1) || 
 AsymptoticRegion5DL722(t5, t3, t1, t2, t4) || 
 AsymptoticRegion5DL722(t5, t3, t1, t4, t2) || 
 AsymptoticRegion5DL722(t5, t3, t2, t1, t4) || 
 AsymptoticRegion5DL722(t5, t3, t2, t4, t1) || 
 AsymptoticRegion5DL722(t5, t3, t4, t1, t2) || 
 AsymptoticRegion5DL722(t5, t3, t4, t2, t1) || 
 AsymptoticRegion5DL722(t5, t4, t1, t2, t3) || 
 AsymptoticRegion5DL722(t5, t4, t1, t3, t2) || 
 AsymptoticRegion5DL722(t5, t4, t2, t1, t3) || 
 AsymptoticRegion5DL722(t5, t4, t2, t3, t1) || 
 AsymptoticRegion5DL722(t5, t4, t3, t1, t2) || 
 AsymptoticRegion5DL722(t5, t4, t3, t2, t1);
}

bool AsymptoticRegion5DL722All(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722No6(t1, t2, t3, t4, t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) || 
AsymptoticRegion5DL722No6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
AsymptoticRegion5DL722No6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
AsymptoticRegion5DL722No6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion3DL18(double t1, double t2, double t3) {
        double h = 1.0;
	    double k1 = 0.0;
	    double k2 = 0.0;
	    double g1 = 1.0;
	    double g2 = 2.0;
	    double g3 = 3.0;
	    double d1 = 4.0;
	    double d2 = 5.0;
    
	    double ud1 = 1 - 1.0 / (2 * d1);
	    double ud2 = 1 - 1.0 / (2 * d2);
	    double v = 1.0;
	
	    double b1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c1d1 = 1.0 / 6;
	    double c1d2 = 1.0 / 6;
	
	    double a2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c2d1 = 1.0 / 6;
	    double c2d2 = 1.0 / 6;
	
	    double b3O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b3O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b3O2d1 = 1.0 / 4;
	    double b3O2d2 = 1.0 / 4;
	    double c3O1d1 = 1.0 / 6;
	    double c3O1d2 = 1.0 / 6;
	    double c3O2d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c3O2d2 = 1.0 / 4 - 1.0 / (2 * d2);
	
	    double a4O1d1 = 1.0 / 2;
	    double a4O1d2 = 1.0 / 2;
	    double a4O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a4O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c4O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c4O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c4O2d1 = 1.0 / 6;
	    double c4O2d2 = 1.0 / 6;
	
	    double a5O1d1 = 1.0 / 2;
	    double a5O1d2 = 1.0 / 2;
	    double a5O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a5O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double b5O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b5O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b5O2d1 = 1.0 / 4;
	    double b5O2d2 = 1.0 / 4;
	    double c5O1d1 = 1.0 / 6;
	    double c5O1d2 = 1.0 / 6;
	    double c5O2d1 = 1.0 / 6;
	    double c5O2d2 = 1.0 / 6;
	
	    double a6O1d1 = 1.0 / 2;
	    double a6O1d2 = 1.0 / 2;
	    double a6O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a6O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double a6O3d1 = 1.0 / 2;
	    double a6O3d2 = 1.0 / 2;
	    double b6O1d1 = 1.0 / 4;
	    double b6O1d2 = 1.0 / 4;
	    double b6O2d1 = 1.0 / 4;
	    double b6O2d2 = 1.0 / 4;
	    double b6O3d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b6O3d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c6O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c6O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c6O2d1 = 1.0 / 6;
	    double c6O2d2 = 1.0 / 6;
	    double c6O3d1 = 1.0 / 6;
	    double c6O3d2 = 1.0 / 6;
	
    return (((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) );
	
}

bool AsymptoticRegion3DL18All(double t1, double t2, double t3){
	return AsymptoticRegion3DL18(t1, t2, t3) || AsymptoticRegion3DL18(t1, t3, t2) || AsymptoticRegion3DL18(t2, t1, t3) || 
		   AsymptoticRegion3DL18(t2, t3, t1) || AsymptoticRegion3DL18(t3, t1, t2) || AsymptoticRegion3DL18(t3, t2, t1);
}

bool AsymptoticRegion3DAll(double t1, double t2, double t3) {
    return AsymptoticRegion2DAll(t1, t2 + t3) || AsymptoticRegion2DAll(t2, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, t3) || AsymptoticRegion2DAll(t1 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, t1) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3, t2 + t3) || AsymptoticRegion2DAll(t2, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(t3, 1 - t1 - t2 - t3 + t2) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t2, t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t3) || AsymptoticRegion2DAll(t1 + t3, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t1) ||
           AsymptoticRegion2DAll(t1, t2 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t2, t1 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t2) || AsymptoticRegion2DAll(t2 + 1 - t1 - t2 - t3, t1) ||
		   AsymptoticRegion3DL722All(t1, t2, t3) || 
		   AsymptoticRegion3DL722All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t2, t3, 1 - t1 - t2 - t3) ||
		   AsymptoticRegion3DL18All(t1, t2, t3) || 
		   AsymptoticRegion3DL18All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t2, t3, 1 - t1 - t2 - t3);
}

bool AsymptoticRegion4DAllNo5(double t1, double t2, double t3, double t4) {
    return AsymptoticRegion2DAll(t1, t2 + t3 + t4) || AsymptoticRegion2DAll(t2, t1 + t3 + t4) ||
           AsymptoticRegion2DAll(t3, t1 + t2 + t4) || AsymptoticRegion2DAll(t4, t1 + t2 + t3) ||
           AsymptoticRegion2DAll(t1 + t2, t3 + t4) || AsymptoticRegion2DAll(t1 + t3, t2 + t4) ||
           AsymptoticRegion2DAll(t1 + t4, t2 + t3) || AsymptoticRegion2DAll(t2 + t3, t1 + t4) ||
           AsymptoticRegion2DAll(t2 + t4, t1 + t3) || AsymptoticRegion2DAll(t3 + t4, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2 + t3, t4) || AsymptoticRegion2DAll(t1 + t2 + t4, t3) ||
           AsymptoticRegion2DAll(t1 + t3 + t4, t2) || AsymptoticRegion2DAll(t2 + t3 + t4, t1) ||
		   		    AsymptoticRegion3DAll(t1, t2, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t3, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t4, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t2, t1, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t3, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t4, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t3, t1, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t2, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t4, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t4, t1, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t2, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t3, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t1, t3 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t2, t3 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t2, t4) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t3, t2 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t2, t3) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t3, t2) || 
		   		    AsymptoticRegion3DAll(t4, t2 + t3, t1) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t3, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t4, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t2, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t4, t2) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t2, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t3, t2) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t1, t4) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t4, t1) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t1, t3) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t3, t1) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t1, t2) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t2, t1) ||
		   		    AsymptoticRegion4DL722All(t1, t2, t3, t4);
}

bool AsymptoticRegion4DAll(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DAllNo5(t1, t2, t3, t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) ||
	       AsymptoticRegion4DAllNo5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) ||
	       AsymptoticRegion4DAllNo5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DAllNo6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5) || 
	  AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4) ||
	  AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1) ||
	  AsymptoticRegion2DAll(t5 + t2, t3 + t4) ||
	  AsymptoticRegion2DAll(t5 + t3, t2 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t5 + t2) ||
	  AsymptoticRegion2DAll(t1 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t5 + t3, t1 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t4) || 
	  AsymptoticRegion2DAll(t1 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t5) || 
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2) ||
	   AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4) || 
	   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3) || 
	   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2) || 
	   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1) ||
 AsymptoticRegion4DL722All(t1, t2, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t3, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t4, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t1, t5, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t2, t1, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t3, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t4, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t2, t5, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t3, t1, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t2, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t4, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t3, t5, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t1, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t2, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t3, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t5, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t1, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t2, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t3, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t4, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t3, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t4, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t1, t5, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t3, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t4, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t2, t5, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t2, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t4, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t3, t5, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t2, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t3, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t4, t5, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t2, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t3, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t5, t4, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t2, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t5, t2) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t1, t5) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t5, t1) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t2, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t4, t2) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t2, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t3, t2) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t1, t4) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t4, t1) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t1, t3) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t3, t1) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t1, t2) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t2, t1) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t3, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t3, t2) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t4, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t5, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t3, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t5, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t3, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t3, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t4, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t3, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t2, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t5, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t1, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t5, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t2, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t2, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t4, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t1, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t4, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t2, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t2, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t3, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t1, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t3, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t1, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t2, t1) ||
 AsymptoticRegion5DL722All(t1, t2, t3, t4, t5);
}

bool AsymptoticRegion5DAll(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DAllNo6(t1, t2, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion6DAllNo7(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t6, t1 + t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t5 + t6, t1 + t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t5 + t6, t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3 + t5) || 
		 AsymptoticRegion2DAll(t2 + t5 + t6, t1 + t3 + t4) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2 + t6) || 
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2 + t5) || 
		 AsymptoticRegion2DAll(t3 + t5 + t6, t1 + t2 + t4) || 
		 AsymptoticRegion2DAll(t4 + t5 + t6, t1 + t2 + t3) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t6, t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t6, t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5 + t6, t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t6, t2 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5 + t6, t2 + t4) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5 + t6, t2 + t3) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t6, t1 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5 + t6, t1 + t4) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5 + t6, t1 + t3) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5 + t6, t1 + t2) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t5, t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t6, t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5 + t6, t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5 + t6, t3) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5 + t6, t2) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5 + t6, t1) ||
		 AsymptoticRegion2DAll(t6 + t2, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t6 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t6 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t6 + t2 + t3) ||
		 AsymptoticRegion2DAll(t6 + t2 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t6 + t2) ||
		 AsymptoticRegion2DAll(t1 + t6, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t6 + t3) ||
		 AsymptoticRegion2DAll(t1 + t6 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t6 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t6) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2) ||		 
	       AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t6, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t6, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t6, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t6, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t6, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t3, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t4, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t5, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t4 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t5 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t4 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t5 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t4 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t5 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t3 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t5 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t3 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t4 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t3 + t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t3 + t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t4 + t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1, t4 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2, t4 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3, t4 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4, t3 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t5, t3 + t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t6, t3 + t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t3, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t3, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t4, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t3 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t3 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t3 + t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t3, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t3, t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t3, t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t3, t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t4, t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t2, t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t2, t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t2, t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t4, t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2 + t4, t1) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t2, t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t3, t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2 + t3, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t2, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t2, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t2, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t4, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t2, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t3, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t1, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t1, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t1, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t4, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t1, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t3, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t1, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t2, t1);
}

bool AsymptoticRegion6DAll(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, 1 - t1 - t2 - t3 - t4 - t5 - t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5 - t6, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5 - t6, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, 1 - t1 - t2 - t3 - t4 - t5 - t6, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, 1 - t1 - t2 - t3 - t4 - t5 - t6, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(1 - t1 - t2 - t3 - t4 - t5 - t6, t2, t3, t4, t5, t6);
}

bool TypeIRegion2D(double t1, double t2) {
    return (t1 + t2 <= 0.5) || (t1 <= 0.5 && t2 < 0.5 * (3 * 0.521 - 1)) || (t2 <= 0.5 && t1 < 0.5 * (3 * 0.521 - 1));
}

bool TypeIRegion3D(double t1, double t2, double t3) {
    return (t1 + t2 <= 0.5 && t3 < 0.5 * (3 * 0.521 - 1) ) || (t1 + t3 <= 0.5 && t2 < 0.5 * (3 * 0.521 - 1) ) ||
	       (t2 + t3 <= 0.5 && t1 < 0.5 * (3 * 0.521 - 1) ) || (t1 <= 0.5 && t2 + t3 < 0.5 * (3 * 0.521 - 1) ) ||
		   (t2 <= 0.5 && t1 + t3 < 0.5 * (3 * 0.521 - 1) ) || (t3 <= 0.5 && t1 + t2 < 0.5 * (3 * 0.521 - 1) ) || (t1 + t2 + t3 <= 0.5) ||
		   (( t1 <= 0.5) && (t3 < 0.25 * (3 * 0.521 - 1)) && (2 * t2 + t3 < 0.521) && (2 * t2 + 3 * t3 < 0.5 * (1 + 0.521))) ||
		   (( t1 <= 0.5) && (t2 < 0.25 * (3 * 0.521 - 1)) && (2 * t3 + t2 < 0.521) && (2 * t3 + 3 * t2 < 0.5 * (1 + 0.521))) ||
		   (( t2 <= 0.5) && (t3 < 0.25 * (3 * 0.521 - 1)) && (2 * t1 + t3 < 0.521) && (2 * t1 + 3 * t3 < 0.5 * (1 + 0.521))) ||
		   (( t2 <= 0.5) && (t1 < 0.25 * (3 * 0.521 - 1)) && (2 * t3 + t1 < 0.521) && (2 * t3 + 3 * t1 < 0.5 * (1 + 0.521))) ||
		   (( t3 <= 0.5) && (t1 < 0.25 * (3 * 0.521 - 1)) && (2 * t2 + t1 < 0.521) && (2 * t2 + 3 * t1 < 0.5 * (1 + 0.521))) ||
		   (( t3 <= 0.5) && (t2 < 0.25 * (3 * 0.521 - 1)) && (2 * t1 + t2 < 0.521) && (2 * t1 + 3 * t2 < 0.5 * (1 + 0.521))) ||
		   (( t1 <= 0.5) && (t2 < 0.5 * (1 - 0.521)) && (t3 < 0.125 * (3 * 0.521 - 1))) ||
		   (( t1 <= 0.5) && (t3 < 0.5 * (1 - 0.521)) && (t2 < 0.125 * (3 * 0.521 - 1))) ||
		   (( t2 <= 0.5) && (t1 < 0.5 * (1 - 0.521)) && (t3 < 0.125 * (3 * 0.521 - 1))) ||
		   (( t2 <= 0.5) && (t3 < 0.5 * (1 - 0.521)) && (t1 < 0.125 * (3 * 0.521 - 1))) ||
		   (( t3 <= 0.5) && (t1 < 0.5 * (1 - 0.521)) && (t2 < 0.125 * (3 * 0.521 - 1))) ||
		   (( t3 <= 0.5) && (t2 < 0.5 * (1 - 0.521)) && (t1 < 0.125 * (3 * 0.521 - 1)));
}

bool TypeIRegion5D(double t1, double t2, double t3, double t4, double t5) {
    return   TypeIRegion3D(t1, t2, t3 + t4 + t5) || 
 TypeIRegion3D(t1, t3, t2 + t4 + t5) || 
 TypeIRegion3D(t1, t4, t2 + t3 + t5) || 
 TypeIRegion3D(t1, t5, t2 + t3 + t4) || 
 TypeIRegion3D(t2, t1, t3 + t4 + t5) || 
 TypeIRegion3D(t2, t3, t1 + t4 + t5) || 
 TypeIRegion3D(t2, t4, t1 + t3 + t5) || 
 TypeIRegion3D(t2, t5, t1 + t3 + t4) || 
 TypeIRegion3D(t3, t1, t2 + t4 + t5) || 
 TypeIRegion3D(t3, t2, t1 + t4 + t5) || 
 TypeIRegion3D(t3, t4, t1 + t2 + t5) || 
 TypeIRegion3D(t3, t5, t1 + t2 + t4) || 
 TypeIRegion3D(t4, t1, t2 + t3 + t5) || 
 TypeIRegion3D(t4, t2, t1 + t3 + t5) || 
 TypeIRegion3D(t4, t3, t1 + t2 + t5) || 
 TypeIRegion3D(t4, t5, t1 + t2 + t3) || 
 TypeIRegion3D(t5, t1, t2 + t3 + t4) || 
 TypeIRegion3D(t5, t2, t1 + t3 + t4) || 
 TypeIRegion3D(t5, t3, t1 + t2 + t4) || 
 TypeIRegion3D(t5, t4, t1 + t2 + t3) || 
 TypeIRegion3D(t1, t2 + t3 + t4, t5) || 
 TypeIRegion3D(t1, t2 + t3 + t5, t4) || 
 TypeIRegion3D(t1, t2 + t4 + t5, t3) || 
 TypeIRegion3D(t1, t3 + t4 + t5, t2) || 
 TypeIRegion3D(t2, t1 + t3 + t4, t5) || 
 TypeIRegion3D(t2, t1 + t3 + t5, t4) || 
 TypeIRegion3D(t2, t1 + t4 + t5, t3) || 
 TypeIRegion3D(t2, t3 + t4 + t5, t1) || 
 TypeIRegion3D(t3, t1 + t2 + t4, t5) || 
 TypeIRegion3D(t3, t1 + t2 + t5, t4) || 
 TypeIRegion3D(t3, t1 + t4 + t5, t2) || 
 TypeIRegion3D(t3, t2 + t4 + t5, t1) || 
 TypeIRegion3D(t4, t1 + t2 + t3, t5) || 
 TypeIRegion3D(t4, t1 + t2 + t5, t3) || 
 TypeIRegion3D(t4, t1 + t3 + t5, t2) || 
 TypeIRegion3D(t4, t2 + t3 + t5, t1) || 
 TypeIRegion3D(t5, t1 + t2 + t3, t4) || 
 TypeIRegion3D(t5, t1 + t2 + t4, t3) || 
 TypeIRegion3D(t5, t1 + t3 + t4, t2) || 
 TypeIRegion3D(t5, t2 + t3 + t4, t1) || 
 TypeIRegion3D(t1 + t2 + t3, t4, t5) || 
 TypeIRegion3D(t1 + t2 + t3, t5, t4) || 
 TypeIRegion3D(t1 + t2 + t4, t3, t5) || 
 TypeIRegion3D(t1 + t2 + t4, t5, t3) || 
 TypeIRegion3D(t1 + t2 + t5, t3, t4) || 
 TypeIRegion3D(t1 + t2 + t5, t4, t3) || 
 TypeIRegion3D(t1 + t3 + t4, t2, t5) || 
 TypeIRegion3D(t1 + t3 + t4, t5, t2) || 
 TypeIRegion3D(t1 + t3 + t5, t2, t4) || 
 TypeIRegion3D(t1 + t3 + t5, t4, t2) || 
 TypeIRegion3D(t1 + t4 + t5, t2, t3) || 
 TypeIRegion3D(t1 + t4 + t5, t3, t2) || 
 TypeIRegion3D(t2 + t3 + t4, t1, t5) || 
 TypeIRegion3D(t2 + t3 + t4, t5, t1) || 
 TypeIRegion3D(t2 + t3 + t5, t1, t4) || 
 TypeIRegion3D(t2 + t3 + t5, t4, t1) || 
 TypeIRegion3D(t2 + t4 + t5, t1, t3) || 
 TypeIRegion3D(t2 + t4 + t5, t3, t1) || 
 TypeIRegion3D(t3 + t4 + t5, t1, t2) || 
 TypeIRegion3D(t3 + t4 + t5, t2, t1) || 
 TypeIRegion3D(t1, t2 + t3, t4 + t5) || 
 TypeIRegion3D(t1, t2 + t4, t3 + t5) || 
 TypeIRegion3D(t1, t2 + t5, t3 + t4) || 
 TypeIRegion3D(t1, t3 + t4, t2 + t5) || 
 TypeIRegion3D(t1, t3 + t5, t2 + t4) || 
 TypeIRegion3D(t1, t4 + t5, t2 + t3) || 
 TypeIRegion3D(t2, t1 + t3, t4 + t5) || 
 TypeIRegion3D(t2, t1 + t4, t3 + t5) || 
 TypeIRegion3D(t2, t1 + t5, t3 + t4) || 
 TypeIRegion3D(t2, t3 + t4, t1 + t5) || 
 TypeIRegion3D(t2, t3 + t5, t1 + t4) || 
 TypeIRegion3D(t2, t4 + t5, t1 + t3) || 
 TypeIRegion3D(t3, t1 + t2, t4 + t5) || 
 TypeIRegion3D(t3, t1 + t4, t2 + t5) || 
 TypeIRegion3D(t3, t1 + t5, t2 + t4) || 
 TypeIRegion3D(t3, t2 + t4, t1 + t5) || 
 TypeIRegion3D(t3, t2 + t5, t1 + t4) || 
 TypeIRegion3D(t3, t4 + t5, t1 + t2) || 
 TypeIRegion3D(t4, t1 + t2, t3 + t5) || 
 TypeIRegion3D(t4, t1 + t3, t2 + t5) || 
 TypeIRegion3D(t4, t1 + t5, t2 + t3) || 
 TypeIRegion3D(t4, t2 + t3, t1 + t5) || 
 TypeIRegion3D(t4, t2 + t5, t1 + t3) || 
 TypeIRegion3D(t4, t3 + t5, t1 + t2) || 
 TypeIRegion3D(t5, t1 + t2, t3 + t4) || 
 TypeIRegion3D(t5, t1 + t3, t2 + t4) || 
 TypeIRegion3D(t5, t1 + t4, t2 + t3) || 
 TypeIRegion3D(t5, t2 + t3, t1 + t4) || 
 TypeIRegion3D(t5, t2 + t4, t1 + t3) || 
 TypeIRegion3D(t5, t3 + t4, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3, t4 + t5) || 
 TypeIRegion3D(t1 + t2, t4, t3 + t5) || 
 TypeIRegion3D(t1 + t2, t5, t3 + t4) || 
 TypeIRegion3D(t1 + t3, t2, t4 + t5) || 
 TypeIRegion3D(t1 + t3, t4, t2 + t5) || 
 TypeIRegion3D(t1 + t3, t5, t2 + t4) || 
 TypeIRegion3D(t1 + t4, t2, t3 + t5) || 
 TypeIRegion3D(t1 + t4, t3, t2 + t5) || 
 TypeIRegion3D(t1 + t4, t5, t2 + t3) || 
 TypeIRegion3D(t1 + t5, t2, t3 + t4) || 
 TypeIRegion3D(t1 + t5, t3, t2 + t4) || 
 TypeIRegion3D(t1 + t5, t4, t2 + t3) || 
 TypeIRegion3D(t2 + t3, t1, t4 + t5) || 
 TypeIRegion3D(t2 + t3, t4, t1 + t5) || 
 TypeIRegion3D(t2 + t3, t5, t1 + t4) || 
 TypeIRegion3D(t2 + t4, t1, t3 + t5) || 
 TypeIRegion3D(t2 + t4, t3, t1 + t5) || 
 TypeIRegion3D(t2 + t4, t5, t1 + t3) || 
 TypeIRegion3D(t2 + t5, t1, t3 + t4) || 
 TypeIRegion3D(t2 + t5, t3, t1 + t4) || 
 TypeIRegion3D(t2 + t5, t4, t1 + t3) || 
 TypeIRegion3D(t3 + t4, t1, t2 + t5) || 
 TypeIRegion3D(t3 + t4, t2, t1 + t5) || 
 TypeIRegion3D(t3 + t4, t5, t1 + t2) || 
 TypeIRegion3D(t3 + t5, t1, t2 + t4) || 
 TypeIRegion3D(t3 + t5, t2, t1 + t4) || 
 TypeIRegion3D(t3 + t5, t4, t1 + t2) || 
 TypeIRegion3D(t4 + t5, t1, t2 + t3) || 
 TypeIRegion3D(t4 + t5, t2, t1 + t3) || 
 TypeIRegion3D(t4 + t5, t3, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3 + t4, t5) || 
 TypeIRegion3D(t1 + t2, t3 + t5, t4) || 
 TypeIRegion3D(t1 + t2, t4 + t5, t3) || 
 TypeIRegion3D(t1 + t3, t2 + t4, t5) || 
 TypeIRegion3D(t1 + t3, t2 + t5, t4) || 
 TypeIRegion3D(t1 + t3, t4 + t5, t2) || 
 TypeIRegion3D(t1 + t4, t2 + t3, t5) || 
 TypeIRegion3D(t1 + t4, t2 + t5, t3) || 
 TypeIRegion3D(t1 + t4, t3 + t5, t2) || 
 TypeIRegion3D(t1 + t5, t2 + t3, t4) || 
 TypeIRegion3D(t1 + t5, t2 + t4, t3) || 
 TypeIRegion3D(t1 + t5, t3 + t4, t2) || 
 TypeIRegion3D(t2 + t3, t1 + t4, t5) || 
 TypeIRegion3D(t2 + t3, t1 + t5, t4) || 
 TypeIRegion3D(t2 + t3, t4 + t5, t1) || 
 TypeIRegion3D(t2 + t4, t1 + t3, t5) || 
 TypeIRegion3D(t2 + t4, t1 + t5, t3) || 
 TypeIRegion3D(t2 + t4, t3 + t5, t1) || 
 TypeIRegion3D(t2 + t5, t1 + t3, t4) || 
 TypeIRegion3D(t2 + t5, t1 + t4, t3) || 
 TypeIRegion3D(t2 + t5, t3 + t4, t1) || 
 TypeIRegion3D(t3 + t4, t1 + t2, t5) || 
 TypeIRegion3D(t3 + t4, t1 + t5, t2) || 
 TypeIRegion3D(t3 + t4, t2 + t5, t1) || 
 TypeIRegion3D(t3 + t5, t1 + t2, t4) || 
 TypeIRegion3D(t3 + t5, t1 + t4, t2) || 
 TypeIRegion3D(t3 + t5, t2 + t4, t1) || 
 TypeIRegion3D(t4 + t5, t1 + t2, t3) || 
 TypeIRegion3D(t4 + t5, t1 + t3, t2) || 
 TypeIRegion3D(t4 + t5, t2 + t3, t1);
}

bool TypeIRegion7D(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
	return  TypeIRegion2D(t1, t2 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2, t1 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t3, t1 + t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t4, t1 + t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t5, t1 + t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t6, t1 + t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t7, t1 + t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2, t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3, t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t4, t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t5, t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t6, t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t7, t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t3, t1 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t4, t1 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t5, t1 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t6, t1 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t7, t1 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t3 + t4, t1 + t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t3 + t5, t1 + t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t3 + t6, t1 + t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t3 + t7, t1 + t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t4 + t5, t1 + t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t4 + t6, t1 + t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t4 + t7, t1 + t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t5 + t6, t1 + t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t5 + t7, t1 + t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t6 + t7, t1 + t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t3, t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4, t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t5, t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t6, t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t7, t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t4, t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t5, t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t6, t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t7, t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t4 + t5, t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t4 + t6, t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t4 + t7, t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t5 + t6, t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t5 + t7, t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t6 + t7, t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t2 + t3 + t4, t1 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t5, t1 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t6, t1 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t7, t1 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t4 + t5, t1 + t3 + t6 + t7) || 
 TypeIRegion2D(t2 + t4 + t6, t1 + t3 + t5 + t7) || 
 TypeIRegion2D(t2 + t4 + t7, t1 + t3 + t5 + t6) || 
 TypeIRegion2D(t2 + t5 + t6, t1 + t3 + t4 + t7) || 
 TypeIRegion2D(t2 + t5 + t7, t1 + t3 + t4 + t6) || 
 TypeIRegion2D(t2 + t6 + t7, t1 + t3 + t4 + t5) || 
 TypeIRegion2D(t3 + t4 + t5, t1 + t2 + t6 + t7) || 
 TypeIRegion2D(t3 + t4 + t6, t1 + t2 + t5 + t7) || 
 TypeIRegion2D(t3 + t4 + t7, t1 + t2 + t5 + t6) || 
 TypeIRegion2D(t3 + t5 + t6, t1 + t2 + t4 + t7) || 
 TypeIRegion2D(t3 + t5 + t7, t1 + t2 + t4 + t6) || 
 TypeIRegion2D(t3 + t6 + t7, t1 + t2 + t4 + t5) || 
 TypeIRegion2D(t4 + t5 + t6, t1 + t2 + t3 + t7) || 
 TypeIRegion2D(t4 + t5 + t7, t1 + t2 + t3 + t6) || 
 TypeIRegion2D(t4 + t6 + t7, t1 + t2 + t3 + t5) || 
 TypeIRegion2D(t5 + t6 + t7, t1 + t2 + t3 + t4) || 
 TypeIRegion2D(t1 + t2 + t3 + t4, t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5, t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t6, t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t7, t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t5, t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t6, t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t7, t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t5 + t6, t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t5 + t7, t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t6 + t7, t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t3 + t4 + t5, t2 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t6, t2 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t7, t2 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t5 + t6, t2 + t4 + t7) || 
 TypeIRegion2D(t1 + t3 + t5 + t7, t2 + t4 + t6) || 
 TypeIRegion2D(t1 + t3 + t6 + t7, t2 + t4 + t5) || 
 TypeIRegion2D(t1 + t4 + t5 + t6, t2 + t3 + t7) || 
 TypeIRegion2D(t1 + t4 + t5 + t7, t2 + t3 + t6) || 
 TypeIRegion2D(t1 + t4 + t6 + t7, t2 + t3 + t5) || 
 TypeIRegion2D(t1 + t5 + t6 + t7, t2 + t3 + t4) || 
 TypeIRegion2D(t2 + t3 + t4 + t5, t1 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t6, t1 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t7, t1 + t5 + t6) || 
 TypeIRegion2D(t2 + t3 + t5 + t6, t1 + t4 + t7) || 
 TypeIRegion2D(t2 + t3 + t5 + t7, t1 + t4 + t6) || 
 TypeIRegion2D(t2 + t3 + t6 + t7, t1 + t4 + t5) || 
 TypeIRegion2D(t2 + t4 + t5 + t6, t1 + t3 + t7) || 
 TypeIRegion2D(t2 + t4 + t5 + t7, t1 + t3 + t6) || 
 TypeIRegion2D(t2 + t4 + t6 + t7, t1 + t3 + t5) || 
 TypeIRegion2D(t2 + t5 + t6 + t7, t1 + t3 + t4) || 
 TypeIRegion2D(t3 + t4 + t5 + t6, t1 + t2 + t7) || 
 TypeIRegion2D(t3 + t4 + t5 + t7, t1 + t2 + t6) || 
 TypeIRegion2D(t3 + t4 + t6 + t7, t1 + t2 + t5) || 
 TypeIRegion2D(t3 + t5 + t6 + t7, t1 + t2 + t4) || 
 TypeIRegion2D(t4 + t5 + t6 + t7, t1 + t2 + t3) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5, t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6, t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t7, t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6, t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t7, t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t6 + t7, t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6, t3 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t7, t3 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t6 + t7, t3 + t5) || 
 TypeIRegion2D(t1 + t2 + t5 + t6 + t7, t3 + t4) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6, t2 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t7, t2 + t6) || 
 TypeIRegion2D(t1 + t3 + t4 + t6 + t7, t2 + t5) || 
 TypeIRegion2D(t1 + t3 + t5 + t6 + t7, t2 + t4) || 
 TypeIRegion2D(t1 + t4 + t5 + t6 + t7, t2 + t3) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6, t1 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t7, t1 + t6) || 
 TypeIRegion2D(t2 + t3 + t4 + t6 + t7, t1 + t5) || 
 TypeIRegion2D(t2 + t3 + t5 + t6 + t7, t1 + t4) || 
 TypeIRegion2D(t2 + t4 + t5 + t6 + t7, t1 + t3) || 
 TypeIRegion2D(t3 + t4 + t5 + t6 + t7, t1 + t2) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t6, t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t7, t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6 + t7, t5) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6 + t7, t4) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6 + t7, t3) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6 + t7, t2) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6 + t7, t1);
}

bool belowNu(double t1, double t2) {
    return (
        (0.042 <= t1 && t1 < 0.08 && t2 < min(t1, (2 * (0.521 - t1)) / 21)) ||
        (0.08 <= t1 && t1 < 0.122 && t2 < (2 * (0.521 - t1)) / 19) ||
        (0.122 <= t1 && t1 < 0.164 && t2 < (2 * (0.521 - t1)) / 17) ||
        (0.164 <= t1 && t1 < 0.206 && t2 < (2 * (0.521 - t1)) / 15) ||
        (0.206 <= t1 && t1 < 0.248 && t2 < (2 * (0.521 - t1)) / 13) ||
        (0.248 <= t1 && t1 < 0.29 && t2 < (2 * (0.521 - t1)) / 11) ||
        (0.29 <= t1 && t1 < 0.332 && t2 < (2 * (0.521 - t1)) / 9) ||
        (0.332 <= t1 && t1 < 0.374 && t2 < (2 * (0.521 - t1)) / 7) ||
        (0.374 <= t1 && t1 < 0.416 && t2 < (2 * (0.521 - t1)) / 5) ||
        (0.416 <= t1 && t1 < 0.458 && t2 < (2 * (0.521 - t1)) / 3) ||
        (0.458 <= t1 && t1 < 0.5 && t2 < min(((44.0 * 0.521 - 21.0)/23), 2 * (0.521 - t1)))
    );
}

bool RegionA2DLoss(double t1, double t2) {
	double theta0 = 0.042;
	return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1) )
			&& (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)));
}

bool RegionC4DLoss(double t1, double t2, double t3, double t4) {
    double theta0 = 0.042;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && !(TypeIRegion5D(t1, t2, t3, t4, 0) && TypeIRegion5D(1 - t1 - t2 - t3 - t4, t2, t3, t4, 0))
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)));
}

bool RegionC6DLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.042;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) && !AsymptoticRegion6DAll(t1, t2, t3, t4, t5, t6)
		   && !TypeIRegion7D(t1, t2, t3, t4, t5, t6, t6) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)))
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4)))
		   && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t4 - t5)));
}

bool RegionC6DLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.042;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && (TypeIRegion5D(t1, t2, t3, t4, 0) && TypeIRegion5D(1 - t1 - t2 - t3 - t4, t2, t3, t4, 0))
		   && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5, t6)
		   && !TypeIRegion7D(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5, t6, t6) && !TypeIRegion7D(t1 - t6, t2, t3, t4, t5, t6, t5)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)))
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4))) && (theta0 <= t6 && t6 < 0.5 * t1);
}

bool RegionC4DRRLoss(double t1, double t2, double t3, double t4) {
    double theta0 = 0.042;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && !TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1);
}

bool RegionC6DRRLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.042;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && !TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && AsymptoticRegion5DAll(1 - t1 - t2 - t3, t2, t3, t4, t5) && AsymptoticRegion5DAll(t1 - t4, t2, t3, t4, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (t4 <= t5 && t5 < 0.5 * (t1 - t4)) && (t3 <= t6 && t6 < 0.5 * (1 - t1 - t2 - t3));
}

bool RegionC6DRRLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.042;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4)
		   && !AsymptoticRegion5DAll(1 - t1 - t2 - t3, t2, t3, t4, t5) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3, t2, t3, t4, t5, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (t1 - t4))) && (theta0 <= t6 && t6 < min(t5, 0.5 * (t1 - t4 - t5)));
}

bool RegionC6DRRLoss3(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.042;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && !AsymptoticRegion5DAll(t1 - t4, t2, t3, t4, t5) && !AsymptoticRegion6DAll(t1 - t4, t2, t3, t4, t5, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (theta0 <= t5 && t5 < min(t3, 0.5 * (1 - t1 - t2 - t3))) && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t5)));
}

// Define the integrand function

double integrandA2DLoss(double t1, double t2) {
    if (RegionA2DLoss(t1, t2)) {
        return omega1((1 - t1 - t2) / t2) / (t1 * t2 * t2);
    } else {
        return 0.0;
    }
}

double integrandC4DLoss(double t1, double t2, double t3, double t4) {
    if (RegionC4DLoss(t1, t2, t3, t4)) {
        return omega1((1 - t1 - t2 - t3 - t4) / t4) / (t1 * t2 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandC6DLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DLoss1(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5 - t6) / t6) / (t1 * t2 * t3 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DLoss2(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5) / t5) * omega1((t1 - t6) / t6) / (t2 * t3 * t4 * t5 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC4DRRLoss(double t1, double t2, double t3, double t4) {
    if (RegionC4DRRLoss(t1, t2, t3, t4)) {
        return omega1((1 - t1 - t2 - t3) / t3) * omega1((t1 - t4) / t4) / (t2 * t3 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss1(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t4 - t5) / t5) * omega1((t1 - t2 - t3 - t6) / t6) / (t2 * t3 * t4 * t5 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss2(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3) / t3) * omega1((t1 - t4 - t5 - t6) / t6) / (t2 * t3 * t3 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss3(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss3(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t5 - t6) / t6) * omega1((t1 - t4) / t4) / (t2 * t3 * t4 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

// Trapezoidal rule for 1D integration
double trapezoidal_1D(double (*f)(double), double a, double b, int n) {
    double h = (b - a) / n;
    double sum = 0.5 * (f(a) + f(b));
    for (int i = 1; i < n; ++i) {
        double x = a + i * h;
        sum += f(x);
    }
    return sum * h;
}

// Trapezoidal rule for 2D integration
double trapezoidal_2D(double (*f)(double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            double weight = 1.0;
            if (i == 0 || i == n1) weight *= 0.5;
            if (j == 0 || j == n2) weight *= 0.5;
            sum += weight * f(t1, t2);
        }
    }
    return sum * h1 * h2;
}

// Trapezoidal rule for 3D integration
double trapezoidal_3D_parallel(double (*f)(double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        double weight = 1.0;
                        if (i == 0 || i == n1) weight *= 0.5;
                        if (j == 0 || j == n2) weight *= 0.5;
                        if (k == 0 || k == n3) weight *= 0.5;
                        local_sum += weight * f(t1, t2, t3);
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3;
}

// Trapezoidal rule for 4D integration
double trapezoidal_4D(double (*f)(double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    double weight = 1.0;
                    if (i == 0 || i == n1) weight *= 0.5;
                    if (j == 0 || j == n2) weight *= 0.5;
                    if (k == 0 || k == n3) weight *= 0.5;
                    if (l == 0 || l == n4) weight *= 0.5;
                    sum += weight * f(t1, t2, t3, t4);
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4;
}

double trapezoidal_4D_parallel(double (*f)(double, double, double, double),
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
                      size_t num_threads_requested = 160) 
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;

    int total_i = n1 + 1;
    
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            local_sum += weight * f(t1, t2, t3, t4);
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4;
}

// Trapezoidal rule for 5D integration
double trapezoidal_5D_parallel(double (*f)(double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                double weight = 1.0;
                                if (i == 0 || i == n1) weight *= 0.5;
                                if (j == 0 || j == n2) weight *= 0.5;
                                if (k == 0 || k == n3) weight *= 0.5;
                                if (l == 0 || l == n4) weight *= 0.5;
                                if (x == 0 || x == n5) weight *= 0.5;
                                local_sum += weight * f(t1, t2, t3, t4, t5);
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5;
}

// Trapezoidal rule for 6D integration
double trapezoidal_6D(double (*f)(double, double, double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
					  double a5, double b5, int n5,
					  double a6, double b6, int n6) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    for (int x = 0; x <= n5; ++x) {
					    double t5 = a5 + x * h5;
					    for (int y = 0; y <= n4; ++y) {
							double t6 = a6 + y * h6;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            if (x == 0 || x == n5) weight *= 0.5;
                            if (y == 0 || y == n6) weight *= 0.5;
                            sum += weight * f(t1, t2, t3, t4, t5, t6);
					    }
                    }
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

double trapezoidal_6D_parallel(double (*f)(double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    double weight = 1.0;
                                    if (i == 0 || i == n1) weight *= 0.5;
                                    if (j == 0 || j == n2) weight *= 0.5;
                                    if (k == 0 || k == n3) weight *= 0.5;
                                    if (l == 0 || l == n4) weight *= 0.5;
                                    if (x == 0 || x == n5) weight *= 0.5;
                                    if (y == 0 || y == n6) weight *= 0.5;
                                    local_sum += weight * f(t1, t2, t3, t4, t5, t6);
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

// Trapezoidal rule for 7D integration
double trapezoidal_7D_parallel(double (*f)(double, double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               double a7, double b7, int n7,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double h7 = (b7 - a7) / n7;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    for (int z = 0; z <= n7; ++z) {
                                        double t7 = a7 + z * h7;
                                        double weight = 1.0;
                                        if (i == 0 || i == n1) weight *= 0.5;
                                        if (j == 0 || j == n2) weight *= 0.5;
                                        if (k == 0 || k == n3) weight *= 0.5;
                                        if (l == 0 || l == n4) weight *= 0.5;
                                        if (x == 0 || x == n5) weight *= 0.5;
                                        if (y == 0 || y == n6) weight *= 0.5;
                                        if (z == 0 || z == n7) weight *= 0.5;
                                        local_sum += weight * f(t1, t2, t3, t4, t5, t6, t7);
                                    }
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6 * h7;
}

int main() {
    double v0 = 0.042;
    size_t requested_threads = 160;

    // Define the integration limits
    double a1 = v0, b1 = 0.5;
    double a2 = v0, b2 = 1.0/3;
    double a3 = v0, b3 = 0.25;
    double a4 = v0, b4 = 0.25;
    double a51 = v0, b51 = (0.5 - v0)/2;
    double a52 = v0, b52 = (0.5 - v0)/2;
    double a53 = v0, b53 = 0.25;
    double a61 = v0, b61 = (1 - (3 * v0))/2;
    double a62 = v0, b62 = 0.25;
    double a63 = v0, b63 = 0.25;

    // Define the number of intervals for each dimension
    int n1 = 10, n2 = 10, n3 = 10, n4 = 10, n5 = 10, n6 = 10;
    
    // Perform the integration
    
	//double C4DRRLoss = trapezoidal_4D_parallel(integrandC4DRRLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, requested_threads);
	//double C6DRRLoss1 = trapezoidal_6D_parallel(integrandC6DRRLoss1, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a51, b51, n5, a61, b61, n6, requested_threads);
	//double C6DRRLoss2 = trapezoidal_6D_parallel(integrandC6DRRLoss2, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a52, b52, n5, a62, b62, n6, requested_threads);
	//double C6DRRLoss3 = trapezoidal_6D_parallel(integrandC6DRRLoss3, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a53, b53, n5, a63, b63, n6, requested_threads);
	
	//cout << "The result of the integration C4DRRLoss is: " << C4DRRLoss << endl;
    //cout << "The result of the integration C6DRRLoss1 is: " << C6DRRLoss1 << endl;
    //cout << "The result of the integration C6DRRLoss2 is: " << C6DRRLoss2 << endl;
    //cout << "The result of the integration C6DRRLoss3 is: " << C6DRRLoss3 << endl;


    system("pause");
    return 0;
    
    /*
    The result of the integration C4DRRLoss is: 0.164102 (10 10 10 10)
    The result of the integration C4DRRLoss is: 0.19175 (50 50 50 50)
    The result of the integration C4DRRLoss is: 0.191749 (100 100 100 100)
    The result of the integration C4DRRLoss is: 0.191225 (200 200 100 100)
    The result of the integration C4DRRLoss is: 0.19367 (200 200 200 200)
    
    The result of the integration C6DRRLoss1 is: 0 (10 10 10 10 10 10)
    
    The result of the integration C6DRRLoss2 is: 0.0014329 (10 10 10 10 10 10)
    The result of the integration C6DRRLoss2 is: 0.00293486 (100 100 50 10 10 10)
    
    The result of the integration C6DRRLoss3 is: 0 (10 10 10 10 10 10)
	*/
	
}


==> anc/LB_522_160_1.cpp <==
#include <iostream>
#include <cmath>
#include <vector>
#include <algorithm>
#include <thread>
#include <functional>
#include <numeric>
// #include <boost/math/special_functions/polylog.hpp>

using namespace std;

// Define the upper and lower bounds for the Buchstab function
double omega1(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5644; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5617;
}

double omega0(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5607; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5612;
}

// Define the region functions
bool AsymptoticRegion2D(double t1, double t2) {
    return (std::abs(t1 - t2) < 0.044 && t1 + t2 > 1 - ((120.0 * 0.522 - 61.0)/19) );
}

bool AsymptoticRegion2DAll(double t1, double t2) {
    return AsymptoticRegion2D(t1, t2) || AsymptoticRegion2D(1 - t1 - t2, t1) || AsymptoticRegion2D(1 - t1 - t2, t2);
}

bool AsymptoticRegion3D(double t1, double t2, double t3) {
    return AsymptoticRegion2D(t1, t2 + t3) || AsymptoticRegion2D(t2, t1 + t3) || AsymptoticRegion2D(t3, t1 + t2) ||
           AsymptoticRegion2D(t1 + t2, t3) || AsymptoticRegion2D(t1 + t3, t2) || AsymptoticRegion2D(t2 + t3, t1);
}

bool AsymptoticRegion3DL722(double t1, double t2, double t3) {
    return (((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.522))/7) || 
			    ((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (1 - t1 - t2 - t3) >= (2 * (1 - 0.522))/11) || 
				((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/3 && 2 * (t3) + (1 - t1 - t2 - t3) >= 1 - 0.522 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.522))/5) || 
				((t1) >= 1 - 0.522 && (t2) <= (1 - 0.522)/3 && (t3) <= (1 - 0.522)/3 && (t2) + (t3) >= (4 *  (1 - 0.522))/7 && (t2) + (t3) + (1 - t1 - t2 - t3) >= (14 *  (1 - 0.522))/13));
}

bool AsymptoticRegion3DL722All(double t1, double t2, double t3) {
    return AsymptoticRegion3DL722(t1, t2, t3) || AsymptoticRegion3DL722(t1, t3, t2) || AsymptoticRegion3DL722(t2, t1, t3) || 
		   AsymptoticRegion3DL722(t2, t3, t1) || AsymptoticRegion3DL722(t3, t1, t2) || AsymptoticRegion3DL722(t3, t2, t1);
}

bool AsymptoticRegion4DL722(double t1, double t2, double t3, double t4) {
	return (((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.522))/83) || 
           ((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.522))/47) || 
           ((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/9 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.522))/35) || 
           ((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/10 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.522))/29) || 
           ((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/12 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.522))/23) || 
           ((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.522))/39) || 
           ((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/6 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.522))/23) || 
           ((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.522))/15) || 
           ((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/5 && (t4) >= (1 - 0.522)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.522))/19));
}

bool AsymptoticRegion4DL722No5(double t1, double t2, double t3, double t4) {
	return  AsymptoticRegion4DL722(t1, t2, t3, t4) || 
 AsymptoticRegion4DL722(t1, t2, t4, t3) || 
 AsymptoticRegion4DL722(t1, t3, t2, t4) || 
 AsymptoticRegion4DL722(t1, t3, t4, t2) || 
 AsymptoticRegion4DL722(t1, t4, t2, t3) || 
 AsymptoticRegion4DL722(t1, t4, t3, t2) || 
 AsymptoticRegion4DL722(t2, t1, t3, t4) || 
 AsymptoticRegion4DL722(t2, t1, t4, t3) || 
 AsymptoticRegion4DL722(t2, t3, t1, t4) || 
 AsymptoticRegion4DL722(t2, t3, t4, t1) || 
 AsymptoticRegion4DL722(t2, t4, t1, t3) || 
 AsymptoticRegion4DL722(t2, t4, t3, t1) || 
 AsymptoticRegion4DL722(t3, t1, t2, t4) || 
 AsymptoticRegion4DL722(t3, t1, t4, t2) || 
 AsymptoticRegion4DL722(t3, t2, t1, t4) || 
 AsymptoticRegion4DL722(t3, t2, t4, t1) || 
 AsymptoticRegion4DL722(t3, t4, t1, t2) || 
 AsymptoticRegion4DL722(t3, t4, t2, t1) || 
 AsymptoticRegion4DL722(t4, t1, t2, t3) || 
 AsymptoticRegion4DL722(t4, t1, t3, t2) || 
 AsymptoticRegion4DL722(t4, t2, t1, t3) || 
 AsymptoticRegion4DL722(t4, t2, t3, t1) || 
 AsymptoticRegion4DL722(t4, t3, t1, t2) || 
 AsymptoticRegion4DL722(t4, t3, t2, t1);
}

bool AsymptoticRegion4DL722All(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DL722No5(t1, t2, t3, t4) || 
AsymptoticRegion4DL722No5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) || 
AsymptoticRegion4DL722No5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) || 
AsymptoticRegion4DL722No5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) || 
AsymptoticRegion4DL722No5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DL722(double t1, double t2, double t3, double t4, double t5) {
	return (((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/43 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/3611) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/44 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/1847) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/45 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/1259) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/46 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/965) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/671) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/49 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/587) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/51 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/475) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/54 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/377) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/56 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/335) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/60 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/279) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/63 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/251) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/70 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/209) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/78 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/181) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/84 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/167) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/1199) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/26 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/623) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/431) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/335) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/239) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/32 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/191) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/33 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/175) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/143) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/119) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/42 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/111) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/95) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/9 && (t5) >= (1 - 0.522)/19 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/683) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/9 && (t5) >= (1 - 0.522)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/359) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/9 && (t5) >= (1 - 0.522)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/251) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/9 && (t5) >= (1 - 0.522)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/197) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/9 && (t5) >= (1 - 0.522)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/143) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/9 && (t5) >= (1 - 0.522)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/107) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/9 && (t5) >= (1 - 0.522)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/89) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/9 && (t5) >= (1 - 0.522)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/71) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/10 && (t5) >= (1 - 0.522)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/479) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/10 && (t5) >= (1 - 0.522)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/179) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/10 && (t5) >= (1 - 0.522)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/119) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/10 && (t5) >= (1 - 0.522)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/79) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/10 && (t5) >= (1 - 0.522)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/59) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/11 && (t5) >= (1 - 0.522)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/461) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/11 && (t5) >= (1 - 0.522)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/219) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/11 && (t5) >= (1 - 0.522)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/65) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/12 && (t5) >= (1 - 0.522)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/311) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/12 && (t5) >= (1 - 0.522)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/167) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/12 && (t5) >= (1 - 0.522)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/119) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/12 && (t5) >= (1 - 0.522)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/95) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/12 && (t5) >= (1 - 0.522)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/71) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/12 && (t5) >= (1 - 0.522)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/59) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/12 && (t5) >= (1 - 0.522)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/55) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/13 && (t5) >= (1 - 0.522)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/155) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/14 && (t5) >= (1 - 0.522)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/69) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/14 && (t5) >= (1 - 0.522)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/41) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/15 && (t5) >= (1 - 0.522)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/59) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/15 && (t5) >= (1 - 0.522)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/39) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/839) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/439) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/239) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/199) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/139) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/119) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/89) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/79) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/311) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/167) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/119) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/95) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/71) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/59) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/55) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/47) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/279) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/55) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/143) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/79) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/31) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/9 && (t5) >= (1 - 0.522)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/71) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/5 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/11 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/219) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/5 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/12 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/119) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/5 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/69) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/5 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/59) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/5 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/8 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/239) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/5 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/89) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/5 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/59) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/5 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/29) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/5 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/139) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/6 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/41) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/6 && (t4) >= (1 - 0.522)/9 && (t5) >= (1 - 0.522)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/17) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/7 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/27));
}

bool AsymptoticRegion5DL722No6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722(t1, t2, t3, t4, t5) || 
 AsymptoticRegion5DL722(t1, t2, t3, t5, t4) || 
 AsymptoticRegion5DL722(t1, t2, t4, t3, t5) || 
 AsymptoticRegion5DL722(t1, t2, t4, t5, t3) || 
 AsymptoticRegion5DL722(t1, t2, t5, t3, t4) || 
 AsymptoticRegion5DL722(t1, t2, t5, t4, t3) || 
 AsymptoticRegion5DL722(t1, t3, t2, t4, t5) || 
 AsymptoticRegion5DL722(t1, t3, t2, t5, t4) || 
 AsymptoticRegion5DL722(t1, t3, t4, t2, t5) || 
 AsymptoticRegion5DL722(t1, t3, t4, t5, t2) || 
 AsymptoticRegion5DL722(t1, t3, t5, t2, t4) || 
 AsymptoticRegion5DL722(t1, t3, t5, t4, t2) || 
 AsymptoticRegion5DL722(t1, t4, t2, t3, t5) || 
 AsymptoticRegion5DL722(t1, t4, t2, t5, t3) || 
 AsymptoticRegion5DL722(t1, t4, t3, t2, t5) || 
 AsymptoticRegion5DL722(t1, t4, t3, t5, t2) || 
 AsymptoticRegion5DL722(t1, t4, t5, t2, t3) || 
 AsymptoticRegion5DL722(t1, t4, t5, t3, t2) || 
 AsymptoticRegion5DL722(t1, t5, t2, t3, t4) || 
 AsymptoticRegion5DL722(t1, t5, t2, t4, t3) || 
 AsymptoticRegion5DL722(t1, t5, t3, t2, t4) || 
 AsymptoticRegion5DL722(t1, t5, t3, t4, t2) || 
 AsymptoticRegion5DL722(t1, t5, t4, t2, t3) || 
 AsymptoticRegion5DL722(t1, t5, t4, t3, t2) || 
 AsymptoticRegion5DL722(t2, t1, t3, t4, t5) || 
 AsymptoticRegion5DL722(t2, t1, t3, t5, t4) || 
 AsymptoticRegion5DL722(t2, t1, t4, t3, t5) || 
 AsymptoticRegion5DL722(t2, t1, t4, t5, t3) || 
 AsymptoticRegion5DL722(t2, t1, t5, t3, t4) || 
 AsymptoticRegion5DL722(t2, t1, t5, t4, t3) || 
 AsymptoticRegion5DL722(t2, t3, t1, t4, t5) || 
 AsymptoticRegion5DL722(t2, t3, t1, t5, t4) || 
 AsymptoticRegion5DL722(t2, t3, t4, t1, t5) || 
 AsymptoticRegion5DL722(t2, t3, t4, t5, t1) || 
 AsymptoticRegion5DL722(t2, t3, t5, t1, t4) || 
 AsymptoticRegion5DL722(t2, t3, t5, t4, t1) || 
 AsymptoticRegion5DL722(t2, t4, t1, t3, t5) || 
 AsymptoticRegion5DL722(t2, t4, t1, t5, t3) || 
 AsymptoticRegion5DL722(t2, t4, t3, t1, t5) || 
 AsymptoticRegion5DL722(t2, t4, t3, t5, t1) || 
 AsymptoticRegion5DL722(t2, t4, t5, t1, t3) || 
 AsymptoticRegion5DL722(t2, t4, t5, t3, t1) || 
 AsymptoticRegion5DL722(t2, t5, t1, t3, t4) || 
 AsymptoticRegion5DL722(t2, t5, t1, t4, t3) || 
 AsymptoticRegion5DL722(t2, t5, t3, t1, t4) || 
 AsymptoticRegion5DL722(t2, t5, t3, t4, t1) || 
 AsymptoticRegion5DL722(t2, t5, t4, t1, t3) || 
 AsymptoticRegion5DL722(t2, t5, t4, t3, t1) || 
 AsymptoticRegion5DL722(t3, t1, t2, t4, t5) || 
 AsymptoticRegion5DL722(t3, t1, t2, t5, t4) || 
 AsymptoticRegion5DL722(t3, t1, t4, t2, t5) || 
 AsymptoticRegion5DL722(t3, t1, t4, t5, t2) || 
 AsymptoticRegion5DL722(t3, t1, t5, t2, t4) || 
 AsymptoticRegion5DL722(t3, t1, t5, t4, t2) || 
 AsymptoticRegion5DL722(t3, t2, t1, t4, t5) || 
 AsymptoticRegion5DL722(t3, t2, t1, t5, t4) || 
 AsymptoticRegion5DL722(t3, t2, t4, t1, t5) || 
 AsymptoticRegion5DL722(t3, t2, t4, t5, t1) || 
 AsymptoticRegion5DL722(t3, t2, t5, t1, t4) || 
 AsymptoticRegion5DL722(t3, t2, t5, t4, t1) || 
 AsymptoticRegion5DL722(t3, t4, t1, t2, t5) || 
 AsymptoticRegion5DL722(t3, t4, t1, t5, t2) || 
 AsymptoticRegion5DL722(t3, t4, t2, t1, t5) || 
 AsymptoticRegion5DL722(t3, t4, t2, t5, t1) || 
 AsymptoticRegion5DL722(t3, t4, t5, t1, t2) || 
 AsymptoticRegion5DL722(t3, t4, t5, t2, t1) || 
 AsymptoticRegion5DL722(t3, t5, t1, t2, t4) || 
 AsymptoticRegion5DL722(t3, t5, t1, t4, t2) || 
 AsymptoticRegion5DL722(t3, t5, t2, t1, t4) || 
 AsymptoticRegion5DL722(t3, t5, t2, t4, t1) || 
 AsymptoticRegion5DL722(t3, t5, t4, t1, t2) || 
 AsymptoticRegion5DL722(t3, t5, t4, t2, t1) || 
 AsymptoticRegion5DL722(t4, t1, t2, t3, t5) || 
 AsymptoticRegion5DL722(t4, t1, t2, t5, t3) || 
 AsymptoticRegion5DL722(t4, t1, t3, t2, t5) || 
 AsymptoticRegion5DL722(t4, t1, t3, t5, t2) || 
 AsymptoticRegion5DL722(t4, t1, t5, t2, t3) || 
 AsymptoticRegion5DL722(t4, t1, t5, t3, t2) || 
 AsymptoticRegion5DL722(t4, t2, t1, t3, t5) || 
 AsymptoticRegion5DL722(t4, t2, t1, t5, t3) || 
 AsymptoticRegion5DL722(t4, t2, t3, t1, t5) || 
 AsymptoticRegion5DL722(t4, t2, t3, t5, t1) || 
 AsymptoticRegion5DL722(t4, t2, t5, t1, t3) || 
 AsymptoticRegion5DL722(t4, t2, t5, t3, t1) || 
 AsymptoticRegion5DL722(t4, t3, t1, t2, t5) || 
 AsymptoticRegion5DL722(t4, t3, t1, t5, t2) || 
 AsymptoticRegion5DL722(t4, t3, t2, t1, t5) || 
 AsymptoticRegion5DL722(t4, t3, t2, t5, t1) || 
 AsymptoticRegion5DL722(t4, t3, t5, t1, t2) || 
 AsymptoticRegion5DL722(t4, t3, t5, t2, t1) || 
 AsymptoticRegion5DL722(t4, t5, t1, t2, t3) || 
 AsymptoticRegion5DL722(t4, t5, t1, t3, t2) || 
 AsymptoticRegion5DL722(t4, t5, t2, t1, t3) || 
 AsymptoticRegion5DL722(t4, t5, t2, t3, t1) || 
 AsymptoticRegion5DL722(t4, t5, t3, t1, t2) || 
 AsymptoticRegion5DL722(t4, t5, t3, t2, t1) || 
 AsymptoticRegion5DL722(t5, t1, t2, t3, t4) || 
 AsymptoticRegion5DL722(t5, t1, t2, t4, t3) || 
 AsymptoticRegion5DL722(t5, t1, t3, t2, t4) || 
 AsymptoticRegion5DL722(t5, t1, t3, t4, t2) || 
 AsymptoticRegion5DL722(t5, t1, t4, t2, t3) || 
 AsymptoticRegion5DL722(t5, t1, t4, t3, t2) || 
 AsymptoticRegion5DL722(t5, t2, t1, t3, t4) || 
 AsymptoticRegion5DL722(t5, t2, t1, t4, t3) || 
 AsymptoticRegion5DL722(t5, t2, t3, t1, t4) || 
 AsymptoticRegion5DL722(t5, t2, t3, t4, t1) || 
 AsymptoticRegion5DL722(t5, t2, t4, t1, t3) || 
 AsymptoticRegion5DL722(t5, t2, t4, t3, t1) || 
 AsymptoticRegion5DL722(t5, t3, t1, t2, t4) || 
 AsymptoticRegion5DL722(t5, t3, t1, t4, t2) || 
 AsymptoticRegion5DL722(t5, t3, t2, t1, t4) || 
 AsymptoticRegion5DL722(t5, t3, t2, t4, t1) || 
 AsymptoticRegion5DL722(t5, t3, t4, t1, t2) || 
 AsymptoticRegion5DL722(t5, t3, t4, t2, t1) || 
 AsymptoticRegion5DL722(t5, t4, t1, t2, t3) || 
 AsymptoticRegion5DL722(t5, t4, t1, t3, t2) || 
 AsymptoticRegion5DL722(t5, t4, t2, t1, t3) || 
 AsymptoticRegion5DL722(t5, t4, t2, t3, t1) || 
 AsymptoticRegion5DL722(t5, t4, t3, t1, t2) || 
 AsymptoticRegion5DL722(t5, t4, t3, t2, t1);
}

bool AsymptoticRegion5DL722All(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722No6(t1, t2, t3, t4, t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) || 
AsymptoticRegion5DL722No6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
AsymptoticRegion5DL722No6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
AsymptoticRegion5DL722No6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion3DL18(double t1, double t2, double t3) {
        double h = 1.0;
	    double k1 = 0.0;
	    double k2 = 0.0;
	    double g1 = 1.0;
	    double g2 = 2.0;
	    double g3 = 3.0;
	    double d1 = 4.0;
	    double d2 = 5.0;
    
	    double ud1 = 1 - 1.0 / (2 * d1);
	    double ud2 = 1 - 1.0 / (2 * d2);
	    double v = 1.0;
	
	    double b1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c1d1 = 1.0 / 6;
	    double c1d2 = 1.0 / 6;
	
	    double a2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c2d1 = 1.0 / 6;
	    double c2d2 = 1.0 / 6;
	
	    double b3O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b3O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b3O2d1 = 1.0 / 4;
	    double b3O2d2 = 1.0 / 4;
	    double c3O1d1 = 1.0 / 6;
	    double c3O1d2 = 1.0 / 6;
	    double c3O2d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c3O2d2 = 1.0 / 4 - 1.0 / (2 * d2);
	
	    double a4O1d1 = 1.0 / 2;
	    double a4O1d2 = 1.0 / 2;
	    double a4O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a4O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c4O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c4O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c4O2d1 = 1.0 / 6;
	    double c4O2d2 = 1.0 / 6;
	
	    double a5O1d1 = 1.0 / 2;
	    double a5O1d2 = 1.0 / 2;
	    double a5O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a5O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double b5O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b5O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b5O2d1 = 1.0 / 4;
	    double b5O2d2 = 1.0 / 4;
	    double c5O1d1 = 1.0 / 6;
	    double c5O1d2 = 1.0 / 6;
	    double c5O2d1 = 1.0 / 6;
	    double c5O2d2 = 1.0 / 6;
	
	    double a6O1d1 = 1.0 / 2;
	    double a6O1d2 = 1.0 / 2;
	    double a6O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a6O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double a6O3d1 = 1.0 / 2;
	    double a6O3d2 = 1.0 / 2;
	    double b6O1d1 = 1.0 / 4;
	    double b6O1d2 = 1.0 / 4;
	    double b6O2d1 = 1.0 / 4;
	    double b6O2d2 = 1.0 / 4;
	    double b6O3d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b6O3d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c6O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c6O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c6O2d1 = 1.0 / 6;
	    double c6O2d2 = 1.0 / 6;
	    double c6O3d1 = 1.0 / 6;
	    double c6O3d2 = 1.0 / 6;
	
    return (((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) );
	
}

bool AsymptoticRegion3DL18All(double t1, double t2, double t3){
	return AsymptoticRegion3DL18(t1, t2, t3) || AsymptoticRegion3DL18(t1, t3, t2) || AsymptoticRegion3DL18(t2, t1, t3) || 
		   AsymptoticRegion3DL18(t2, t3, t1) || AsymptoticRegion3DL18(t3, t1, t2) || AsymptoticRegion3DL18(t3, t2, t1);
}

bool AsymptoticRegion3DAll(double t1, double t2, double t3) {
    return AsymptoticRegion2DAll(t1, t2 + t3) || AsymptoticRegion2DAll(t2, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, t3) || AsymptoticRegion2DAll(t1 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, t1) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3, t2 + t3) || AsymptoticRegion2DAll(t2, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(t3, 1 - t1 - t2 - t3 + t2) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t2, t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t3) || AsymptoticRegion2DAll(t1 + t3, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t1) ||
           AsymptoticRegion2DAll(t1, t2 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t2, t1 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t2) || AsymptoticRegion2DAll(t2 + 1 - t1 - t2 - t3, t1) ||
		   AsymptoticRegion3DL722All(t1, t2, t3) || 
		   AsymptoticRegion3DL722All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t2, t3, 1 - t1 - t2 - t3) ||
		   AsymptoticRegion3DL18All(t1, t2, t3) || 
		   AsymptoticRegion3DL18All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t2, t3, 1 - t1 - t2 - t3);
}

bool AsymptoticRegion4DAllNo5(double t1, double t2, double t3, double t4) {
    return AsymptoticRegion2DAll(t1, t2 + t3 + t4) || AsymptoticRegion2DAll(t2, t1 + t3 + t4) ||
           AsymptoticRegion2DAll(t3, t1 + t2 + t4) || AsymptoticRegion2DAll(t4, t1 + t2 + t3) ||
           AsymptoticRegion2DAll(t1 + t2, t3 + t4) || AsymptoticRegion2DAll(t1 + t3, t2 + t4) ||
           AsymptoticRegion2DAll(t1 + t4, t2 + t3) || AsymptoticRegion2DAll(t2 + t3, t1 + t4) ||
           AsymptoticRegion2DAll(t2 + t4, t1 + t3) || AsymptoticRegion2DAll(t3 + t4, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2 + t3, t4) || AsymptoticRegion2DAll(t1 + t2 + t4, t3) ||
           AsymptoticRegion2DAll(t1 + t3 + t4, t2) || AsymptoticRegion2DAll(t2 + t3 + t4, t1) ||
		   		    AsymptoticRegion3DAll(t1, t2, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t3, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t4, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t2, t1, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t3, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t4, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t3, t1, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t2, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t4, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t4, t1, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t2, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t3, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t1, t3 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t2, t3 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t2, t4) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t3, t2 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t2, t3) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t3, t2) || 
		   		    AsymptoticRegion3DAll(t4, t2 + t3, t1) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t3, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t4, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t2, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t4, t2) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t2, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t3, t2) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t1, t4) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t4, t1) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t1, t3) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t3, t1) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t1, t2) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t2, t1) ||
		   		    AsymptoticRegion4DL722All(t1, t2, t3, t4);
}

bool AsymptoticRegion4DAll(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DAllNo5(t1, t2, t3, t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) ||
	       AsymptoticRegion4DAllNo5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) ||
	       AsymptoticRegion4DAllNo5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DAllNo6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5) || 
	  AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4) ||
	  AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1) ||
	  AsymptoticRegion2DAll(t5 + t2, t3 + t4) ||
	  AsymptoticRegion2DAll(t5 + t3, t2 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t5 + t2) ||
	  AsymptoticRegion2DAll(t1 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t5 + t3, t1 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t4) || 
	  AsymptoticRegion2DAll(t1 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t5) || 
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2) ||
	   AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4) || 
	   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3) || 
	   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2) || 
	   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1) ||
 AsymptoticRegion4DL722All(t1, t2, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t3, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t4, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t1, t5, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t2, t1, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t3, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t4, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t2, t5, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t3, t1, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t2, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t4, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t3, t5, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t1, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t2, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t3, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t5, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t1, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t2, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t3, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t4, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t3, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t4, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t1, t5, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t3, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t4, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t2, t5, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t2, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t4, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t3, t5, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t2, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t3, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t4, t5, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t2, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t3, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t5, t4, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t2, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t5, t2) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t1, t5) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t5, t1) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t2, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t4, t2) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t2, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t3, t2) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t1, t4) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t4, t1) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t1, t3) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t3, t1) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t1, t2) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t2, t1) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t3, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t3, t2) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t4, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t5, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t3, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t5, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t3, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t3, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t4, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t3, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t2, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t5, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t1, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t5, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t2, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t2, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t4, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t1, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t4, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t2, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t2, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t3, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t1, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t3, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t1, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t2, t1) ||
 AsymptoticRegion5DL722All(t1, t2, t3, t4, t5);
}

bool AsymptoticRegion5DAll(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DAllNo6(t1, t2, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion6DAllNo7(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t6, t1 + t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t5 + t6, t1 + t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t5 + t6, t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3 + t5) || 
		 AsymptoticRegion2DAll(t2 + t5 + t6, t1 + t3 + t4) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2 + t6) || 
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2 + t5) || 
		 AsymptoticRegion2DAll(t3 + t5 + t6, t1 + t2 + t4) || 
		 AsymptoticRegion2DAll(t4 + t5 + t6, t1 + t2 + t3) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t6, t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t6, t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5 + t6, t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t6, t2 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5 + t6, t2 + t4) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5 + t6, t2 + t3) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t6, t1 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5 + t6, t1 + t4) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5 + t6, t1 + t3) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5 + t6, t1 + t2) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t5, t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t6, t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5 + t6, t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5 + t6, t3) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5 + t6, t2) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5 + t6, t1) ||
		 AsymptoticRegion2DAll(t6 + t2, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t6 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t6 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t6 + t2 + t3) ||
		 AsymptoticRegion2DAll(t6 + t2 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t6 + t2) ||
		 AsymptoticRegion2DAll(t1 + t6, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t6 + t3) ||
		 AsymptoticRegion2DAll(t1 + t6 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t6 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t6) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2) ||		 
	       AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t6, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t6, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t6, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t6, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t6, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t3, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t4, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t5, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t4 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t5 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t4 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t5 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t4 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t5 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t3 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t5 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t3 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t4 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t3 + t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t3 + t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t4 + t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1, t4 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2, t4 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3, t4 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4, t3 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t5, t3 + t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t6, t3 + t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t3, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t3, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t4, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t3 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t3 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t3 + t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t3, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t3, t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t3, t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t3, t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t4, t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t2, t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t2, t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t2, t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t4, t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2 + t4, t1) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t2, t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t3, t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2 + t3, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t2, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t2, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t2, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t4, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t2, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t3, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t1, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t1, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t1, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t4, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t1, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t3, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t1, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t2, t1);
}

bool AsymptoticRegion6DAll(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, 1 - t1 - t2 - t3 - t4 - t5 - t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5 - t6, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5 - t6, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, 1 - t1 - t2 - t3 - t4 - t5 - t6, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, 1 - t1 - t2 - t3 - t4 - t5 - t6, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(1 - t1 - t2 - t3 - t4 - t5 - t6, t2, t3, t4, t5, t6);
}

bool TypeIRegion2D(double t1, double t2) {
    return (t1 + t2 <= 0.5) || (t1 <= 0.5 && t2 < 0.5 * (3 * 0.522 - 1)) || (t2 <= 0.5 && t1 < 0.5 * (3 * 0.522 - 1));
}

bool TypeIRegion3D(double t1, double t2, double t3) {
    return (t1 + t2 <= 0.5 && t3 < 0.5 * (3 * 0.522 - 1) ) || (t1 + t3 <= 0.5 && t2 < 0.5 * (3 * 0.522 - 1) ) ||
	       (t2 + t3 <= 0.5 && t1 < 0.5 * (3 * 0.522 - 1) ) || (t1 <= 0.5 && t2 + t3 < 0.5 * (3 * 0.522 - 1) ) ||
		   (t2 <= 0.5 && t1 + t3 < 0.5 * (3 * 0.522 - 1) ) || (t3 <= 0.5 && t1 + t2 < 0.5 * (3 * 0.522 - 1) ) || (t1 + t2 + t3 <= 0.5) ||
		   (( t1 <= 0.5) && (t3 < 0.25 * (3 * 0.522 - 1)) && (2 * t2 + t3 < 0.522) && (2 * t2 + 3 * t3 < 0.5 * (1 + 0.522))) ||
		   (( t1 <= 0.5) && (t2 < 0.25 * (3 * 0.522 - 1)) && (2 * t3 + t2 < 0.522) && (2 * t3 + 3 * t2 < 0.5 * (1 + 0.522))) ||
		   (( t2 <= 0.5) && (t3 < 0.25 * (3 * 0.522 - 1)) && (2 * t1 + t3 < 0.522) && (2 * t1 + 3 * t3 < 0.5 * (1 + 0.522))) ||
		   (( t2 <= 0.5) && (t1 < 0.25 * (3 * 0.522 - 1)) && (2 * t3 + t1 < 0.522) && (2 * t3 + 3 * t1 < 0.5 * (1 + 0.522))) ||
		   (( t3 <= 0.5) && (t1 < 0.25 * (3 * 0.522 - 1)) && (2 * t2 + t1 < 0.522) && (2 * t2 + 3 * t1 < 0.5 * (1 + 0.522))) ||
		   (( t3 <= 0.5) && (t2 < 0.25 * (3 * 0.522 - 1)) && (2 * t1 + t2 < 0.522) && (2 * t1 + 3 * t2 < 0.5 * (1 + 0.522))) ||
		   (( t1 <= 0.5) && (t2 < 0.5 * (1 - 0.522)) && (t3 < 0.125 * (3 * 0.522 - 1))) ||
		   (( t1 <= 0.5) && (t3 < 0.5 * (1 - 0.522)) && (t2 < 0.125 * (3 * 0.522 - 1))) ||
		   (( t2 <= 0.5) && (t1 < 0.5 * (1 - 0.522)) && (t3 < 0.125 * (3 * 0.522 - 1))) ||
		   (( t2 <= 0.5) && (t3 < 0.5 * (1 - 0.522)) && (t1 < 0.125 * (3 * 0.522 - 1))) ||
		   (( t3 <= 0.5) && (t1 < 0.5 * (1 - 0.522)) && (t2 < 0.125 * (3 * 0.522 - 1))) ||
		   (( t3 <= 0.5) && (t2 < 0.5 * (1 - 0.522)) && (t1 < 0.125 * (3 * 0.522 - 1)));
}

bool TypeIRegion5D(double t1, double t2, double t3, double t4, double t5) {
    return   TypeIRegion3D(t1, t2, t3 + t4 + t5) || 
 TypeIRegion3D(t1, t3, t2 + t4 + t5) || 
 TypeIRegion3D(t1, t4, t2 + t3 + t5) || 
 TypeIRegion3D(t1, t5, t2 + t3 + t4) || 
 TypeIRegion3D(t2, t1, t3 + t4 + t5) || 
 TypeIRegion3D(t2, t3, t1 + t4 + t5) || 
 TypeIRegion3D(t2, t4, t1 + t3 + t5) || 
 TypeIRegion3D(t2, t5, t1 + t3 + t4) || 
 TypeIRegion3D(t3, t1, t2 + t4 + t5) || 
 TypeIRegion3D(t3, t2, t1 + t4 + t5) || 
 TypeIRegion3D(t3, t4, t1 + t2 + t5) || 
 TypeIRegion3D(t3, t5, t1 + t2 + t4) || 
 TypeIRegion3D(t4, t1, t2 + t3 + t5) || 
 TypeIRegion3D(t4, t2, t1 + t3 + t5) || 
 TypeIRegion3D(t4, t3, t1 + t2 + t5) || 
 TypeIRegion3D(t4, t5, t1 + t2 + t3) || 
 TypeIRegion3D(t5, t1, t2 + t3 + t4) || 
 TypeIRegion3D(t5, t2, t1 + t3 + t4) || 
 TypeIRegion3D(t5, t3, t1 + t2 + t4) || 
 TypeIRegion3D(t5, t4, t1 + t2 + t3) || 
 TypeIRegion3D(t1, t2 + t3 + t4, t5) || 
 TypeIRegion3D(t1, t2 + t3 + t5, t4) || 
 TypeIRegion3D(t1, t2 + t4 + t5, t3) || 
 TypeIRegion3D(t1, t3 + t4 + t5, t2) || 
 TypeIRegion3D(t2, t1 + t3 + t4, t5) || 
 TypeIRegion3D(t2, t1 + t3 + t5, t4) || 
 TypeIRegion3D(t2, t1 + t4 + t5, t3) || 
 TypeIRegion3D(t2, t3 + t4 + t5, t1) || 
 TypeIRegion3D(t3, t1 + t2 + t4, t5) || 
 TypeIRegion3D(t3, t1 + t2 + t5, t4) || 
 TypeIRegion3D(t3, t1 + t4 + t5, t2) || 
 TypeIRegion3D(t3, t2 + t4 + t5, t1) || 
 TypeIRegion3D(t4, t1 + t2 + t3, t5) || 
 TypeIRegion3D(t4, t1 + t2 + t5, t3) || 
 TypeIRegion3D(t4, t1 + t3 + t5, t2) || 
 TypeIRegion3D(t4, t2 + t3 + t5, t1) || 
 TypeIRegion3D(t5, t1 + t2 + t3, t4) || 
 TypeIRegion3D(t5, t1 + t2 + t4, t3) || 
 TypeIRegion3D(t5, t1 + t3 + t4, t2) || 
 TypeIRegion3D(t5, t2 + t3 + t4, t1) || 
 TypeIRegion3D(t1 + t2 + t3, t4, t5) || 
 TypeIRegion3D(t1 + t2 + t3, t5, t4) || 
 TypeIRegion3D(t1 + t2 + t4, t3, t5) || 
 TypeIRegion3D(t1 + t2 + t4, t5, t3) || 
 TypeIRegion3D(t1 + t2 + t5, t3, t4) || 
 TypeIRegion3D(t1 + t2 + t5, t4, t3) || 
 TypeIRegion3D(t1 + t3 + t4, t2, t5) || 
 TypeIRegion3D(t1 + t3 + t4, t5, t2) || 
 TypeIRegion3D(t1 + t3 + t5, t2, t4) || 
 TypeIRegion3D(t1 + t3 + t5, t4, t2) || 
 TypeIRegion3D(t1 + t4 + t5, t2, t3) || 
 TypeIRegion3D(t1 + t4 + t5, t3, t2) || 
 TypeIRegion3D(t2 + t3 + t4, t1, t5) || 
 TypeIRegion3D(t2 + t3 + t4, t5, t1) || 
 TypeIRegion3D(t2 + t3 + t5, t1, t4) || 
 TypeIRegion3D(t2 + t3 + t5, t4, t1) || 
 TypeIRegion3D(t2 + t4 + t5, t1, t3) || 
 TypeIRegion3D(t2 + t4 + t5, t3, t1) || 
 TypeIRegion3D(t3 + t4 + t5, t1, t2) || 
 TypeIRegion3D(t3 + t4 + t5, t2, t1) || 
 TypeIRegion3D(t1, t2 + t3, t4 + t5) || 
 TypeIRegion3D(t1, t2 + t4, t3 + t5) || 
 TypeIRegion3D(t1, t2 + t5, t3 + t4) || 
 TypeIRegion3D(t1, t3 + t4, t2 + t5) || 
 TypeIRegion3D(t1, t3 + t5, t2 + t4) || 
 TypeIRegion3D(t1, t4 + t5, t2 + t3) || 
 TypeIRegion3D(t2, t1 + t3, t4 + t5) || 
 TypeIRegion3D(t2, t1 + t4, t3 + t5) || 
 TypeIRegion3D(t2, t1 + t5, t3 + t4) || 
 TypeIRegion3D(t2, t3 + t4, t1 + t5) || 
 TypeIRegion3D(t2, t3 + t5, t1 + t4) || 
 TypeIRegion3D(t2, t4 + t5, t1 + t3) || 
 TypeIRegion3D(t3, t1 + t2, t4 + t5) || 
 TypeIRegion3D(t3, t1 + t4, t2 + t5) || 
 TypeIRegion3D(t3, t1 + t5, t2 + t4) || 
 TypeIRegion3D(t3, t2 + t4, t1 + t5) || 
 TypeIRegion3D(t3, t2 + t5, t1 + t4) || 
 TypeIRegion3D(t3, t4 + t5, t1 + t2) || 
 TypeIRegion3D(t4, t1 + t2, t3 + t5) || 
 TypeIRegion3D(t4, t1 + t3, t2 + t5) || 
 TypeIRegion3D(t4, t1 + t5, t2 + t3) || 
 TypeIRegion3D(t4, t2 + t3, t1 + t5) || 
 TypeIRegion3D(t4, t2 + t5, t1 + t3) || 
 TypeIRegion3D(t4, t3 + t5, t1 + t2) || 
 TypeIRegion3D(t5, t1 + t2, t3 + t4) || 
 TypeIRegion3D(t5, t1 + t3, t2 + t4) || 
 TypeIRegion3D(t5, t1 + t4, t2 + t3) || 
 TypeIRegion3D(t5, t2 + t3, t1 + t4) || 
 TypeIRegion3D(t5, t2 + t4, t1 + t3) || 
 TypeIRegion3D(t5, t3 + t4, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3, t4 + t5) || 
 TypeIRegion3D(t1 + t2, t4, t3 + t5) || 
 TypeIRegion3D(t1 + t2, t5, t3 + t4) || 
 TypeIRegion3D(t1 + t3, t2, t4 + t5) || 
 TypeIRegion3D(t1 + t3, t4, t2 + t5) || 
 TypeIRegion3D(t1 + t3, t5, t2 + t4) || 
 TypeIRegion3D(t1 + t4, t2, t3 + t5) || 
 TypeIRegion3D(t1 + t4, t3, t2 + t5) || 
 TypeIRegion3D(t1 + t4, t5, t2 + t3) || 
 TypeIRegion3D(t1 + t5, t2, t3 + t4) || 
 TypeIRegion3D(t1 + t5, t3, t2 + t4) || 
 TypeIRegion3D(t1 + t5, t4, t2 + t3) || 
 TypeIRegion3D(t2 + t3, t1, t4 + t5) || 
 TypeIRegion3D(t2 + t3, t4, t1 + t5) || 
 TypeIRegion3D(t2 + t3, t5, t1 + t4) || 
 TypeIRegion3D(t2 + t4, t1, t3 + t5) || 
 TypeIRegion3D(t2 + t4, t3, t1 + t5) || 
 TypeIRegion3D(t2 + t4, t5, t1 + t3) || 
 TypeIRegion3D(t2 + t5, t1, t3 + t4) || 
 TypeIRegion3D(t2 + t5, t3, t1 + t4) || 
 TypeIRegion3D(t2 + t5, t4, t1 + t3) || 
 TypeIRegion3D(t3 + t4, t1, t2 + t5) || 
 TypeIRegion3D(t3 + t4, t2, t1 + t5) || 
 TypeIRegion3D(t3 + t4, t5, t1 + t2) || 
 TypeIRegion3D(t3 + t5, t1, t2 + t4) || 
 TypeIRegion3D(t3 + t5, t2, t1 + t4) || 
 TypeIRegion3D(t3 + t5, t4, t1 + t2) || 
 TypeIRegion3D(t4 + t5, t1, t2 + t3) || 
 TypeIRegion3D(t4 + t5, t2, t1 + t3) || 
 TypeIRegion3D(t4 + t5, t3, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3 + t4, t5) || 
 TypeIRegion3D(t1 + t2, t3 + t5, t4) || 
 TypeIRegion3D(t1 + t2, t4 + t5, t3) || 
 TypeIRegion3D(t1 + t3, t2 + t4, t5) || 
 TypeIRegion3D(t1 + t3, t2 + t5, t4) || 
 TypeIRegion3D(t1 + t3, t4 + t5, t2) || 
 TypeIRegion3D(t1 + t4, t2 + t3, t5) || 
 TypeIRegion3D(t1 + t4, t2 + t5, t3) || 
 TypeIRegion3D(t1 + t4, t3 + t5, t2) || 
 TypeIRegion3D(t1 + t5, t2 + t3, t4) || 
 TypeIRegion3D(t1 + t5, t2 + t4, t3) || 
 TypeIRegion3D(t1 + t5, t3 + t4, t2) || 
 TypeIRegion3D(t2 + t3, t1 + t4, t5) || 
 TypeIRegion3D(t2 + t3, t1 + t5, t4) || 
 TypeIRegion3D(t2 + t3, t4 + t5, t1) || 
 TypeIRegion3D(t2 + t4, t1 + t3, t5) || 
 TypeIRegion3D(t2 + t4, t1 + t5, t3) || 
 TypeIRegion3D(t2 + t4, t3 + t5, t1) || 
 TypeIRegion3D(t2 + t5, t1 + t3, t4) || 
 TypeIRegion3D(t2 + t5, t1 + t4, t3) || 
 TypeIRegion3D(t2 + t5, t3 + t4, t1) || 
 TypeIRegion3D(t3 + t4, t1 + t2, t5) || 
 TypeIRegion3D(t3 + t4, t1 + t5, t2) || 
 TypeIRegion3D(t3 + t4, t2 + t5, t1) || 
 TypeIRegion3D(t3 + t5, t1 + t2, t4) || 
 TypeIRegion3D(t3 + t5, t1 + t4, t2) || 
 TypeIRegion3D(t3 + t5, t2 + t4, t1) || 
 TypeIRegion3D(t4 + t5, t1 + t2, t3) || 
 TypeIRegion3D(t4 + t5, t1 + t3, t2) || 
 TypeIRegion3D(t4 + t5, t2 + t3, t1);
}

bool TypeIRegion7D(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
	return  TypeIRegion2D(t1, t2 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2, t1 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t3, t1 + t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t4, t1 + t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t5, t1 + t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t6, t1 + t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t7, t1 + t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2, t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3, t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t4, t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t5, t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t6, t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t7, t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t3, t1 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t4, t1 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t5, t1 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t6, t1 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t7, t1 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t3 + t4, t1 + t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t3 + t5, t1 + t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t3 + t6, t1 + t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t3 + t7, t1 + t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t4 + t5, t1 + t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t4 + t6, t1 + t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t4 + t7, t1 + t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t5 + t6, t1 + t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t5 + t7, t1 + t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t6 + t7, t1 + t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t3, t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4, t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t5, t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t6, t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t7, t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t4, t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t5, t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t6, t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t7, t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t4 + t5, t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t4 + t6, t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t4 + t7, t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t5 + t6, t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t5 + t7, t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t6 + t7, t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t2 + t3 + t4, t1 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t5, t1 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t6, t1 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t7, t1 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t4 + t5, t1 + t3 + t6 + t7) || 
 TypeIRegion2D(t2 + t4 + t6, t1 + t3 + t5 + t7) || 
 TypeIRegion2D(t2 + t4 + t7, t1 + t3 + t5 + t6) || 
 TypeIRegion2D(t2 + t5 + t6, t1 + t3 + t4 + t7) || 
 TypeIRegion2D(t2 + t5 + t7, t1 + t3 + t4 + t6) || 
 TypeIRegion2D(t2 + t6 + t7, t1 + t3 + t4 + t5) || 
 TypeIRegion2D(t3 + t4 + t5, t1 + t2 + t6 + t7) || 
 TypeIRegion2D(t3 + t4 + t6, t1 + t2 + t5 + t7) || 
 TypeIRegion2D(t3 + t4 + t7, t1 + t2 + t5 + t6) || 
 TypeIRegion2D(t3 + t5 + t6, t1 + t2 + t4 + t7) || 
 TypeIRegion2D(t3 + t5 + t7, t1 + t2 + t4 + t6) || 
 TypeIRegion2D(t3 + t6 + t7, t1 + t2 + t4 + t5) || 
 TypeIRegion2D(t4 + t5 + t6, t1 + t2 + t3 + t7) || 
 TypeIRegion2D(t4 + t5 + t7, t1 + t2 + t3 + t6) || 
 TypeIRegion2D(t4 + t6 + t7, t1 + t2 + t3 + t5) || 
 TypeIRegion2D(t5 + t6 + t7, t1 + t2 + t3 + t4) || 
 TypeIRegion2D(t1 + t2 + t3 + t4, t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5, t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t6, t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t7, t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t5, t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t6, t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t7, t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t5 + t6, t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t5 + t7, t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t6 + t7, t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t3 + t4 + t5, t2 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t6, t2 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t7, t2 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t5 + t6, t2 + t4 + t7) || 
 TypeIRegion2D(t1 + t3 + t5 + t7, t2 + t4 + t6) || 
 TypeIRegion2D(t1 + t3 + t6 + t7, t2 + t4 + t5) || 
 TypeIRegion2D(t1 + t4 + t5 + t6, t2 + t3 + t7) || 
 TypeIRegion2D(t1 + t4 + t5 + t7, t2 + t3 + t6) || 
 TypeIRegion2D(t1 + t4 + t6 + t7, t2 + t3 + t5) || 
 TypeIRegion2D(t1 + t5 + t6 + t7, t2 + t3 + t4) || 
 TypeIRegion2D(t2 + t3 + t4 + t5, t1 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t6, t1 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t7, t1 + t5 + t6) || 
 TypeIRegion2D(t2 + t3 + t5 + t6, t1 + t4 + t7) || 
 TypeIRegion2D(t2 + t3 + t5 + t7, t1 + t4 + t6) || 
 TypeIRegion2D(t2 + t3 + t6 + t7, t1 + t4 + t5) || 
 TypeIRegion2D(t2 + t4 + t5 + t6, t1 + t3 + t7) || 
 TypeIRegion2D(t2 + t4 + t5 + t7, t1 + t3 + t6) || 
 TypeIRegion2D(t2 + t4 + t6 + t7, t1 + t3 + t5) || 
 TypeIRegion2D(t2 + t5 + t6 + t7, t1 + t3 + t4) || 
 TypeIRegion2D(t3 + t4 + t5 + t6, t1 + t2 + t7) || 
 TypeIRegion2D(t3 + t4 + t5 + t7, t1 + t2 + t6) || 
 TypeIRegion2D(t3 + t4 + t6 + t7, t1 + t2 + t5) || 
 TypeIRegion2D(t3 + t5 + t6 + t7, t1 + t2 + t4) || 
 TypeIRegion2D(t4 + t5 + t6 + t7, t1 + t2 + t3) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5, t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6, t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t7, t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6, t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t7, t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t6 + t7, t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6, t3 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t7, t3 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t6 + t7, t3 + t5) || 
 TypeIRegion2D(t1 + t2 + t5 + t6 + t7, t3 + t4) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6, t2 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t7, t2 + t6) || 
 TypeIRegion2D(t1 + t3 + t4 + t6 + t7, t2 + t5) || 
 TypeIRegion2D(t1 + t3 + t5 + t6 + t7, t2 + t4) || 
 TypeIRegion2D(t1 + t4 + t5 + t6 + t7, t2 + t3) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6, t1 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t7, t1 + t6) || 
 TypeIRegion2D(t2 + t3 + t4 + t6 + t7, t1 + t5) || 
 TypeIRegion2D(t2 + t3 + t5 + t6 + t7, t1 + t4) || 
 TypeIRegion2D(t2 + t4 + t5 + t6 + t7, t1 + t3) || 
 TypeIRegion2D(t3 + t4 + t5 + t6 + t7, t1 + t2) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t6, t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t7, t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6 + t7, t5) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6 + t7, t4) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6 + t7, t3) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6 + t7, t2) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6 + t7, t1);
}

bool belowNu(double t1, double t2) {
    return (
        (0.044 <= t1 && t1 < 0.06 && t2 < min(t1, (2 * (0.522 - t1)) / 21)) ||
        (0.06 <= t1 && t1 < 0.104 && t2 < (2 * (0.522 - t1)) / 19) ||
        (0.104 <= t1 && t1 < 0.148 && t2 < (2 * (0.522 - t1)) / 17) ||
        (0.148 <= t1 && t1 < 0.192 && t2 < (2 * (0.522 - t1)) / 15) ||
        (0.192 <= t1 && t1 < 0.236 && t2 < (2 * (0.522 - t1)) / 13) ||
        (0.236 <= t1 && t1 < 0.28 && t2 < (2 * (0.522 - t1)) / 11) ||
        (0.28 <= t1 && t1 < 0.324 && t2 < (2 * (0.522 - t1)) / 9) ||
        (0.324 <= t1 && t1 < 0.368 && t2 < (2 * (0.522 - t1)) / 7) ||
        (0.368 <= t1 && t1 < 0.412 && t2 < (2 * (0.522 - t1)) / 5) ||
        (0.412 <= t1 && t1 < 0.456 && t2 < (2 * (0.522 - t1)) / 3) ||
        (0.456 <= t1 && t1 < 0.5 && t2 < min((41.0/475), 2 * (0.522 - t1)))
    );
}

bool RegionA2DLoss(double t1, double t2) {
	double theta0 = 0.044;
	return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1) )
			&& (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)));
}

bool RegionC4DLoss(double t1, double t2, double t3, double t4) {
    double theta0 = 0.044;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && !(TypeIRegion5D(t1, t2, t3, t4, 0) && TypeIRegion5D(1 - t1 - t2 - t3 - t4, t2, t3, t4, 0))
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)));
}

bool RegionC6DLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.044;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) && !AsymptoticRegion6DAll(t1, t2, t3, t4, t5, t6)
		   && !TypeIRegion7D(t1, t2, t3, t4, t5, t6, t6) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)))
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4)))
		   && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t4 - t5)));
}

bool RegionC6DLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.044;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && (TypeIRegion5D(t1, t2, t3, t4, 0) && TypeIRegion5D(1 - t1 - t2 - t3 - t4, t2, t3, t4, 0))
		   && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5, t6)
		   && !TypeIRegion7D(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5, t6, t6) && !TypeIRegion7D(t1 - t6, t2, t3, t4, t5, t6, t5)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)))
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4))) && (theta0 <= t6 && t6 < 0.5 * t1);
}

bool RegionC4DRRLoss(double t1, double t2, double t3, double t4) {
    double theta0 = 0.044;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && !TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1);
}

bool RegionC6DRRLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.044;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && !TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && AsymptoticRegion5DAll(1 - t1 - t2 - t3, t2, t3, t4, t5) && AsymptoticRegion5DAll(t1 - t4, t2, t3, t4, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (t4 <= t5 && t5 < 0.5 * (t1 - t4)) && (t3 <= t6 && t6 < 0.5 * (1 - t1 - t2 - t3));
}

bool RegionC6DRRLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.044;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4)
		   && !AsymptoticRegion5DAll(1 - t1 - t2 - t3, t2, t3, t4, t5) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3, t2, t3, t4, t5, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (t1 - t4))) && (theta0 <= t6 && t6 < min(t5, 0.5 * (t1 - t4 - t5)));
}

bool RegionC6DRRLoss3(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.044;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && !AsymptoticRegion5DAll(t1 - t4, t2, t3, t4, t5) && !AsymptoticRegion6DAll(t1 - t4, t2, t3, t4, t5, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (theta0 <= t5 && t5 < min(t3, 0.5 * (1 - t1 - t2 - t3))) && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t5)));
}

// Define the integrand function

double integrandA2DLoss(double t1, double t2) {
    if (RegionA2DLoss(t1, t2)) {
        return omega1((1 - t1 - t2) / t2) / (t1 * t2 * t2);
    } else {
        return 0.0;
    }
}

double integrandC4DLoss(double t1, double t2, double t3, double t4) {
    if (RegionC4DLoss(t1, t2, t3, t4)) {
        return omega1((1 - t1 - t2 - t3 - t4) / t4) / (t1 * t2 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandC6DLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DLoss1(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5 - t6) / t6) / (t1 * t2 * t3 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DLoss2(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5) / t5) * omega1((t1 - t6) / t6) / (t2 * t3 * t4 * t5 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC4DRRLoss(double t1, double t2, double t3, double t4) {
    if (RegionC4DRRLoss(t1, t2, t3, t4)) {
        return omega1((1 - t1 - t2 - t3) / t3) * omega1((t1 - t4) / t4) / (t2 * t3 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss1(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t4 - t5) / t5) * omega1((t1 - t2 - t3 - t6) / t6) / (t2 * t3 * t4 * t5 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss2(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3) / t3) * omega1((t1 - t4 - t5 - t6) / t6) / (t2 * t3 * t3 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss3(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss3(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t5 - t6) / t6) * omega1((t1 - t4) / t4) / (t2 * t3 * t4 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

// Trapezoidal rule for 1D integration
double trapezoidal_1D(double (*f)(double), double a, double b, int n) {
    double h = (b - a) / n;
    double sum = 0.5 * (f(a) + f(b));
    for (int i = 1; i < n; ++i) {
        double x = a + i * h;
        sum += f(x);
    }
    return sum * h;
}

// Trapezoidal rule for 2D integration
double trapezoidal_2D(double (*f)(double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            double weight = 1.0;
            if (i == 0 || i == n1) weight *= 0.5;
            if (j == 0 || j == n2) weight *= 0.5;
            sum += weight * f(t1, t2);
        }
    }
    return sum * h1 * h2;
}

// Trapezoidal rule for 3D integration
double trapezoidal_3D_parallel(double (*f)(double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        double weight = 1.0;
                        if (i == 0 || i == n1) weight *= 0.5;
                        if (j == 0 || j == n2) weight *= 0.5;
                        if (k == 0 || k == n3) weight *= 0.5;
                        local_sum += weight * f(t1, t2, t3);
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3;
}

// Trapezoidal rule for 4D integration
double trapezoidal_4D(double (*f)(double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    double weight = 1.0;
                    if (i == 0 || i == n1) weight *= 0.5;
                    if (j == 0 || j == n2) weight *= 0.5;
                    if (k == 0 || k == n3) weight *= 0.5;
                    if (l == 0 || l == n4) weight *= 0.5;
                    sum += weight * f(t1, t2, t3, t4);
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4;
}

double trapezoidal_4D_parallel(double (*f)(double, double, double, double),
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
                      size_t num_threads_requested = 160) 
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;

    int total_i = n1 + 1;
    
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            local_sum += weight * f(t1, t2, t3, t4);
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4;
}

// Trapezoidal rule for 5D integration
double trapezoidal_5D_parallel(double (*f)(double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                double weight = 1.0;
                                if (i == 0 || i == n1) weight *= 0.5;
                                if (j == 0 || j == n2) weight *= 0.5;
                                if (k == 0 || k == n3) weight *= 0.5;
                                if (l == 0 || l == n4) weight *= 0.5;
                                if (x == 0 || x == n5) weight *= 0.5;
                                local_sum += weight * f(t1, t2, t3, t4, t5);
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5;
}

// Trapezoidal rule for 6D integration
double trapezoidal_6D(double (*f)(double, double, double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
					  double a5, double b5, int n5,
					  double a6, double b6, int n6) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    for (int x = 0; x <= n5; ++x) {
					    double t5 = a5 + x * h5;
					    for (int y = 0; y <= n4; ++y) {
							double t6 = a6 + y * h6;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            if (x == 0 || x == n5) weight *= 0.5;
                            if (y == 0 || y == n6) weight *= 0.5;
                            sum += weight * f(t1, t2, t3, t4, t5, t6);
					    }
                    }
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

double trapezoidal_6D_parallel(double (*f)(double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    double weight = 1.0;
                                    if (i == 0 || i == n1) weight *= 0.5;
                                    if (j == 0 || j == n2) weight *= 0.5;
                                    if (k == 0 || k == n3) weight *= 0.5;
                                    if (l == 0 || l == n4) weight *= 0.5;
                                    if (x == 0 || x == n5) weight *= 0.5;
                                    if (y == 0 || y == n6) weight *= 0.5;
                                    local_sum += weight * f(t1, t2, t3, t4, t5, t6);
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

// Trapezoidal rule for 7D integration
double trapezoidal_7D_parallel(double (*f)(double, double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               double a7, double b7, int n7,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double h7 = (b7 - a7) / n7;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    for (int z = 0; z <= n7; ++z) {
                                        double t7 = a7 + z * h7;
                                        double weight = 1.0;
                                        if (i == 0 || i == n1) weight *= 0.5;
                                        if (j == 0 || j == n2) weight *= 0.5;
                                        if (k == 0 || k == n3) weight *= 0.5;
                                        if (l == 0 || l == n4) weight *= 0.5;
                                        if (x == 0 || x == n5) weight *= 0.5;
                                        if (y == 0 || y == n6) weight *= 0.5;
                                        if (z == 0 || z == n7) weight *= 0.5;
                                        local_sum += weight * f(t1, t2, t3, t4, t5, t6, t7);
                                    }
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6 * h7;
}

int main() {
    double v0 = 0.044;
    size_t requested_threads = 160;

    // Define the integration limits
    double a1 = v0, b1 = 0.5;
    double a2 = v0, b2 = 1.0/3;
    double a3 = v0, b3 = 0.25;
    double a4 = v0, b4 = 0.2;
    double a5 = v0, b5 = 1.0/6;
    double a61 = v0, b61 = 1.0/7;
    double a62 = v0, b62 = 0.25;

    // Define the number of intervals for each dimension
    int n1 = 10, n2 = 10, n3 = 10, n4 = 10, n5 = 10, n6 = 10;
    
    // Perform the integration
    
	//double C4DLoss = trapezoidal_4D_parallel(integrandC4DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, requested_threads);
	//double C6DLoss1 = trapezoidal_6D_parallel(integrandC6DLoss1, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a5, b5, n5, a61, b61, n6, requested_threads);
	//double C6DLoss2 = trapezoidal_6D_parallel(integrandC6DLoss2, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a5, b5, n5, a62, b62, n6, requested_threads);
	
	//cout << "The result of the integration C4DLoss is: " << C4DLoss << endl;
    //cout << "The result of the integration C6DLoss1 is: " << C6DLoss1 << endl;
    //cout << "The result of the integration C6DLoss2 is: " << C6DLoss2 << endl;


    system("pause");
    return 0;
    
    /*
    The result of the integration C4DLoss is: 0.129649 (10 10 10 10)
    The result of the integration C4DLoss is: 0.16761 (50 50 50 50)
    The result of the integration C4DLoss is: 0.166072 (100 100 100 100)
    The result of the integration C4DLoss is: 0.166403 (200 200 100 100)
    The result of the integration C4DLoss is: 0.167253 (200 200 200 200)
    
    The result of the integration C6DLoss1 is: 0.00288242 (10 10 10 10 10 10)
    The result of the integration C6DLoss1 is: 0.00337492 (100 10 10 10 10 10)
    The result of the integration C6DLoss1 is: 0.00282901 (100 20 20 20 20 20)
    The result of the integration C6DLoss1 is: 0.00232525 (100 100 20 20 20 10)
    
    The result of the integration C6DLoss2 is: 0.0147598 (10 10 10 10 10 10)
    The result of the integration C6DLoss2 is: 0.0143911 (100 10 10 10 10 10)
    The result of the integration C6DLoss2 is: 0.0146361 (100 20 20 20 20 20)
    The result of the integration C6DLoss2 is: 0.0143031 (100 20 20 20 10 100)
	*/
	
}


==> anc/LB_522_160_2.cpp <==
#include <iostream>
#include <cmath>
#include <vector>
#include <algorithm>
#include <thread>
#include <functional>
#include <numeric>
// #include <boost/math/special_functions/polylog.hpp>

using namespace std;

// Define the upper and lower bounds for the Buchstab function
double omega1(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5644; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5617;
}

double omega0(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5607; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5612;
}

// Define the region functions
bool AsymptoticRegion2D(double t1, double t2) {
    return (std::abs(t1 - t2) < 0.044 && t1 + t2 > 1 - ((120.0 * 0.522 - 61.0)/19) );
}

bool AsymptoticRegion2DAll(double t1, double t2) {
    return AsymptoticRegion2D(t1, t2) || AsymptoticRegion2D(1 - t1 - t2, t1) || AsymptoticRegion2D(1 - t1 - t2, t2);
}

bool AsymptoticRegion3D(double t1, double t2, double t3) {
    return AsymptoticRegion2D(t1, t2 + t3) || AsymptoticRegion2D(t2, t1 + t3) || AsymptoticRegion2D(t3, t1 + t2) ||
           AsymptoticRegion2D(t1 + t2, t3) || AsymptoticRegion2D(t1 + t3, t2) || AsymptoticRegion2D(t2 + t3, t1);
}

bool AsymptoticRegion3DL722(double t1, double t2, double t3) {
    return (((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.522))/7) || 
			    ((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (1 - t1 - t2 - t3) >= (2 * (1 - 0.522))/11) || 
				((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/3 && 2 * (t3) + (1 - t1 - t2 - t3) >= 1 - 0.522 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.522))/5) || 
				((t1) >= 1 - 0.522 && (t2) <= (1 - 0.522)/3 && (t3) <= (1 - 0.522)/3 && (t2) + (t3) >= (4 *  (1 - 0.522))/7 && (t2) + (t3) + (1 - t1 - t2 - t3) >= (14 *  (1 - 0.522))/13));
}

bool AsymptoticRegion3DL722All(double t1, double t2, double t3) {
    return AsymptoticRegion3DL722(t1, t2, t3) || AsymptoticRegion3DL722(t1, t3, t2) || AsymptoticRegion3DL722(t2, t1, t3) || 
		   AsymptoticRegion3DL722(t2, t3, t1) || AsymptoticRegion3DL722(t3, t1, t2) || AsymptoticRegion3DL722(t3, t2, t1);
}

bool AsymptoticRegion4DL722(double t1, double t2, double t3, double t4) {
	return (((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.522))/83) || 
           ((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.522))/47) || 
           ((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/9 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.522))/35) || 
           ((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/10 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.522))/29) || 
           ((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/12 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.522))/23) || 
           ((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.522))/39) || 
           ((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/6 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.522))/23) || 
           ((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.522))/15) || 
           ((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/5 && (t4) >= (1 - 0.522)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.522))/19));
}

bool AsymptoticRegion4DL722No5(double t1, double t2, double t3, double t4) {
	return  AsymptoticRegion4DL722(t1, t2, t3, t4) || 
 AsymptoticRegion4DL722(t1, t2, t4, t3) || 
 AsymptoticRegion4DL722(t1, t3, t2, t4) || 
 AsymptoticRegion4DL722(t1, t3, t4, t2) || 
 AsymptoticRegion4DL722(t1, t4, t2, t3) || 
 AsymptoticRegion4DL722(t1, t4, t3, t2) || 
 AsymptoticRegion4DL722(t2, t1, t3, t4) || 
 AsymptoticRegion4DL722(t2, t1, t4, t3) || 
 AsymptoticRegion4DL722(t2, t3, t1, t4) || 
 AsymptoticRegion4DL722(t2, t3, t4, t1) || 
 AsymptoticRegion4DL722(t2, t4, t1, t3) || 
 AsymptoticRegion4DL722(t2, t4, t3, t1) || 
 AsymptoticRegion4DL722(t3, t1, t2, t4) || 
 AsymptoticRegion4DL722(t3, t1, t4, t2) || 
 AsymptoticRegion4DL722(t3, t2, t1, t4) || 
 AsymptoticRegion4DL722(t3, t2, t4, t1) || 
 AsymptoticRegion4DL722(t3, t4, t1, t2) || 
 AsymptoticRegion4DL722(t3, t4, t2, t1) || 
 AsymptoticRegion4DL722(t4, t1, t2, t3) || 
 AsymptoticRegion4DL722(t4, t1, t3, t2) || 
 AsymptoticRegion4DL722(t4, t2, t1, t3) || 
 AsymptoticRegion4DL722(t4, t2, t3, t1) || 
 AsymptoticRegion4DL722(t4, t3, t1, t2) || 
 AsymptoticRegion4DL722(t4, t3, t2, t1);
}

bool AsymptoticRegion4DL722All(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DL722No5(t1, t2, t3, t4) || 
AsymptoticRegion4DL722No5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) || 
AsymptoticRegion4DL722No5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) || 
AsymptoticRegion4DL722No5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) || 
AsymptoticRegion4DL722No5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DL722(double t1, double t2, double t3, double t4, double t5) {
	return (((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/43 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/3611) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/44 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/1847) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/45 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/1259) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/46 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/965) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/671) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/49 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/587) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/51 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/475) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/54 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/377) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/56 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/335) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/60 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/279) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/63 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/251) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/70 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/209) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/78 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/181) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/84 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/167) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/1199) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/26 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/623) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/431) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/335) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/239) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/32 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/191) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/33 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/175) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/143) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/119) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/42 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/111) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/95) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/9 && (t5) >= (1 - 0.522)/19 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/683) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/9 && (t5) >= (1 - 0.522)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/359) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/9 && (t5) >= (1 - 0.522)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/251) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/9 && (t5) >= (1 - 0.522)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/197) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/9 && (t5) >= (1 - 0.522)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/143) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/9 && (t5) >= (1 - 0.522)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/107) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/9 && (t5) >= (1 - 0.522)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/89) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/9 && (t5) >= (1 - 0.522)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/71) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/10 && (t5) >= (1 - 0.522)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/479) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/10 && (t5) >= (1 - 0.522)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/179) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/10 && (t5) >= (1 - 0.522)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/119) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/10 && (t5) >= (1 - 0.522)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/79) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/10 && (t5) >= (1 - 0.522)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/59) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/11 && (t5) >= (1 - 0.522)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/461) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/11 && (t5) >= (1 - 0.522)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/219) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/11 && (t5) >= (1 - 0.522)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/65) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/12 && (t5) >= (1 - 0.522)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/311) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/12 && (t5) >= (1 - 0.522)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/167) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/12 && (t5) >= (1 - 0.522)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/119) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/12 && (t5) >= (1 - 0.522)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/95) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/12 && (t5) >= (1 - 0.522)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/71) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/12 && (t5) >= (1 - 0.522)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/59) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/12 && (t5) >= (1 - 0.522)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/55) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/13 && (t5) >= (1 - 0.522)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/155) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/14 && (t5) >= (1 - 0.522)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/69) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/14 && (t5) >= (1 - 0.522)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/41) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/15 && (t5) >= (1 - 0.522)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/59) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/15 && (t5) >= (1 - 0.522)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/39) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/839) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/439) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/239) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/199) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/139) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/119) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/89) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/79) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/311) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/167) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/119) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/95) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/71) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/59) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/55) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/47) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/279) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/55) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/143) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/79) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/31) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/9 && (t5) >= (1 - 0.522)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/71) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/5 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/11 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/219) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/5 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/12 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/119) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/5 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/69) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/5 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/59) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/5 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/8 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/239) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/5 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/89) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/5 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/59) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/5 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/29) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/5 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/139) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/6 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/41) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/6 && (t4) >= (1 - 0.522)/9 && (t5) >= (1 - 0.522)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/17) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/7 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/27));
}

bool AsymptoticRegion5DL722No6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722(t1, t2, t3, t4, t5) || 
 AsymptoticRegion5DL722(t1, t2, t3, t5, t4) || 
 AsymptoticRegion5DL722(t1, t2, t4, t3, t5) || 
 AsymptoticRegion5DL722(t1, t2, t4, t5, t3) || 
 AsymptoticRegion5DL722(t1, t2, t5, t3, t4) || 
 AsymptoticRegion5DL722(t1, t2, t5, t4, t3) || 
 AsymptoticRegion5DL722(t1, t3, t2, t4, t5) || 
 AsymptoticRegion5DL722(t1, t3, t2, t5, t4) || 
 AsymptoticRegion5DL722(t1, t3, t4, t2, t5) || 
 AsymptoticRegion5DL722(t1, t3, t4, t5, t2) || 
 AsymptoticRegion5DL722(t1, t3, t5, t2, t4) || 
 AsymptoticRegion5DL722(t1, t3, t5, t4, t2) || 
 AsymptoticRegion5DL722(t1, t4, t2, t3, t5) || 
 AsymptoticRegion5DL722(t1, t4, t2, t5, t3) || 
 AsymptoticRegion5DL722(t1, t4, t3, t2, t5) || 
 AsymptoticRegion5DL722(t1, t4, t3, t5, t2) || 
 AsymptoticRegion5DL722(t1, t4, t5, t2, t3) || 
 AsymptoticRegion5DL722(t1, t4, t5, t3, t2) || 
 AsymptoticRegion5DL722(t1, t5, t2, t3, t4) || 
 AsymptoticRegion5DL722(t1, t5, t2, t4, t3) || 
 AsymptoticRegion5DL722(t1, t5, t3, t2, t4) || 
 AsymptoticRegion5DL722(t1, t5, t3, t4, t2) || 
 AsymptoticRegion5DL722(t1, t5, t4, t2, t3) || 
 AsymptoticRegion5DL722(t1, t5, t4, t3, t2) || 
 AsymptoticRegion5DL722(t2, t1, t3, t4, t5) || 
 AsymptoticRegion5DL722(t2, t1, t3, t5, t4) || 
 AsymptoticRegion5DL722(t2, t1, t4, t3, t5) || 
 AsymptoticRegion5DL722(t2, t1, t4, t5, t3) || 
 AsymptoticRegion5DL722(t2, t1, t5, t3, t4) || 
 AsymptoticRegion5DL722(t2, t1, t5, t4, t3) || 
 AsymptoticRegion5DL722(t2, t3, t1, t4, t5) || 
 AsymptoticRegion5DL722(t2, t3, t1, t5, t4) || 
 AsymptoticRegion5DL722(t2, t3, t4, t1, t5) || 
 AsymptoticRegion5DL722(t2, t3, t4, t5, t1) || 
 AsymptoticRegion5DL722(t2, t3, t5, t1, t4) || 
 AsymptoticRegion5DL722(t2, t3, t5, t4, t1) || 
 AsymptoticRegion5DL722(t2, t4, t1, t3, t5) || 
 AsymptoticRegion5DL722(t2, t4, t1, t5, t3) || 
 AsymptoticRegion5DL722(t2, t4, t3, t1, t5) || 
 AsymptoticRegion5DL722(t2, t4, t3, t5, t1) || 
 AsymptoticRegion5DL722(t2, t4, t5, t1, t3) || 
 AsymptoticRegion5DL722(t2, t4, t5, t3, t1) || 
 AsymptoticRegion5DL722(t2, t5, t1, t3, t4) || 
 AsymptoticRegion5DL722(t2, t5, t1, t4, t3) || 
 AsymptoticRegion5DL722(t2, t5, t3, t1, t4) || 
 AsymptoticRegion5DL722(t2, t5, t3, t4, t1) || 
 AsymptoticRegion5DL722(t2, t5, t4, t1, t3) || 
 AsymptoticRegion5DL722(t2, t5, t4, t3, t1) || 
 AsymptoticRegion5DL722(t3, t1, t2, t4, t5) || 
 AsymptoticRegion5DL722(t3, t1, t2, t5, t4) || 
 AsymptoticRegion5DL722(t3, t1, t4, t2, t5) || 
 AsymptoticRegion5DL722(t3, t1, t4, t5, t2) || 
 AsymptoticRegion5DL722(t3, t1, t5, t2, t4) || 
 AsymptoticRegion5DL722(t3, t1, t5, t4, t2) || 
 AsymptoticRegion5DL722(t3, t2, t1, t4, t5) || 
 AsymptoticRegion5DL722(t3, t2, t1, t5, t4) || 
 AsymptoticRegion5DL722(t3, t2, t4, t1, t5) || 
 AsymptoticRegion5DL722(t3, t2, t4, t5, t1) || 
 AsymptoticRegion5DL722(t3, t2, t5, t1, t4) || 
 AsymptoticRegion5DL722(t3, t2, t5, t4, t1) || 
 AsymptoticRegion5DL722(t3, t4, t1, t2, t5) || 
 AsymptoticRegion5DL722(t3, t4, t1, t5, t2) || 
 AsymptoticRegion5DL722(t3, t4, t2, t1, t5) || 
 AsymptoticRegion5DL722(t3, t4, t2, t5, t1) || 
 AsymptoticRegion5DL722(t3, t4, t5, t1, t2) || 
 AsymptoticRegion5DL722(t3, t4, t5, t2, t1) || 
 AsymptoticRegion5DL722(t3, t5, t1, t2, t4) || 
 AsymptoticRegion5DL722(t3, t5, t1, t4, t2) || 
 AsymptoticRegion5DL722(t3, t5, t2, t1, t4) || 
 AsymptoticRegion5DL722(t3, t5, t2, t4, t1) || 
 AsymptoticRegion5DL722(t3, t5, t4, t1, t2) || 
 AsymptoticRegion5DL722(t3, t5, t4, t2, t1) || 
 AsymptoticRegion5DL722(t4, t1, t2, t3, t5) || 
 AsymptoticRegion5DL722(t4, t1, t2, t5, t3) || 
 AsymptoticRegion5DL722(t4, t1, t3, t2, t5) || 
 AsymptoticRegion5DL722(t4, t1, t3, t5, t2) || 
 AsymptoticRegion5DL722(t4, t1, t5, t2, t3) || 
 AsymptoticRegion5DL722(t4, t1, t5, t3, t2) || 
 AsymptoticRegion5DL722(t4, t2, t1, t3, t5) || 
 AsymptoticRegion5DL722(t4, t2, t1, t5, t3) || 
 AsymptoticRegion5DL722(t4, t2, t3, t1, t5) || 
 AsymptoticRegion5DL722(t4, t2, t3, t5, t1) || 
 AsymptoticRegion5DL722(t4, t2, t5, t1, t3) || 
 AsymptoticRegion5DL722(t4, t2, t5, t3, t1) || 
 AsymptoticRegion5DL722(t4, t3, t1, t2, t5) || 
 AsymptoticRegion5DL722(t4, t3, t1, t5, t2) || 
 AsymptoticRegion5DL722(t4, t3, t2, t1, t5) || 
 AsymptoticRegion5DL722(t4, t3, t2, t5, t1) || 
 AsymptoticRegion5DL722(t4, t3, t5, t1, t2) || 
 AsymptoticRegion5DL722(t4, t3, t5, t2, t1) || 
 AsymptoticRegion5DL722(t4, t5, t1, t2, t3) || 
 AsymptoticRegion5DL722(t4, t5, t1, t3, t2) || 
 AsymptoticRegion5DL722(t4, t5, t2, t1, t3) || 
 AsymptoticRegion5DL722(t4, t5, t2, t3, t1) || 
 AsymptoticRegion5DL722(t4, t5, t3, t1, t2) || 
 AsymptoticRegion5DL722(t4, t5, t3, t2, t1) || 
 AsymptoticRegion5DL722(t5, t1, t2, t3, t4) || 
 AsymptoticRegion5DL722(t5, t1, t2, t4, t3) || 
 AsymptoticRegion5DL722(t5, t1, t3, t2, t4) || 
 AsymptoticRegion5DL722(t5, t1, t3, t4, t2) || 
 AsymptoticRegion5DL722(t5, t1, t4, t2, t3) || 
 AsymptoticRegion5DL722(t5, t1, t4, t3, t2) || 
 AsymptoticRegion5DL722(t5, t2, t1, t3, t4) || 
 AsymptoticRegion5DL722(t5, t2, t1, t4, t3) || 
 AsymptoticRegion5DL722(t5, t2, t3, t1, t4) || 
 AsymptoticRegion5DL722(t5, t2, t3, t4, t1) || 
 AsymptoticRegion5DL722(t5, t2, t4, t1, t3) || 
 AsymptoticRegion5DL722(t5, t2, t4, t3, t1) || 
 AsymptoticRegion5DL722(t5, t3, t1, t2, t4) || 
 AsymptoticRegion5DL722(t5, t3, t1, t4, t2) || 
 AsymptoticRegion5DL722(t5, t3, t2, t1, t4) || 
 AsymptoticRegion5DL722(t5, t3, t2, t4, t1) || 
 AsymptoticRegion5DL722(t5, t3, t4, t1, t2) || 
 AsymptoticRegion5DL722(t5, t3, t4, t2, t1) || 
 AsymptoticRegion5DL722(t5, t4, t1, t2, t3) || 
 AsymptoticRegion5DL722(t5, t4, t1, t3, t2) || 
 AsymptoticRegion5DL722(t5, t4, t2, t1, t3) || 
 AsymptoticRegion5DL722(t5, t4, t2, t3, t1) || 
 AsymptoticRegion5DL722(t5, t4, t3, t1, t2) || 
 AsymptoticRegion5DL722(t5, t4, t3, t2, t1);
}

bool AsymptoticRegion5DL722All(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722No6(t1, t2, t3, t4, t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) || 
AsymptoticRegion5DL722No6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
AsymptoticRegion5DL722No6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
AsymptoticRegion5DL722No6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion3DL18(double t1, double t2, double t3) {
        double h = 1.0;
	    double k1 = 0.0;
	    double k2 = 0.0;
	    double g1 = 1.0;
	    double g2 = 2.0;
	    double g3 = 3.0;
	    double d1 = 4.0;
	    double d2 = 5.0;
    
	    double ud1 = 1 - 1.0 / (2 * d1);
	    double ud2 = 1 - 1.0 / (2 * d2);
	    double v = 1.0;
	
	    double b1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c1d1 = 1.0 / 6;
	    double c1d2 = 1.0 / 6;
	
	    double a2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c2d1 = 1.0 / 6;
	    double c2d2 = 1.0 / 6;
	
	    double b3O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b3O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b3O2d1 = 1.0 / 4;
	    double b3O2d2 = 1.0 / 4;
	    double c3O1d1 = 1.0 / 6;
	    double c3O1d2 = 1.0 / 6;
	    double c3O2d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c3O2d2 = 1.0 / 4 - 1.0 / (2 * d2);
	
	    double a4O1d1 = 1.0 / 2;
	    double a4O1d2 = 1.0 / 2;
	    double a4O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a4O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c4O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c4O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c4O2d1 = 1.0 / 6;
	    double c4O2d2 = 1.0 / 6;
	
	    double a5O1d1 = 1.0 / 2;
	    double a5O1d2 = 1.0 / 2;
	    double a5O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a5O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double b5O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b5O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b5O2d1 = 1.0 / 4;
	    double b5O2d2 = 1.0 / 4;
	    double c5O1d1 = 1.0 / 6;
	    double c5O1d2 = 1.0 / 6;
	    double c5O2d1 = 1.0 / 6;
	    double c5O2d2 = 1.0 / 6;
	
	    double a6O1d1 = 1.0 / 2;
	    double a6O1d2 = 1.0 / 2;
	    double a6O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a6O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double a6O3d1 = 1.0 / 2;
	    double a6O3d2 = 1.0 / 2;
	    double b6O1d1 = 1.0 / 4;
	    double b6O1d2 = 1.0 / 4;
	    double b6O2d1 = 1.0 / 4;
	    double b6O2d2 = 1.0 / 4;
	    double b6O3d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b6O3d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c6O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c6O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c6O2d1 = 1.0 / 6;
	    double c6O2d2 = 1.0 / 6;
	    double c6O3d1 = 1.0 / 6;
	    double c6O3d2 = 1.0 / 6;
	
    return (((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) );
	
}

bool AsymptoticRegion3DL18All(double t1, double t2, double t3){
	return AsymptoticRegion3DL18(t1, t2, t3) || AsymptoticRegion3DL18(t1, t3, t2) || AsymptoticRegion3DL18(t2, t1, t3) || 
		   AsymptoticRegion3DL18(t2, t3, t1) || AsymptoticRegion3DL18(t3, t1, t2) || AsymptoticRegion3DL18(t3, t2, t1);
}

bool AsymptoticRegion3DAll(double t1, double t2, double t3) {
    return AsymptoticRegion2DAll(t1, t2 + t3) || AsymptoticRegion2DAll(t2, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, t3) || AsymptoticRegion2DAll(t1 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, t1) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3, t2 + t3) || AsymptoticRegion2DAll(t2, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(t3, 1 - t1 - t2 - t3 + t2) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t2, t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t3) || AsymptoticRegion2DAll(t1 + t3, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t1) ||
           AsymptoticRegion2DAll(t1, t2 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t2, t1 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t2) || AsymptoticRegion2DAll(t2 + 1 - t1 - t2 - t3, t1) ||
		   AsymptoticRegion3DL722All(t1, t2, t3) || 
		   AsymptoticRegion3DL722All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t2, t3, 1 - t1 - t2 - t3) ||
		   AsymptoticRegion3DL18All(t1, t2, t3) || 
		   AsymptoticRegion3DL18All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t2, t3, 1 - t1 - t2 - t3);
}

bool AsymptoticRegion4DAllNo5(double t1, double t2, double t3, double t4) {
    return AsymptoticRegion2DAll(t1, t2 + t3 + t4) || AsymptoticRegion2DAll(t2, t1 + t3 + t4) ||
           AsymptoticRegion2DAll(t3, t1 + t2 + t4) || AsymptoticRegion2DAll(t4, t1 + t2 + t3) ||
           AsymptoticRegion2DAll(t1 + t2, t3 + t4) || AsymptoticRegion2DAll(t1 + t3, t2 + t4) ||
           AsymptoticRegion2DAll(t1 + t4, t2 + t3) || AsymptoticRegion2DAll(t2 + t3, t1 + t4) ||
           AsymptoticRegion2DAll(t2 + t4, t1 + t3) || AsymptoticRegion2DAll(t3 + t4, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2 + t3, t4) || AsymptoticRegion2DAll(t1 + t2 + t4, t3) ||
           AsymptoticRegion2DAll(t1 + t3 + t4, t2) || AsymptoticRegion2DAll(t2 + t3 + t4, t1) ||
		   		    AsymptoticRegion3DAll(t1, t2, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t3, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t4, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t2, t1, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t3, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t4, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t3, t1, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t2, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t4, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t4, t1, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t2, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t3, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t1, t3 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t2, t3 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t2, t4) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t3, t2 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t2, t3) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t3, t2) || 
		   		    AsymptoticRegion3DAll(t4, t2 + t3, t1) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t3, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t4, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t2, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t4, t2) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t2, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t3, t2) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t1, t4) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t4, t1) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t1, t3) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t3, t1) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t1, t2) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t2, t1) ||
		   		    AsymptoticRegion4DL722All(t1, t2, t3, t4);
}

bool AsymptoticRegion4DAll(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DAllNo5(t1, t2, t3, t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) ||
	       AsymptoticRegion4DAllNo5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) ||
	       AsymptoticRegion4DAllNo5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DAllNo6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5) || 
	  AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4) ||
	  AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1) ||
	  AsymptoticRegion2DAll(t5 + t2, t3 + t4) ||
	  AsymptoticRegion2DAll(t5 + t3, t2 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t5 + t2) ||
	  AsymptoticRegion2DAll(t1 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t5 + t3, t1 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t4) || 
	  AsymptoticRegion2DAll(t1 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t5) || 
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2) ||
	   AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4) || 
	   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3) || 
	   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2) || 
	   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1) ||
 AsymptoticRegion4DL722All(t1, t2, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t3, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t4, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t1, t5, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t2, t1, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t3, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t4, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t2, t5, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t3, t1, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t2, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t4, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t3, t5, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t1, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t2, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t3, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t5, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t1, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t2, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t3, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t4, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t3, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t4, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t1, t5, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t3, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t4, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t2, t5, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t2, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t4, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t3, t5, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t2, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t3, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t4, t5, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t2, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t3, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t5, t4, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t2, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t5, t2) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t1, t5) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t5, t1) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t2, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t4, t2) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t2, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t3, t2) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t1, t4) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t4, t1) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t1, t3) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t3, t1) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t1, t2) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t2, t1) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t3, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t3, t2) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t4, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t5, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t3, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t5, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t3, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t3, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t4, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t3, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t2, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t5, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t1, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t5, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t2, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t2, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t4, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t1, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t4, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t2, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t2, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t3, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t1, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t3, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t1, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t2, t1) ||
 AsymptoticRegion5DL722All(t1, t2, t3, t4, t5);
}

bool AsymptoticRegion5DAll(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DAllNo6(t1, t2, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion6DAllNo7(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t6, t1 + t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t5 + t6, t1 + t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t5 + t6, t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3 + t5) || 
		 AsymptoticRegion2DAll(t2 + t5 + t6, t1 + t3 + t4) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2 + t6) || 
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2 + t5) || 
		 AsymptoticRegion2DAll(t3 + t5 + t6, t1 + t2 + t4) || 
		 AsymptoticRegion2DAll(t4 + t5 + t6, t1 + t2 + t3) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t6, t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t6, t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5 + t6, t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t6, t2 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5 + t6, t2 + t4) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5 + t6, t2 + t3) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t6, t1 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5 + t6, t1 + t4) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5 + t6, t1 + t3) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5 + t6, t1 + t2) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t5, t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t6, t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5 + t6, t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5 + t6, t3) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5 + t6, t2) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5 + t6, t1) ||
		 AsymptoticRegion2DAll(t6 + t2, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t6 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t6 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t6 + t2 + t3) ||
		 AsymptoticRegion2DAll(t6 + t2 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t6 + t2) ||
		 AsymptoticRegion2DAll(t1 + t6, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t6 + t3) ||
		 AsymptoticRegion2DAll(t1 + t6 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t6 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t6) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2) ||		 
	       AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t6, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t6, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t6, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t6, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t6, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t3, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t4, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t5, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t4 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t5 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t4 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t5 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t4 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t5 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t3 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t5 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t3 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t4 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t3 + t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t3 + t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t4 + t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1, t4 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2, t4 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3, t4 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4, t3 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t5, t3 + t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t6, t3 + t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t3, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t3, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t4, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t3 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t3 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t3 + t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t3, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t3, t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t3, t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t3, t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t4, t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t2, t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t2, t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t2, t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t4, t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2 + t4, t1) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t2, t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t3, t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2 + t3, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t2, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t2, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t2, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t4, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t2, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t3, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t1, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t1, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t1, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t4, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t1, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t3, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t1, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t2, t1);
}

bool AsymptoticRegion6DAll(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, 1 - t1 - t2 - t3 - t4 - t5 - t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5 - t6, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5 - t6, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, 1 - t1 - t2 - t3 - t4 - t5 - t6, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, 1 - t1 - t2 - t3 - t4 - t5 - t6, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(1 - t1 - t2 - t3 - t4 - t5 - t6, t2, t3, t4, t5, t6);
}

bool TypeIRegion2D(double t1, double t2) {
    return (t1 + t2 <= 0.5) || (t1 <= 0.5 && t2 < 0.5 * (3 * 0.522 - 1)) || (t2 <= 0.5 && t1 < 0.5 * (3 * 0.522 - 1));
}

bool TypeIRegion3D(double t1, double t2, double t3) {
    return (t1 + t2 <= 0.5 && t3 < 0.5 * (3 * 0.522 - 1) ) || (t1 + t3 <= 0.5 && t2 < 0.5 * (3 * 0.522 - 1) ) ||
	       (t2 + t3 <= 0.5 && t1 < 0.5 * (3 * 0.522 - 1) ) || (t1 <= 0.5 && t2 + t3 < 0.5 * (3 * 0.522 - 1) ) ||
		   (t2 <= 0.5 && t1 + t3 < 0.5 * (3 * 0.522 - 1) ) || (t3 <= 0.5 && t1 + t2 < 0.5 * (3 * 0.522 - 1) ) || (t1 + t2 + t3 <= 0.5) ||
		   (( t1 <= 0.5) && (t3 < 0.25 * (3 * 0.522 - 1)) && (2 * t2 + t3 < 0.522) && (2 * t2 + 3 * t3 < 0.5 * (1 + 0.522))) ||
		   (( t1 <= 0.5) && (t2 < 0.25 * (3 * 0.522 - 1)) && (2 * t3 + t2 < 0.522) && (2 * t3 + 3 * t2 < 0.5 * (1 + 0.522))) ||
		   (( t2 <= 0.5) && (t3 < 0.25 * (3 * 0.522 - 1)) && (2 * t1 + t3 < 0.522) && (2 * t1 + 3 * t3 < 0.5 * (1 + 0.522))) ||
		   (( t2 <= 0.5) && (t1 < 0.25 * (3 * 0.522 - 1)) && (2 * t3 + t1 < 0.522) && (2 * t3 + 3 * t1 < 0.5 * (1 + 0.522))) ||
		   (( t3 <= 0.5) && (t1 < 0.25 * (3 * 0.522 - 1)) && (2 * t2 + t1 < 0.522) && (2 * t2 + 3 * t1 < 0.5 * (1 + 0.522))) ||
		   (( t3 <= 0.5) && (t2 < 0.25 * (3 * 0.522 - 1)) && (2 * t1 + t2 < 0.522) && (2 * t1 + 3 * t2 < 0.5 * (1 + 0.522))) ||
		   (( t1 <= 0.5) && (t2 < 0.5 * (1 - 0.522)) && (t3 < 0.125 * (3 * 0.522 - 1))) ||
		   (( t1 <= 0.5) && (t3 < 0.5 * (1 - 0.522)) && (t2 < 0.125 * (3 * 0.522 - 1))) ||
		   (( t2 <= 0.5) && (t1 < 0.5 * (1 - 0.522)) && (t3 < 0.125 * (3 * 0.522 - 1))) ||
		   (( t2 <= 0.5) && (t3 < 0.5 * (1 - 0.522)) && (t1 < 0.125 * (3 * 0.522 - 1))) ||
		   (( t3 <= 0.5) && (t1 < 0.5 * (1 - 0.522)) && (t2 < 0.125 * (3 * 0.522 - 1))) ||
		   (( t3 <= 0.5) && (t2 < 0.5 * (1 - 0.522)) && (t1 < 0.125 * (3 * 0.522 - 1)));
}

bool TypeIRegion5D(double t1, double t2, double t3, double t4, double t5) {
    return   TypeIRegion3D(t1, t2, t3 + t4 + t5) || 
 TypeIRegion3D(t1, t3, t2 + t4 + t5) || 
 TypeIRegion3D(t1, t4, t2 + t3 + t5) || 
 TypeIRegion3D(t1, t5, t2 + t3 + t4) || 
 TypeIRegion3D(t2, t1, t3 + t4 + t5) || 
 TypeIRegion3D(t2, t3, t1 + t4 + t5) || 
 TypeIRegion3D(t2, t4, t1 + t3 + t5) || 
 TypeIRegion3D(t2, t5, t1 + t3 + t4) || 
 TypeIRegion3D(t3, t1, t2 + t4 + t5) || 
 TypeIRegion3D(t3, t2, t1 + t4 + t5) || 
 TypeIRegion3D(t3, t4, t1 + t2 + t5) || 
 TypeIRegion3D(t3, t5, t1 + t2 + t4) || 
 TypeIRegion3D(t4, t1, t2 + t3 + t5) || 
 TypeIRegion3D(t4, t2, t1 + t3 + t5) || 
 TypeIRegion3D(t4, t3, t1 + t2 + t5) || 
 TypeIRegion3D(t4, t5, t1 + t2 + t3) || 
 TypeIRegion3D(t5, t1, t2 + t3 + t4) || 
 TypeIRegion3D(t5, t2, t1 + t3 + t4) || 
 TypeIRegion3D(t5, t3, t1 + t2 + t4) || 
 TypeIRegion3D(t5, t4, t1 + t2 + t3) || 
 TypeIRegion3D(t1, t2 + t3 + t4, t5) || 
 TypeIRegion3D(t1, t2 + t3 + t5, t4) || 
 TypeIRegion3D(t1, t2 + t4 + t5, t3) || 
 TypeIRegion3D(t1, t3 + t4 + t5, t2) || 
 TypeIRegion3D(t2, t1 + t3 + t4, t5) || 
 TypeIRegion3D(t2, t1 + t3 + t5, t4) || 
 TypeIRegion3D(t2, t1 + t4 + t5, t3) || 
 TypeIRegion3D(t2, t3 + t4 + t5, t1) || 
 TypeIRegion3D(t3, t1 + t2 + t4, t5) || 
 TypeIRegion3D(t3, t1 + t2 + t5, t4) || 
 TypeIRegion3D(t3, t1 + t4 + t5, t2) || 
 TypeIRegion3D(t3, t2 + t4 + t5, t1) || 
 TypeIRegion3D(t4, t1 + t2 + t3, t5) || 
 TypeIRegion3D(t4, t1 + t2 + t5, t3) || 
 TypeIRegion3D(t4, t1 + t3 + t5, t2) || 
 TypeIRegion3D(t4, t2 + t3 + t5, t1) || 
 TypeIRegion3D(t5, t1 + t2 + t3, t4) || 
 TypeIRegion3D(t5, t1 + t2 + t4, t3) || 
 TypeIRegion3D(t5, t1 + t3 + t4, t2) || 
 TypeIRegion3D(t5, t2 + t3 + t4, t1) || 
 TypeIRegion3D(t1 + t2 + t3, t4, t5) || 
 TypeIRegion3D(t1 + t2 + t3, t5, t4) || 
 TypeIRegion3D(t1 + t2 + t4, t3, t5) || 
 TypeIRegion3D(t1 + t2 + t4, t5, t3) || 
 TypeIRegion3D(t1 + t2 + t5, t3, t4) || 
 TypeIRegion3D(t1 + t2 + t5, t4, t3) || 
 TypeIRegion3D(t1 + t3 + t4, t2, t5) || 
 TypeIRegion3D(t1 + t3 + t4, t5, t2) || 
 TypeIRegion3D(t1 + t3 + t5, t2, t4) || 
 TypeIRegion3D(t1 + t3 + t5, t4, t2) || 
 TypeIRegion3D(t1 + t4 + t5, t2, t3) || 
 TypeIRegion3D(t1 + t4 + t5, t3, t2) || 
 TypeIRegion3D(t2 + t3 + t4, t1, t5) || 
 TypeIRegion3D(t2 + t3 + t4, t5, t1) || 
 TypeIRegion3D(t2 + t3 + t5, t1, t4) || 
 TypeIRegion3D(t2 + t3 + t5, t4, t1) || 
 TypeIRegion3D(t2 + t4 + t5, t1, t3) || 
 TypeIRegion3D(t2 + t4 + t5, t3, t1) || 
 TypeIRegion3D(t3 + t4 + t5, t1, t2) || 
 TypeIRegion3D(t3 + t4 + t5, t2, t1) || 
 TypeIRegion3D(t1, t2 + t3, t4 + t5) || 
 TypeIRegion3D(t1, t2 + t4, t3 + t5) || 
 TypeIRegion3D(t1, t2 + t5, t3 + t4) || 
 TypeIRegion3D(t1, t3 + t4, t2 + t5) || 
 TypeIRegion3D(t1, t3 + t5, t2 + t4) || 
 TypeIRegion3D(t1, t4 + t5, t2 + t3) || 
 TypeIRegion3D(t2, t1 + t3, t4 + t5) || 
 TypeIRegion3D(t2, t1 + t4, t3 + t5) || 
 TypeIRegion3D(t2, t1 + t5, t3 + t4) || 
 TypeIRegion3D(t2, t3 + t4, t1 + t5) || 
 TypeIRegion3D(t2, t3 + t5, t1 + t4) || 
 TypeIRegion3D(t2, t4 + t5, t1 + t3) || 
 TypeIRegion3D(t3, t1 + t2, t4 + t5) || 
 TypeIRegion3D(t3, t1 + t4, t2 + t5) || 
 TypeIRegion3D(t3, t1 + t5, t2 + t4) || 
 TypeIRegion3D(t3, t2 + t4, t1 + t5) || 
 TypeIRegion3D(t3, t2 + t5, t1 + t4) || 
 TypeIRegion3D(t3, t4 + t5, t1 + t2) || 
 TypeIRegion3D(t4, t1 + t2, t3 + t5) || 
 TypeIRegion3D(t4, t1 + t3, t2 + t5) || 
 TypeIRegion3D(t4, t1 + t5, t2 + t3) || 
 TypeIRegion3D(t4, t2 + t3, t1 + t5) || 
 TypeIRegion3D(t4, t2 + t5, t1 + t3) || 
 TypeIRegion3D(t4, t3 + t5, t1 + t2) || 
 TypeIRegion3D(t5, t1 + t2, t3 + t4) || 
 TypeIRegion3D(t5, t1 + t3, t2 + t4) || 
 TypeIRegion3D(t5, t1 + t4, t2 + t3) || 
 TypeIRegion3D(t5, t2 + t3, t1 + t4) || 
 TypeIRegion3D(t5, t2 + t4, t1 + t3) || 
 TypeIRegion3D(t5, t3 + t4, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3, t4 + t5) || 
 TypeIRegion3D(t1 + t2, t4, t3 + t5) || 
 TypeIRegion3D(t1 + t2, t5, t3 + t4) || 
 TypeIRegion3D(t1 + t3, t2, t4 + t5) || 
 TypeIRegion3D(t1 + t3, t4, t2 + t5) || 
 TypeIRegion3D(t1 + t3, t5, t2 + t4) || 
 TypeIRegion3D(t1 + t4, t2, t3 + t5) || 
 TypeIRegion3D(t1 + t4, t3, t2 + t5) || 
 TypeIRegion3D(t1 + t4, t5, t2 + t3) || 
 TypeIRegion3D(t1 + t5, t2, t3 + t4) || 
 TypeIRegion3D(t1 + t5, t3, t2 + t4) || 
 TypeIRegion3D(t1 + t5, t4, t2 + t3) || 
 TypeIRegion3D(t2 + t3, t1, t4 + t5) || 
 TypeIRegion3D(t2 + t3, t4, t1 + t5) || 
 TypeIRegion3D(t2 + t3, t5, t1 + t4) || 
 TypeIRegion3D(t2 + t4, t1, t3 + t5) || 
 TypeIRegion3D(t2 + t4, t3, t1 + t5) || 
 TypeIRegion3D(t2 + t4, t5, t1 + t3) || 
 TypeIRegion3D(t2 + t5, t1, t3 + t4) || 
 TypeIRegion3D(t2 + t5, t3, t1 + t4) || 
 TypeIRegion3D(t2 + t5, t4, t1 + t3) || 
 TypeIRegion3D(t3 + t4, t1, t2 + t5) || 
 TypeIRegion3D(t3 + t4, t2, t1 + t5) || 
 TypeIRegion3D(t3 + t4, t5, t1 + t2) || 
 TypeIRegion3D(t3 + t5, t1, t2 + t4) || 
 TypeIRegion3D(t3 + t5, t2, t1 + t4) || 
 TypeIRegion3D(t3 + t5, t4, t1 + t2) || 
 TypeIRegion3D(t4 + t5, t1, t2 + t3) || 
 TypeIRegion3D(t4 + t5, t2, t1 + t3) || 
 TypeIRegion3D(t4 + t5, t3, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3 + t4, t5) || 
 TypeIRegion3D(t1 + t2, t3 + t5, t4) || 
 TypeIRegion3D(t1 + t2, t4 + t5, t3) || 
 TypeIRegion3D(t1 + t3, t2 + t4, t5) || 
 TypeIRegion3D(t1 + t3, t2 + t5, t4) || 
 TypeIRegion3D(t1 + t3, t4 + t5, t2) || 
 TypeIRegion3D(t1 + t4, t2 + t3, t5) || 
 TypeIRegion3D(t1 + t4, t2 + t5, t3) || 
 TypeIRegion3D(t1 + t4, t3 + t5, t2) || 
 TypeIRegion3D(t1 + t5, t2 + t3, t4) || 
 TypeIRegion3D(t1 + t5, t2 + t4, t3) || 
 TypeIRegion3D(t1 + t5, t3 + t4, t2) || 
 TypeIRegion3D(t2 + t3, t1 + t4, t5) || 
 TypeIRegion3D(t2 + t3, t1 + t5, t4) || 
 TypeIRegion3D(t2 + t3, t4 + t5, t1) || 
 TypeIRegion3D(t2 + t4, t1 + t3, t5) || 
 TypeIRegion3D(t2 + t4, t1 + t5, t3) || 
 TypeIRegion3D(t2 + t4, t3 + t5, t1) || 
 TypeIRegion3D(t2 + t5, t1 + t3, t4) || 
 TypeIRegion3D(t2 + t5, t1 + t4, t3) || 
 TypeIRegion3D(t2 + t5, t3 + t4, t1) || 
 TypeIRegion3D(t3 + t4, t1 + t2, t5) || 
 TypeIRegion3D(t3 + t4, t1 + t5, t2) || 
 TypeIRegion3D(t3 + t4, t2 + t5, t1) || 
 TypeIRegion3D(t3 + t5, t1 + t2, t4) || 
 TypeIRegion3D(t3 + t5, t1 + t4, t2) || 
 TypeIRegion3D(t3 + t5, t2 + t4, t1) || 
 TypeIRegion3D(t4 + t5, t1 + t2, t3) || 
 TypeIRegion3D(t4 + t5, t1 + t3, t2) || 
 TypeIRegion3D(t4 + t5, t2 + t3, t1);
}

bool TypeIRegion7D(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
	return  TypeIRegion2D(t1, t2 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2, t1 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t3, t1 + t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t4, t1 + t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t5, t1 + t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t6, t1 + t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t7, t1 + t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2, t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3, t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t4, t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t5, t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t6, t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t7, t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t3, t1 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t4, t1 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t5, t1 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t6, t1 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t7, t1 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t3 + t4, t1 + t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t3 + t5, t1 + t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t3 + t6, t1 + t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t3 + t7, t1 + t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t4 + t5, t1 + t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t4 + t6, t1 + t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t4 + t7, t1 + t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t5 + t6, t1 + t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t5 + t7, t1 + t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t6 + t7, t1 + t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t3, t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4, t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t5, t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t6, t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t7, t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t4, t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t5, t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t6, t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t7, t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t4 + t5, t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t4 + t6, t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t4 + t7, t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t5 + t6, t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t5 + t7, t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t6 + t7, t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t2 + t3 + t4, t1 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t5, t1 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t6, t1 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t7, t1 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t4 + t5, t1 + t3 + t6 + t7) || 
 TypeIRegion2D(t2 + t4 + t6, t1 + t3 + t5 + t7) || 
 TypeIRegion2D(t2 + t4 + t7, t1 + t3 + t5 + t6) || 
 TypeIRegion2D(t2 + t5 + t6, t1 + t3 + t4 + t7) || 
 TypeIRegion2D(t2 + t5 + t7, t1 + t3 + t4 + t6) || 
 TypeIRegion2D(t2 + t6 + t7, t1 + t3 + t4 + t5) || 
 TypeIRegion2D(t3 + t4 + t5, t1 + t2 + t6 + t7) || 
 TypeIRegion2D(t3 + t4 + t6, t1 + t2 + t5 + t7) || 
 TypeIRegion2D(t3 + t4 + t7, t1 + t2 + t5 + t6) || 
 TypeIRegion2D(t3 + t5 + t6, t1 + t2 + t4 + t7) || 
 TypeIRegion2D(t3 + t5 + t7, t1 + t2 + t4 + t6) || 
 TypeIRegion2D(t3 + t6 + t7, t1 + t2 + t4 + t5) || 
 TypeIRegion2D(t4 + t5 + t6, t1 + t2 + t3 + t7) || 
 TypeIRegion2D(t4 + t5 + t7, t1 + t2 + t3 + t6) || 
 TypeIRegion2D(t4 + t6 + t7, t1 + t2 + t3 + t5) || 
 TypeIRegion2D(t5 + t6 + t7, t1 + t2 + t3 + t4) || 
 TypeIRegion2D(t1 + t2 + t3 + t4, t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5, t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t6, t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t7, t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t5, t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t6, t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t7, t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t5 + t6, t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t5 + t7, t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t6 + t7, t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t3 + t4 + t5, t2 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t6, t2 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t7, t2 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t5 + t6, t2 + t4 + t7) || 
 TypeIRegion2D(t1 + t3 + t5 + t7, t2 + t4 + t6) || 
 TypeIRegion2D(t1 + t3 + t6 + t7, t2 + t4 + t5) || 
 TypeIRegion2D(t1 + t4 + t5 + t6, t2 + t3 + t7) || 
 TypeIRegion2D(t1 + t4 + t5 + t7, t2 + t3 + t6) || 
 TypeIRegion2D(t1 + t4 + t6 + t7, t2 + t3 + t5) || 
 TypeIRegion2D(t1 + t5 + t6 + t7, t2 + t3 + t4) || 
 TypeIRegion2D(t2 + t3 + t4 + t5, t1 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t6, t1 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t7, t1 + t5 + t6) || 
 TypeIRegion2D(t2 + t3 + t5 + t6, t1 + t4 + t7) || 
 TypeIRegion2D(t2 + t3 + t5 + t7, t1 + t4 + t6) || 
 TypeIRegion2D(t2 + t3 + t6 + t7, t1 + t4 + t5) || 
 TypeIRegion2D(t2 + t4 + t5 + t6, t1 + t3 + t7) || 
 TypeIRegion2D(t2 + t4 + t5 + t7, t1 + t3 + t6) || 
 TypeIRegion2D(t2 + t4 + t6 + t7, t1 + t3 + t5) || 
 TypeIRegion2D(t2 + t5 + t6 + t7, t1 + t3 + t4) || 
 TypeIRegion2D(t3 + t4 + t5 + t6, t1 + t2 + t7) || 
 TypeIRegion2D(t3 + t4 + t5 + t7, t1 + t2 + t6) || 
 TypeIRegion2D(t3 + t4 + t6 + t7, t1 + t2 + t5) || 
 TypeIRegion2D(t3 + t5 + t6 + t7, t1 + t2 + t4) || 
 TypeIRegion2D(t4 + t5 + t6 + t7, t1 + t2 + t3) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5, t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6, t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t7, t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6, t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t7, t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t6 + t7, t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6, t3 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t7, t3 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t6 + t7, t3 + t5) || 
 TypeIRegion2D(t1 + t2 + t5 + t6 + t7, t3 + t4) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6, t2 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t7, t2 + t6) || 
 TypeIRegion2D(t1 + t3 + t4 + t6 + t7, t2 + t5) || 
 TypeIRegion2D(t1 + t3 + t5 + t6 + t7, t2 + t4) || 
 TypeIRegion2D(t1 + t4 + t5 + t6 + t7, t2 + t3) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6, t1 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t7, t1 + t6) || 
 TypeIRegion2D(t2 + t3 + t4 + t6 + t7, t1 + t5) || 
 TypeIRegion2D(t2 + t3 + t5 + t6 + t7, t1 + t4) || 
 TypeIRegion2D(t2 + t4 + t5 + t6 + t7, t1 + t3) || 
 TypeIRegion2D(t3 + t4 + t5 + t6 + t7, t1 + t2) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t6, t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t7, t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6 + t7, t5) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6 + t7, t4) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6 + t7, t3) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6 + t7, t2) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6 + t7, t1);
}

bool belowNu(double t1, double t2) {
    return (
        (0.044 <= t1 && t1 < 0.06 && t2 < min(t1, (2 * (0.522 - t1)) / 21)) ||
        (0.06 <= t1 && t1 < 0.104 && t2 < (2 * (0.522 - t1)) / 19) ||
        (0.104 <= t1 && t1 < 0.148 && t2 < (2 * (0.522 - t1)) / 17) ||
        (0.148 <= t1 && t1 < 0.192 && t2 < (2 * (0.522 - t1)) / 15) ||
        (0.192 <= t1 && t1 < 0.236 && t2 < (2 * (0.522 - t1)) / 13) ||
        (0.236 <= t1 && t1 < 0.28 && t2 < (2 * (0.522 - t1)) / 11) ||
        (0.28 <= t1 && t1 < 0.324 && t2 < (2 * (0.522 - t1)) / 9) ||
        (0.324 <= t1 && t1 < 0.368 && t2 < (2 * (0.522 - t1)) / 7) ||
        (0.368 <= t1 && t1 < 0.412 && t2 < (2 * (0.522 - t1)) / 5) ||
        (0.412 <= t1 && t1 < 0.456 && t2 < (2 * (0.522 - t1)) / 3) ||
        (0.456 <= t1 && t1 < 0.5 && t2 < min((41.0/475), 2 * (0.522 - t1)))
    );
}

bool RegionA2DLoss(double t1, double t2) {
	double theta0 = 0.044;
	return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1) )
			&& (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)));
}

bool RegionC4DLoss(double t1, double t2, double t3, double t4) {
    double theta0 = 0.044;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && !(TypeIRegion5D(t1, t2, t3, t4, 0) && TypeIRegion5D(1 - t1 - t2 - t3 - t4, t2, t3, t4, 0))
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)));
}

bool RegionC6DLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.044;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) && !AsymptoticRegion6DAll(t1, t2, t3, t4, t5, t6)
		   && !TypeIRegion7D(t1, t2, t3, t4, t5, t6, t6) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)))
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4)))
		   && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t4 - t5)));
}

bool RegionC6DLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.044;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && (TypeIRegion5D(t1, t2, t3, t4, 0) && TypeIRegion5D(1 - t1 - t2 - t3 - t4, t2, t3, t4, 0))
		   && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5, t6)
		   && !TypeIRegion7D(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5, t6, t6) && !TypeIRegion7D(t1 - t6, t2, t3, t4, t5, t6, t5)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)))
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4))) && (theta0 <= t6 && t6 < 0.5 * t1);
}

bool RegionC4DRRLoss(double t1, double t2, double t3, double t4) {
    double theta0 = 0.044;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && !TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1);
}

bool RegionC6DRRLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.044;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && !TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && AsymptoticRegion5DAll(1 - t1 - t2 - t3, t2, t3, t4, t5) && AsymptoticRegion5DAll(t1 - t4, t2, t3, t4, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (t4 <= t5 && t5 < 0.5 * (t1 - t4)) && (t3 <= t6 && t6 < 0.5 * (1 - t1 - t2 - t3));
}

bool RegionC6DRRLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.044;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4)
		   && !AsymptoticRegion5DAll(1 - t1 - t2 - t3, t2, t3, t4, t5) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3, t2, t3, t4, t5, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (t1 - t4))) && (theta0 <= t6 && t6 < min(t5, 0.5 * (t1 - t4 - t5)));
}

bool RegionC6DRRLoss3(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.044;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && !AsymptoticRegion5DAll(t1 - t4, t2, t3, t4, t5) && !AsymptoticRegion6DAll(t1 - t4, t2, t3, t4, t5, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (theta0 <= t5 && t5 < min(t3, 0.5 * (1 - t1 - t2 - t3))) && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t5)));
}

// Define the integrand function

double integrandA2DLoss(double t1, double t2) {
    if (RegionA2DLoss(t1, t2)) {
        return omega1((1 - t1 - t2) / t2) / (t1 * t2 * t2);
    } else {
        return 0.0;
    }
}

double integrandC4DLoss(double t1, double t2, double t3, double t4) {
    if (RegionC4DLoss(t1, t2, t3, t4)) {
        return omega1((1 - t1 - t2 - t3 - t4) / t4) / (t1 * t2 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandC6DLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DLoss1(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5 - t6) / t6) / (t1 * t2 * t3 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DLoss2(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5) / t5) * omega1((t1 - t6) / t6) / (t2 * t3 * t4 * t5 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC4DRRLoss(double t1, double t2, double t3, double t4) {
    if (RegionC4DRRLoss(t1, t2, t3, t4)) {
        return omega1((1 - t1 - t2 - t3) / t3) * omega1((t1 - t4) / t4) / (t2 * t3 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss1(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t4 - t5) / t5) * omega1((t1 - t2 - t3 - t6) / t6) / (t2 * t3 * t4 * t5 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss2(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3) / t3) * omega1((t1 - t4 - t5 - t6) / t6) / (t2 * t3 * t3 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss3(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss3(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t5 - t6) / t6) * omega1((t1 - t4) / t4) / (t2 * t3 * t4 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

// Trapezoidal rule for 1D integration
double trapezoidal_1D(double (*f)(double), double a, double b, int n) {
    double h = (b - a) / n;
    double sum = 0.5 * (f(a) + f(b));
    for (int i = 1; i < n; ++i) {
        double x = a + i * h;
        sum += f(x);
    }
    return sum * h;
}

// Trapezoidal rule for 2D integration
double trapezoidal_2D(double (*f)(double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            double weight = 1.0;
            if (i == 0 || i == n1) weight *= 0.5;
            if (j == 0 || j == n2) weight *= 0.5;
            sum += weight * f(t1, t2);
        }
    }
    return sum * h1 * h2;
}

// Trapezoidal rule for 3D integration
double trapezoidal_3D_parallel(double (*f)(double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        double weight = 1.0;
                        if (i == 0 || i == n1) weight *= 0.5;
                        if (j == 0 || j == n2) weight *= 0.5;
                        if (k == 0 || k == n3) weight *= 0.5;
                        local_sum += weight * f(t1, t2, t3);
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3;
}

// Trapezoidal rule for 4D integration
double trapezoidal_4D(double (*f)(double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    double weight = 1.0;
                    if (i == 0 || i == n1) weight *= 0.5;
                    if (j == 0 || j == n2) weight *= 0.5;
                    if (k == 0 || k == n3) weight *= 0.5;
                    if (l == 0 || l == n4) weight *= 0.5;
                    sum += weight * f(t1, t2, t3, t4);
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4;
}

double trapezoidal_4D_parallel(double (*f)(double, double, double, double),
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
                      size_t num_threads_requested = 160) 
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;

    int total_i = n1 + 1;
    
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            local_sum += weight * f(t1, t2, t3, t4);
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4;
}

// Trapezoidal rule for 5D integration
double trapezoidal_5D_parallel(double (*f)(double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                double weight = 1.0;
                                if (i == 0 || i == n1) weight *= 0.5;
                                if (j == 0 || j == n2) weight *= 0.5;
                                if (k == 0 || k == n3) weight *= 0.5;
                                if (l == 0 || l == n4) weight *= 0.5;
                                if (x == 0 || x == n5) weight *= 0.5;
                                local_sum += weight * f(t1, t2, t3, t4, t5);
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5;
}

// Trapezoidal rule for 6D integration
double trapezoidal_6D(double (*f)(double, double, double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
					  double a5, double b5, int n5,
					  double a6, double b6, int n6) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    for (int x = 0; x <= n5; ++x) {
					    double t5 = a5 + x * h5;
					    for (int y = 0; y <= n4; ++y) {
							double t6 = a6 + y * h6;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            if (x == 0 || x == n5) weight *= 0.5;
                            if (y == 0 || y == n6) weight *= 0.5;
                            sum += weight * f(t1, t2, t3, t4, t5, t6);
					    }
                    }
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

double trapezoidal_6D_parallel(double (*f)(double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    double weight = 1.0;
                                    if (i == 0 || i == n1) weight *= 0.5;
                                    if (j == 0 || j == n2) weight *= 0.5;
                                    if (k == 0 || k == n3) weight *= 0.5;
                                    if (l == 0 || l == n4) weight *= 0.5;
                                    if (x == 0 || x == n5) weight *= 0.5;
                                    if (y == 0 || y == n6) weight *= 0.5;
                                    local_sum += weight * f(t1, t2, t3, t4, t5, t6);
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

// Trapezoidal rule for 7D integration
double trapezoidal_7D_parallel(double (*f)(double, double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               double a7, double b7, int n7,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double h7 = (b7 - a7) / n7;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    for (int z = 0; z <= n7; ++z) {
                                        double t7 = a7 + z * h7;
                                        double weight = 1.0;
                                        if (i == 0 || i == n1) weight *= 0.5;
                                        if (j == 0 || j == n2) weight *= 0.5;
                                        if (k == 0 || k == n3) weight *= 0.5;
                                        if (l == 0 || l == n4) weight *= 0.5;
                                        if (x == 0 || x == n5) weight *= 0.5;
                                        if (y == 0 || y == n6) weight *= 0.5;
                                        if (z == 0 || z == n7) weight *= 0.5;
                                        local_sum += weight * f(t1, t2, t3, t4, t5, t6, t7);
                                    }
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6 * h7;
}

int main() {
    double v0 = 0.044;
    size_t requested_threads = 160;

    // Define the integration limits
    double a1 = v0, b1 = 0.5;
    double a2 = v0, b2 = 1.0/3;
    double a3 = v0, b3 = 0.25;
    double a4 = v0, b4 = 0.25;
    double a51 = v0, b51 = (0.5 - v0)/2;
    double a52 = v0, b52 = (0.5 - v0)/2;
    double a53 = v0, b53 = 0.25;
    double a61 = v0, b61 = (1 - (3 * v0))/2;
    double a62 = v0, b62 = 0.25;
    double a63 = v0, b63 = 0.25;

    // Define the number of intervals for each dimension
    int n1 = 10, n2 = 10, n3 = 10, n4 = 10, n5 = 10, n6 = 10;
    
    // Perform the integration
    
	//double C4DRRLoss = trapezoidal_4D_parallel(integrandC4DRRLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, requested_threads);
	//double C6DRRLoss1 = trapezoidal_6D_parallel(integrandC6DRRLoss1, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a51, b51, n5, a61, b61, n6, requested_threads);
	//double C6DRRLoss2 = trapezoidal_6D_parallel(integrandC6DRRLoss2, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a52, b52, n5, a62, b62, n6, requested_threads);
	//double C6DRRLoss3 = trapezoidal_6D_parallel(integrandC6DRRLoss3, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a53, b53, n5, a63, b63, n6, requested_threads);
	
	//cout << "The result of the integration C4DRRLoss is: " << C4DRRLoss << endl;
    //cout << "The result of the integration C6DRRLoss1 is: " << C6DRRLoss1 << endl;
    //cout << "The result of the integration C6DRRLoss2 is: " << C6DRRLoss2 << endl;
    //cout << "The result of the integration C6DRRLoss3 is: " << C6DRRLoss3 << endl;


    system("pause");
    return 0;
    
    /*
    The result of the integration C4DRRLoss is: 0.155795 (10 10 10 10)
    The result of the integration C4DRRLoss is: 0.173305 (50 50 50 50)
    The result of the integration C4DRRLoss is: 0.177083 (100 100 100 100)
    The result of the integration C4DRRLoss is: 0.176778 (200 200 100 100)
    The result of the integration C4DRRLoss is: 0.177199 (200 200 200 200)
    
    The result of the integration C6DRRLoss1 is: 0 (10 10 10 10 10 10)
    
    The result of the integration C6DRRLoss2 is: 0.000529003 (10 10 10 10 10 10)
    The result of the integration C6DRRLoss2 is: 0.00225399 (100 100 50 10 10 10)
    The result of the integration C6DRRLoss2 is: 0.00247824 (100 100 20 20 20 20)
    
    The result of the integration C6DRRLoss3 is: 0 (10 10 10 10 10 10)
	*/
	
}


==> anc/LB_523_160_1.cpp <==
#include <iostream>
#include <cmath>
#include <vector>
#include <algorithm>
#include <thread>
#include <functional>
#include <numeric>
// #include <boost/math/special_functions/polylog.hpp>

using namespace std;

// Define the upper and lower bounds for the Buchstab function
double omega1(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5644; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5617;
}

double omega0(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5607; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5612;
}

// Define the region functions
bool AsymptoticRegion2D(double t1, double t2) {
    return (std::abs(t1 - t2) < 0.046 && t1 + t2 > 1 - 0.092);
}

bool AsymptoticRegion2DAll(double t1, double t2) {
    return AsymptoticRegion2D(t1, t2) || AsymptoticRegion2D(1 - t1 - t2, t1) || AsymptoticRegion2D(1 - t1 - t2, t2);
}

bool AsymptoticRegion3D(double t1, double t2, double t3) {
    return AsymptoticRegion2D(t1, t2 + t3) || AsymptoticRegion2D(t2, t1 + t3) || AsymptoticRegion2D(t3, t1 + t2) ||
           AsymptoticRegion2D(t1 + t2, t3) || AsymptoticRegion2D(t1 + t3, t2) || AsymptoticRegion2D(t2 + t3, t1);
}

bool AsymptoticRegion3DL722(double t1, double t2, double t3) {
    return (((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.523))/7) || 
			    ((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (1 - t1 - t2 - t3) >= (2 * (1 - 0.523))/11) || 
				((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/3 && 2 * (t3) + (1 - t1 - t2 - t3) >= 1 - 0.523 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.523))/5) || 
				((t1) >= 1 - 0.523 && (t2) <= (1 - 0.523)/3 && (t3) <= (1 - 0.523)/3 && (t2) + (t3) >= (4 *  (1 - 0.523))/7 && (t2) + (t3) + (1 - t1 - t2 - t3) >= (14 *  (1 - 0.523))/13));
}

bool AsymptoticRegion3DL722All(double t1, double t2, double t3) {
    return AsymptoticRegion3DL722(t1, t2, t3) || AsymptoticRegion3DL722(t1, t3, t2) || AsymptoticRegion3DL722(t2, t1, t3) || 
		   AsymptoticRegion3DL722(t2, t3, t1) || AsymptoticRegion3DL722(t3, t1, t2) || AsymptoticRegion3DL722(t3, t2, t1);
}

bool AsymptoticRegion4DL722(double t1, double t2, double t3, double t4) {
	return (((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.523))/83) || 
           ((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.523))/47) || 
           ((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/9 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.523))/35) || 
           ((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/10 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.523))/29) || 
           ((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/12 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.523))/23) || 
           ((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.523))/39) || 
           ((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/6 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.523))/23) || 
           ((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.523))/15) || 
           ((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/5 && (t4) >= (1 - 0.523)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.523))/19));
}

bool AsymptoticRegion4DL722No5(double t1, double t2, double t3, double t4) {
	return  AsymptoticRegion4DL722(t1, t2, t3, t4) || 
 AsymptoticRegion4DL722(t1, t2, t4, t3) || 
 AsymptoticRegion4DL722(t1, t3, t2, t4) || 
 AsymptoticRegion4DL722(t1, t3, t4, t2) || 
 AsymptoticRegion4DL722(t1, t4, t2, t3) || 
 AsymptoticRegion4DL722(t1, t4, t3, t2) || 
 AsymptoticRegion4DL722(t2, t1, t3, t4) || 
 AsymptoticRegion4DL722(t2, t1, t4, t3) || 
 AsymptoticRegion4DL722(t2, t3, t1, t4) || 
 AsymptoticRegion4DL722(t2, t3, t4, t1) || 
 AsymptoticRegion4DL722(t2, t4, t1, t3) || 
 AsymptoticRegion4DL722(t2, t4, t3, t1) || 
 AsymptoticRegion4DL722(t3, t1, t2, t4) || 
 AsymptoticRegion4DL722(t3, t1, t4, t2) || 
 AsymptoticRegion4DL722(t3, t2, t1, t4) || 
 AsymptoticRegion4DL722(t3, t2, t4, t1) || 
 AsymptoticRegion4DL722(t3, t4, t1, t2) || 
 AsymptoticRegion4DL722(t3, t4, t2, t1) || 
 AsymptoticRegion4DL722(t4, t1, t2, t3) || 
 AsymptoticRegion4DL722(t4, t1, t3, t2) || 
 AsymptoticRegion4DL722(t4, t2, t1, t3) || 
 AsymptoticRegion4DL722(t4, t2, t3, t1) || 
 AsymptoticRegion4DL722(t4, t3, t1, t2) || 
 AsymptoticRegion4DL722(t4, t3, t2, t1);
}

bool AsymptoticRegion4DL722All(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DL722No5(t1, t2, t3, t4) || 
AsymptoticRegion4DL722No5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) || 
AsymptoticRegion4DL722No5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) || 
AsymptoticRegion4DL722No5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) || 
AsymptoticRegion4DL722No5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DL722(double t1, double t2, double t3, double t4, double t5) {
	return (((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/43 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/3611) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/44 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/1847) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/45 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/1259) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/46 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/965) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/671) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/49 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/587) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/51 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/475) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/54 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/377) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/56 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/335) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/60 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/279) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/63 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/251) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/70 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/209) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/78 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/181) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/84 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/167) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/1199) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/26 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/623) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/431) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/335) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/239) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/32 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/191) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/33 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/175) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/143) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/119) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/42 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/111) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/95) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/9 && (t5) >= (1 - 0.523)/19 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/683) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/9 && (t5) >= (1 - 0.523)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/359) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/9 && (t5) >= (1 - 0.523)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/251) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/9 && (t5) >= (1 - 0.523)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/197) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/9 && (t5) >= (1 - 0.523)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/143) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/9 && (t5) >= (1 - 0.523)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/107) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/9 && (t5) >= (1 - 0.523)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/89) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/9 && (t5) >= (1 - 0.523)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/71) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/10 && (t5) >= (1 - 0.523)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/479) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/10 && (t5) >= (1 - 0.523)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/179) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/10 && (t5) >= (1 - 0.523)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/119) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/10 && (t5) >= (1 - 0.523)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/79) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/10 && (t5) >= (1 - 0.523)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/59) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/11 && (t5) >= (1 - 0.523)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/461) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/11 && (t5) >= (1 - 0.523)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/219) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/11 && (t5) >= (1 - 0.523)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/65) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/12 && (t5) >= (1 - 0.523)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/311) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/12 && (t5) >= (1 - 0.523)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/167) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/12 && (t5) >= (1 - 0.523)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/119) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/12 && (t5) >= (1 - 0.523)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/95) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/12 && (t5) >= (1 - 0.523)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/71) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/12 && (t5) >= (1 - 0.523)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/59) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/12 && (t5) >= (1 - 0.523)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/55) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/13 && (t5) >= (1 - 0.523)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/155) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/14 && (t5) >= (1 - 0.523)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/69) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/14 && (t5) >= (1 - 0.523)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/41) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/15 && (t5) >= (1 - 0.523)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/59) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/15 && (t5) >= (1 - 0.523)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/39) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/839) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/439) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/239) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/199) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/139) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/119) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/89) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/79) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/311) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/167) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/119) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/95) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/71) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/59) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/55) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/47) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/279) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/55) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/143) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/79) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/31) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/9 && (t5) >= (1 - 0.523)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/71) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/5 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/11 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/219) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/5 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/12 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/119) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/5 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/69) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/5 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/59) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/5 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/8 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/239) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/5 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/89) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/5 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/59) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/5 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/29) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/5 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/139) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/6 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/41) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/6 && (t4) >= (1 - 0.523)/9 && (t5) >= (1 - 0.523)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/17) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/7 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/27));
}

bool AsymptoticRegion5DL722No6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722(t1, t2, t3, t4, t5) || 
 AsymptoticRegion5DL722(t1, t2, t3, t5, t4) || 
 AsymptoticRegion5DL722(t1, t2, t4, t3, t5) || 
 AsymptoticRegion5DL722(t1, t2, t4, t5, t3) || 
 AsymptoticRegion5DL722(t1, t2, t5, t3, t4) || 
 AsymptoticRegion5DL722(t1, t2, t5, t4, t3) || 
 AsymptoticRegion5DL722(t1, t3, t2, t4, t5) || 
 AsymptoticRegion5DL722(t1, t3, t2, t5, t4) || 
 AsymptoticRegion5DL722(t1, t3, t4, t2, t5) || 
 AsymptoticRegion5DL722(t1, t3, t4, t5, t2) || 
 AsymptoticRegion5DL722(t1, t3, t5, t2, t4) || 
 AsymptoticRegion5DL722(t1, t3, t5, t4, t2) || 
 AsymptoticRegion5DL722(t1, t4, t2, t3, t5) || 
 AsymptoticRegion5DL722(t1, t4, t2, t5, t3) || 
 AsymptoticRegion5DL722(t1, t4, t3, t2, t5) || 
 AsymptoticRegion5DL722(t1, t4, t3, t5, t2) || 
 AsymptoticRegion5DL722(t1, t4, t5, t2, t3) || 
 AsymptoticRegion5DL722(t1, t4, t5, t3, t2) || 
 AsymptoticRegion5DL722(t1, t5, t2, t3, t4) || 
 AsymptoticRegion5DL722(t1, t5, t2, t4, t3) || 
 AsymptoticRegion5DL722(t1, t5, t3, t2, t4) || 
 AsymptoticRegion5DL722(t1, t5, t3, t4, t2) || 
 AsymptoticRegion5DL722(t1, t5, t4, t2, t3) || 
 AsymptoticRegion5DL722(t1, t5, t4, t3, t2) || 
 AsymptoticRegion5DL722(t2, t1, t3, t4, t5) || 
 AsymptoticRegion5DL722(t2, t1, t3, t5, t4) || 
 AsymptoticRegion5DL722(t2, t1, t4, t3, t5) || 
 AsymptoticRegion5DL722(t2, t1, t4, t5, t3) || 
 AsymptoticRegion5DL722(t2, t1, t5, t3, t4) || 
 AsymptoticRegion5DL722(t2, t1, t5, t4, t3) || 
 AsymptoticRegion5DL722(t2, t3, t1, t4, t5) || 
 AsymptoticRegion5DL722(t2, t3, t1, t5, t4) || 
 AsymptoticRegion5DL722(t2, t3, t4, t1, t5) || 
 AsymptoticRegion5DL722(t2, t3, t4, t5, t1) || 
 AsymptoticRegion5DL722(t2, t3, t5, t1, t4) || 
 AsymptoticRegion5DL722(t2, t3, t5, t4, t1) || 
 AsymptoticRegion5DL722(t2, t4, t1, t3, t5) || 
 AsymptoticRegion5DL722(t2, t4, t1, t5, t3) || 
 AsymptoticRegion5DL722(t2, t4, t3, t1, t5) || 
 AsymptoticRegion5DL722(t2, t4, t3, t5, t1) || 
 AsymptoticRegion5DL722(t2, t4, t5, t1, t3) || 
 AsymptoticRegion5DL722(t2, t4, t5, t3, t1) || 
 AsymptoticRegion5DL722(t2, t5, t1, t3, t4) || 
 AsymptoticRegion5DL722(t2, t5, t1, t4, t3) || 
 AsymptoticRegion5DL722(t2, t5, t3, t1, t4) || 
 AsymptoticRegion5DL722(t2, t5, t3, t4, t1) || 
 AsymptoticRegion5DL722(t2, t5, t4, t1, t3) || 
 AsymptoticRegion5DL722(t2, t5, t4, t3, t1) || 
 AsymptoticRegion5DL722(t3, t1, t2, t4, t5) || 
 AsymptoticRegion5DL722(t3, t1, t2, t5, t4) || 
 AsymptoticRegion5DL722(t3, t1, t4, t2, t5) || 
 AsymptoticRegion5DL722(t3, t1, t4, t5, t2) || 
 AsymptoticRegion5DL722(t3, t1, t5, t2, t4) || 
 AsymptoticRegion5DL722(t3, t1, t5, t4, t2) || 
 AsymptoticRegion5DL722(t3, t2, t1, t4, t5) || 
 AsymptoticRegion5DL722(t3, t2, t1, t5, t4) || 
 AsymptoticRegion5DL722(t3, t2, t4, t1, t5) || 
 AsymptoticRegion5DL722(t3, t2, t4, t5, t1) || 
 AsymptoticRegion5DL722(t3, t2, t5, t1, t4) || 
 AsymptoticRegion5DL722(t3, t2, t5, t4, t1) || 
 AsymptoticRegion5DL722(t3, t4, t1, t2, t5) || 
 AsymptoticRegion5DL722(t3, t4, t1, t5, t2) || 
 AsymptoticRegion5DL722(t3, t4, t2, t1, t5) || 
 AsymptoticRegion5DL722(t3, t4, t2, t5, t1) || 
 AsymptoticRegion5DL722(t3, t4, t5, t1, t2) || 
 AsymptoticRegion5DL722(t3, t4, t5, t2, t1) || 
 AsymptoticRegion5DL722(t3, t5, t1, t2, t4) || 
 AsymptoticRegion5DL722(t3, t5, t1, t4, t2) || 
 AsymptoticRegion5DL722(t3, t5, t2, t1, t4) || 
 AsymptoticRegion5DL722(t3, t5, t2, t4, t1) || 
 AsymptoticRegion5DL722(t3, t5, t4, t1, t2) || 
 AsymptoticRegion5DL722(t3, t5, t4, t2, t1) || 
 AsymptoticRegion5DL722(t4, t1, t2, t3, t5) || 
 AsymptoticRegion5DL722(t4, t1, t2, t5, t3) || 
 AsymptoticRegion5DL722(t4, t1, t3, t2, t5) || 
 AsymptoticRegion5DL722(t4, t1, t3, t5, t2) || 
 AsymptoticRegion5DL722(t4, t1, t5, t2, t3) || 
 AsymptoticRegion5DL722(t4, t1, t5, t3, t2) || 
 AsymptoticRegion5DL722(t4, t2, t1, t3, t5) || 
 AsymptoticRegion5DL722(t4, t2, t1, t5, t3) || 
 AsymptoticRegion5DL722(t4, t2, t3, t1, t5) || 
 AsymptoticRegion5DL722(t4, t2, t3, t5, t1) || 
 AsymptoticRegion5DL722(t4, t2, t5, t1, t3) || 
 AsymptoticRegion5DL722(t4, t2, t5, t3, t1) || 
 AsymptoticRegion5DL722(t4, t3, t1, t2, t5) || 
 AsymptoticRegion5DL722(t4, t3, t1, t5, t2) || 
 AsymptoticRegion5DL722(t4, t3, t2, t1, t5) || 
 AsymptoticRegion5DL722(t4, t3, t2, t5, t1) || 
 AsymptoticRegion5DL722(t4, t3, t5, t1, t2) || 
 AsymptoticRegion5DL722(t4, t3, t5, t2, t1) || 
 AsymptoticRegion5DL722(t4, t5, t1, t2, t3) || 
 AsymptoticRegion5DL722(t4, t5, t1, t3, t2) || 
 AsymptoticRegion5DL722(t4, t5, t2, t1, t3) || 
 AsymptoticRegion5DL722(t4, t5, t2, t3, t1) || 
 AsymptoticRegion5DL722(t4, t5, t3, t1, t2) || 
 AsymptoticRegion5DL722(t4, t5, t3, t2, t1) || 
 AsymptoticRegion5DL722(t5, t1, t2, t3, t4) || 
 AsymptoticRegion5DL722(t5, t1, t2, t4, t3) || 
 AsymptoticRegion5DL722(t5, t1, t3, t2, t4) || 
 AsymptoticRegion5DL722(t5, t1, t3, t4, t2) || 
 AsymptoticRegion5DL722(t5, t1, t4, t2, t3) || 
 AsymptoticRegion5DL722(t5, t1, t4, t3, t2) || 
 AsymptoticRegion5DL722(t5, t2, t1, t3, t4) || 
 AsymptoticRegion5DL722(t5, t2, t1, t4, t3) || 
 AsymptoticRegion5DL722(t5, t2, t3, t1, t4) || 
 AsymptoticRegion5DL722(t5, t2, t3, t4, t1) || 
 AsymptoticRegion5DL722(t5, t2, t4, t1, t3) || 
 AsymptoticRegion5DL722(t5, t2, t4, t3, t1) || 
 AsymptoticRegion5DL722(t5, t3, t1, t2, t4) || 
 AsymptoticRegion5DL722(t5, t3, t1, t4, t2) || 
 AsymptoticRegion5DL722(t5, t3, t2, t1, t4) || 
 AsymptoticRegion5DL722(t5, t3, t2, t4, t1) || 
 AsymptoticRegion5DL722(t5, t3, t4, t1, t2) || 
 AsymptoticRegion5DL722(t5, t3, t4, t2, t1) || 
 AsymptoticRegion5DL722(t5, t4, t1, t2, t3) || 
 AsymptoticRegion5DL722(t5, t4, t1, t3, t2) || 
 AsymptoticRegion5DL722(t5, t4, t2, t1, t3) || 
 AsymptoticRegion5DL722(t5, t4, t2, t3, t1) || 
 AsymptoticRegion5DL722(t5, t4, t3, t1, t2) || 
 AsymptoticRegion5DL722(t5, t4, t3, t2, t1);
}

bool AsymptoticRegion5DL722All(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722No6(t1, t2, t3, t4, t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) || 
AsymptoticRegion5DL722No6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
AsymptoticRegion5DL722No6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
AsymptoticRegion5DL722No6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion3DL18(double t1, double t2, double t3) {
        double h = 1.0;
	    double k1 = 0.0;
	    double k2 = 0.0;
	    double g1 = 1.0;
	    double g2 = 2.0;
	    double g3 = 3.0;
	    double d1 = 4.0;
	    double d2 = 5.0;
    
	    double ud1 = 1 - 1.0 / (2 * d1);
	    double ud2 = 1 - 1.0 / (2 * d2);
	    double v = 1.0;
	
	    double b1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c1d1 = 1.0 / 6;
	    double c1d2 = 1.0 / 6;
	
	    double a2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c2d1 = 1.0 / 6;
	    double c2d2 = 1.0 / 6;
	
	    double b3O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b3O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b3O2d1 = 1.0 / 4;
	    double b3O2d2 = 1.0 / 4;
	    double c3O1d1 = 1.0 / 6;
	    double c3O1d2 = 1.0 / 6;
	    double c3O2d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c3O2d2 = 1.0 / 4 - 1.0 / (2 * d2);
	
	    double a4O1d1 = 1.0 / 2;
	    double a4O1d2 = 1.0 / 2;
	    double a4O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a4O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c4O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c4O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c4O2d1 = 1.0 / 6;
	    double c4O2d2 = 1.0 / 6;
	
	    double a5O1d1 = 1.0 / 2;
	    double a5O1d2 = 1.0 / 2;
	    double a5O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a5O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double b5O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b5O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b5O2d1 = 1.0 / 4;
	    double b5O2d2 = 1.0 / 4;
	    double c5O1d1 = 1.0 / 6;
	    double c5O1d2 = 1.0 / 6;
	    double c5O2d1 = 1.0 / 6;
	    double c5O2d2 = 1.0 / 6;
	
	    double a6O1d1 = 1.0 / 2;
	    double a6O1d2 = 1.0 / 2;
	    double a6O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a6O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double a6O3d1 = 1.0 / 2;
	    double a6O3d2 = 1.0 / 2;
	    double b6O1d1 = 1.0 / 4;
	    double b6O1d2 = 1.0 / 4;
	    double b6O2d1 = 1.0 / 4;
	    double b6O2d2 = 1.0 / 4;
	    double b6O3d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b6O3d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c6O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c6O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c6O2d1 = 1.0 / 6;
	    double c6O2d2 = 1.0 / 6;
	    double c6O3d1 = 1.0 / 6;
	    double c6O3d2 = 1.0 / 6;
	
    return (((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) );
	
}

bool AsymptoticRegion3DL18All(double t1, double t2, double t3){
	return AsymptoticRegion3DL18(t1, t2, t3) || AsymptoticRegion3DL18(t1, t3, t2) || AsymptoticRegion3DL18(t2, t1, t3) || 
		   AsymptoticRegion3DL18(t2, t3, t1) || AsymptoticRegion3DL18(t3, t1, t2) || AsymptoticRegion3DL18(t3, t2, t1);
}

bool AsymptoticRegion3DAll(double t1, double t2, double t3) {
    return AsymptoticRegion2DAll(t1, t2 + t3) || AsymptoticRegion2DAll(t2, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, t3) || AsymptoticRegion2DAll(t1 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, t1) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3, t2 + t3) || AsymptoticRegion2DAll(t2, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(t3, 1 - t1 - t2 - t3 + t2) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t2, t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t3) || AsymptoticRegion2DAll(t1 + t3, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t1) ||
           AsymptoticRegion2DAll(t1, t2 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t2, t1 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t2) || AsymptoticRegion2DAll(t2 + 1 - t1 - t2 - t3, t1) ||
		   AsymptoticRegion3DL722All(t1, t2, t3) || 
		   AsymptoticRegion3DL722All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t2, t3, 1 - t1 - t2 - t3) ||
		   AsymptoticRegion3DL18All(t1, t2, t3) || 
		   AsymptoticRegion3DL18All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t2, t3, 1 - t1 - t2 - t3);
}

bool AsymptoticRegion4DAllNo5(double t1, double t2, double t3, double t4) {
    return AsymptoticRegion2DAll(t1, t2 + t3 + t4) || AsymptoticRegion2DAll(t2, t1 + t3 + t4) ||
           AsymptoticRegion2DAll(t3, t1 + t2 + t4) || AsymptoticRegion2DAll(t4, t1 + t2 + t3) ||
           AsymptoticRegion2DAll(t1 + t2, t3 + t4) || AsymptoticRegion2DAll(t1 + t3, t2 + t4) ||
           AsymptoticRegion2DAll(t1 + t4, t2 + t3) || AsymptoticRegion2DAll(t2 + t3, t1 + t4) ||
           AsymptoticRegion2DAll(t2 + t4, t1 + t3) || AsymptoticRegion2DAll(t3 + t4, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2 + t3, t4) || AsymptoticRegion2DAll(t1 + t2 + t4, t3) ||
           AsymptoticRegion2DAll(t1 + t3 + t4, t2) || AsymptoticRegion2DAll(t2 + t3 + t4, t1) ||
		   		    AsymptoticRegion3DAll(t1, t2, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t3, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t4, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t2, t1, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t3, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t4, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t3, t1, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t2, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t4, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t4, t1, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t2, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t3, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t1, t3 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t2, t3 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t2, t4) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t3, t2 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t2, t3) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t3, t2) || 
		   		    AsymptoticRegion3DAll(t4, t2 + t3, t1) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t3, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t4, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t2, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t4, t2) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t2, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t3, t2) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t1, t4) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t4, t1) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t1, t3) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t3, t1) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t1, t2) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t2, t1) ||
		   		    AsymptoticRegion4DL722All(t1, t2, t3, t4);
}

bool AsymptoticRegion4DAll(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DAllNo5(t1, t2, t3, t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) ||
	       AsymptoticRegion4DAllNo5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) ||
	       AsymptoticRegion4DAllNo5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DAllNo6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5) || 
	  AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4) ||
	  AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1) ||
	  AsymptoticRegion2DAll(t5 + t2, t3 + t4) ||
	  AsymptoticRegion2DAll(t5 + t3, t2 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t5 + t2) ||
	  AsymptoticRegion2DAll(t1 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t5 + t3, t1 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t4) || 
	  AsymptoticRegion2DAll(t1 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t5) || 
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2) ||
	   AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4) || 
	   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3) || 
	   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2) || 
	   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1) ||
 AsymptoticRegion4DL722All(t1, t2, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t3, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t4, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t1, t5, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t2, t1, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t3, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t4, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t2, t5, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t3, t1, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t2, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t4, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t3, t5, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t1, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t2, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t3, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t5, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t1, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t2, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t3, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t4, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t3, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t4, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t1, t5, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t3, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t4, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t2, t5, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t2, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t4, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t3, t5, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t2, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t3, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t4, t5, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t2, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t3, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t5, t4, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t2, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t5, t2) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t1, t5) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t5, t1) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t2, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t4, t2) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t2, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t3, t2) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t1, t4) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t4, t1) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t1, t3) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t3, t1) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t1, t2) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t2, t1) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t3, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t3, t2) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t4, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t5, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t3, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t5, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t3, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t3, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t4, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t3, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t2, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t5, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t1, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t5, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t2, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t2, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t4, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t1, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t4, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t2, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t2, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t3, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t1, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t3, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t1, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t2, t1) ||
 AsymptoticRegion5DL722All(t1, t2, t3, t4, t5);
}

bool AsymptoticRegion5DAll(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DAllNo6(t1, t2, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion6DAllNo7(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t6, t1 + t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t5 + t6, t1 + t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t5 + t6, t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3 + t5) || 
		 AsymptoticRegion2DAll(t2 + t5 + t6, t1 + t3 + t4) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2 + t6) || 
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2 + t5) || 
		 AsymptoticRegion2DAll(t3 + t5 + t6, t1 + t2 + t4) || 
		 AsymptoticRegion2DAll(t4 + t5 + t6, t1 + t2 + t3) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t6, t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t6, t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5 + t6, t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t6, t2 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5 + t6, t2 + t4) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5 + t6, t2 + t3) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t6, t1 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5 + t6, t1 + t4) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5 + t6, t1 + t3) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5 + t6, t1 + t2) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t5, t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t6, t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5 + t6, t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5 + t6, t3) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5 + t6, t2) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5 + t6, t1) ||
		 AsymptoticRegion2DAll(t6 + t2, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t6 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t6 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t6 + t2 + t3) ||
		 AsymptoticRegion2DAll(t6 + t2 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t6 + t2) ||
		 AsymptoticRegion2DAll(t1 + t6, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t6 + t3) ||
		 AsymptoticRegion2DAll(t1 + t6 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t6 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t6) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2) ||		 
	       AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t6, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t6, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t6, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t6, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t6, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t3, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t4, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t5, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t4 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t5 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t4 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t5 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t4 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t5 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t3 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t5 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t3 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t4 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t3 + t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t3 + t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t4 + t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1, t4 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2, t4 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3, t4 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4, t3 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t5, t3 + t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t6, t3 + t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t3, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t3, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t4, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t3 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t3 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t3 + t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t3, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t3, t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t3, t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t3, t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t4, t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t2, t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t2, t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t2, t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t4, t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2 + t4, t1) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t2, t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t3, t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2 + t3, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t2, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t2, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t2, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t4, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t2, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t3, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t1, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t1, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t1, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t4, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t1, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t3, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t1, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t2, t1);
}

bool AsymptoticRegion6DAll(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, 1 - t1 - t2 - t3 - t4 - t5 - t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5 - t6, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5 - t6, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, 1 - t1 - t2 - t3 - t4 - t5 - t6, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, 1 - t1 - t2 - t3 - t4 - t5 - t6, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(1 - t1 - t2 - t3 - t4 - t5 - t6, t2, t3, t4, t5, t6);
}

bool TypeIRegion2D(double t1, double t2) {
    return (t1 + t2 <= 0.5) || (t1 <= 0.5 && t2 < 0.5 * (3 * 0.523 - 1)) || (t2 <= 0.5 && t1 < 0.5 * (3 * 0.523 - 1));
}

bool TypeIRegion3D(double t1, double t2, double t3) {
    return (t1 + t2 <= 0.5 && t3 < 0.5 * (3 * 0.523 - 1) ) || (t1 + t3 <= 0.5 && t2 < 0.5 * (3 * 0.523 - 1) ) ||
	       (t2 + t3 <= 0.5 && t1 < 0.5 * (3 * 0.523 - 1) ) || (t1 <= 0.5 && t2 + t3 < 0.5 * (3 * 0.523 - 1) ) ||
		   (t2 <= 0.5 && t1 + t3 < 0.5 * (3 * 0.523 - 1) ) || (t3 <= 0.5 && t1 + t2 < 0.5 * (3 * 0.523 - 1) ) || (t1 + t2 + t3 <= 0.5) ||
		   (( t1 <= 0.5) && (t3 < 0.25 * (3 * 0.523 - 1)) && (2 * t2 + t3 < 0.523) && (2 * t2 + 3 * t3 < 0.5 * (1 + 0.523))) ||
		   (( t1 <= 0.5) && (t2 < 0.25 * (3 * 0.523 - 1)) && (2 * t3 + t2 < 0.523) && (2 * t3 + 3 * t2 < 0.5 * (1 + 0.523))) ||
		   (( t2 <= 0.5) && (t3 < 0.25 * (3 * 0.523 - 1)) && (2 * t1 + t3 < 0.523) && (2 * t1 + 3 * t3 < 0.5 * (1 + 0.523))) ||
		   (( t2 <= 0.5) && (t1 < 0.25 * (3 * 0.523 - 1)) && (2 * t3 + t1 < 0.523) && (2 * t3 + 3 * t1 < 0.5 * (1 + 0.523))) ||
		   (( t3 <= 0.5) && (t1 < 0.25 * (3 * 0.523 - 1)) && (2 * t2 + t1 < 0.523) && (2 * t2 + 3 * t1 < 0.5 * (1 + 0.523))) ||
		   (( t3 <= 0.5) && (t2 < 0.25 * (3 * 0.523 - 1)) && (2 * t1 + t2 < 0.523) && (2 * t1 + 3 * t2 < 0.5 * (1 + 0.523))) ||
		   (( t1 <= 0.5) && (t2 < 0.5 * (1 - 0.523)) && (t3 < 0.125 * (3 * 0.523 - 1))) ||
		   (( t1 <= 0.5) && (t3 < 0.5 * (1 - 0.523)) && (t2 < 0.125 * (3 * 0.523 - 1))) ||
		   (( t2 <= 0.5) && (t1 < 0.5 * (1 - 0.523)) && (t3 < 0.125 * (3 * 0.523 - 1))) ||
		   (( t2 <= 0.5) && (t3 < 0.5 * (1 - 0.523)) && (t1 < 0.125 * (3 * 0.523 - 1))) ||
		   (( t3 <= 0.5) && (t1 < 0.5 * (1 - 0.523)) && (t2 < 0.125 * (3 * 0.523 - 1))) ||
		   (( t3 <= 0.5) && (t2 < 0.5 * (1 - 0.523)) && (t1 < 0.125 * (3 * 0.523 - 1)));
}

bool TypeIRegion5D(double t1, double t2, double t3, double t4, double t5) {
    return   TypeIRegion3D(t1, t2, t3 + t4 + t5) || 
 TypeIRegion3D(t1, t3, t2 + t4 + t5) || 
 TypeIRegion3D(t1, t4, t2 + t3 + t5) || 
 TypeIRegion3D(t1, t5, t2 + t3 + t4) || 
 TypeIRegion3D(t2, t1, t3 + t4 + t5) || 
 TypeIRegion3D(t2, t3, t1 + t4 + t5) || 
 TypeIRegion3D(t2, t4, t1 + t3 + t5) || 
 TypeIRegion3D(t2, t5, t1 + t3 + t4) || 
 TypeIRegion3D(t3, t1, t2 + t4 + t5) || 
 TypeIRegion3D(t3, t2, t1 + t4 + t5) || 
 TypeIRegion3D(t3, t4, t1 + t2 + t5) || 
 TypeIRegion3D(t3, t5, t1 + t2 + t4) || 
 TypeIRegion3D(t4, t1, t2 + t3 + t5) || 
 TypeIRegion3D(t4, t2, t1 + t3 + t5) || 
 TypeIRegion3D(t4, t3, t1 + t2 + t5) || 
 TypeIRegion3D(t4, t5, t1 + t2 + t3) || 
 TypeIRegion3D(t5, t1, t2 + t3 + t4) || 
 TypeIRegion3D(t5, t2, t1 + t3 + t4) || 
 TypeIRegion3D(t5, t3, t1 + t2 + t4) || 
 TypeIRegion3D(t5, t4, t1 + t2 + t3) || 
 TypeIRegion3D(t1, t2 + t3 + t4, t5) || 
 TypeIRegion3D(t1, t2 + t3 + t5, t4) || 
 TypeIRegion3D(t1, t2 + t4 + t5, t3) || 
 TypeIRegion3D(t1, t3 + t4 + t5, t2) || 
 TypeIRegion3D(t2, t1 + t3 + t4, t5) || 
 TypeIRegion3D(t2, t1 + t3 + t5, t4) || 
 TypeIRegion3D(t2, t1 + t4 + t5, t3) || 
 TypeIRegion3D(t2, t3 + t4 + t5, t1) || 
 TypeIRegion3D(t3, t1 + t2 + t4, t5) || 
 TypeIRegion3D(t3, t1 + t2 + t5, t4) || 
 TypeIRegion3D(t3, t1 + t4 + t5, t2) || 
 TypeIRegion3D(t3, t2 + t4 + t5, t1) || 
 TypeIRegion3D(t4, t1 + t2 + t3, t5) || 
 TypeIRegion3D(t4, t1 + t2 + t5, t3) || 
 TypeIRegion3D(t4, t1 + t3 + t5, t2) || 
 TypeIRegion3D(t4, t2 + t3 + t5, t1) || 
 TypeIRegion3D(t5, t1 + t2 + t3, t4) || 
 TypeIRegion3D(t5, t1 + t2 + t4, t3) || 
 TypeIRegion3D(t5, t1 + t3 + t4, t2) || 
 TypeIRegion3D(t5, t2 + t3 + t4, t1) || 
 TypeIRegion3D(t1 + t2 + t3, t4, t5) || 
 TypeIRegion3D(t1 + t2 + t3, t5, t4) || 
 TypeIRegion3D(t1 + t2 + t4, t3, t5) || 
 TypeIRegion3D(t1 + t2 + t4, t5, t3) || 
 TypeIRegion3D(t1 + t2 + t5, t3, t4) || 
 TypeIRegion3D(t1 + t2 + t5, t4, t3) || 
 TypeIRegion3D(t1 + t3 + t4, t2, t5) || 
 TypeIRegion3D(t1 + t3 + t4, t5, t2) || 
 TypeIRegion3D(t1 + t3 + t5, t2, t4) || 
 TypeIRegion3D(t1 + t3 + t5, t4, t2) || 
 TypeIRegion3D(t1 + t4 + t5, t2, t3) || 
 TypeIRegion3D(t1 + t4 + t5, t3, t2) || 
 TypeIRegion3D(t2 + t3 + t4, t1, t5) || 
 TypeIRegion3D(t2 + t3 + t4, t5, t1) || 
 TypeIRegion3D(t2 + t3 + t5, t1, t4) || 
 TypeIRegion3D(t2 + t3 + t5, t4, t1) || 
 TypeIRegion3D(t2 + t4 + t5, t1, t3) || 
 TypeIRegion3D(t2 + t4 + t5, t3, t1) || 
 TypeIRegion3D(t3 + t4 + t5, t1, t2) || 
 TypeIRegion3D(t3 + t4 + t5, t2, t1) || 
 TypeIRegion3D(t1, t2 + t3, t4 + t5) || 
 TypeIRegion3D(t1, t2 + t4, t3 + t5) || 
 TypeIRegion3D(t1, t2 + t5, t3 + t4) || 
 TypeIRegion3D(t1, t3 + t4, t2 + t5) || 
 TypeIRegion3D(t1, t3 + t5, t2 + t4) || 
 TypeIRegion3D(t1, t4 + t5, t2 + t3) || 
 TypeIRegion3D(t2, t1 + t3, t4 + t5) || 
 TypeIRegion3D(t2, t1 + t4, t3 + t5) || 
 TypeIRegion3D(t2, t1 + t5, t3 + t4) || 
 TypeIRegion3D(t2, t3 + t4, t1 + t5) || 
 TypeIRegion3D(t2, t3 + t5, t1 + t4) || 
 TypeIRegion3D(t2, t4 + t5, t1 + t3) || 
 TypeIRegion3D(t3, t1 + t2, t4 + t5) || 
 TypeIRegion3D(t3, t1 + t4, t2 + t5) || 
 TypeIRegion3D(t3, t1 + t5, t2 + t4) || 
 TypeIRegion3D(t3, t2 + t4, t1 + t5) || 
 TypeIRegion3D(t3, t2 + t5, t1 + t4) || 
 TypeIRegion3D(t3, t4 + t5, t1 + t2) || 
 TypeIRegion3D(t4, t1 + t2, t3 + t5) || 
 TypeIRegion3D(t4, t1 + t3, t2 + t5) || 
 TypeIRegion3D(t4, t1 + t5, t2 + t3) || 
 TypeIRegion3D(t4, t2 + t3, t1 + t5) || 
 TypeIRegion3D(t4, t2 + t5, t1 + t3) || 
 TypeIRegion3D(t4, t3 + t5, t1 + t2) || 
 TypeIRegion3D(t5, t1 + t2, t3 + t4) || 
 TypeIRegion3D(t5, t1 + t3, t2 + t4) || 
 TypeIRegion3D(t5, t1 + t4, t2 + t3) || 
 TypeIRegion3D(t5, t2 + t3, t1 + t4) || 
 TypeIRegion3D(t5, t2 + t4, t1 + t3) || 
 TypeIRegion3D(t5, t3 + t4, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3, t4 + t5) || 
 TypeIRegion3D(t1 + t2, t4, t3 + t5) || 
 TypeIRegion3D(t1 + t2, t5, t3 + t4) || 
 TypeIRegion3D(t1 + t3, t2, t4 + t5) || 
 TypeIRegion3D(t1 + t3, t4, t2 + t5) || 
 TypeIRegion3D(t1 + t3, t5, t2 + t4) || 
 TypeIRegion3D(t1 + t4, t2, t3 + t5) || 
 TypeIRegion3D(t1 + t4, t3, t2 + t5) || 
 TypeIRegion3D(t1 + t4, t5, t2 + t3) || 
 TypeIRegion3D(t1 + t5, t2, t3 + t4) || 
 TypeIRegion3D(t1 + t5, t3, t2 + t4) || 
 TypeIRegion3D(t1 + t5, t4, t2 + t3) || 
 TypeIRegion3D(t2 + t3, t1, t4 + t5) || 
 TypeIRegion3D(t2 + t3, t4, t1 + t5) || 
 TypeIRegion3D(t2 + t3, t5, t1 + t4) || 
 TypeIRegion3D(t2 + t4, t1, t3 + t5) || 
 TypeIRegion3D(t2 + t4, t3, t1 + t5) || 
 TypeIRegion3D(t2 + t4, t5, t1 + t3) || 
 TypeIRegion3D(t2 + t5, t1, t3 + t4) || 
 TypeIRegion3D(t2 + t5, t3, t1 + t4) || 
 TypeIRegion3D(t2 + t5, t4, t1 + t3) || 
 TypeIRegion3D(t3 + t4, t1, t2 + t5) || 
 TypeIRegion3D(t3 + t4, t2, t1 + t5) || 
 TypeIRegion3D(t3 + t4, t5, t1 + t2) || 
 TypeIRegion3D(t3 + t5, t1, t2 + t4) || 
 TypeIRegion3D(t3 + t5, t2, t1 + t4) || 
 TypeIRegion3D(t3 + t5, t4, t1 + t2) || 
 TypeIRegion3D(t4 + t5, t1, t2 + t3) || 
 TypeIRegion3D(t4 + t5, t2, t1 + t3) || 
 TypeIRegion3D(t4 + t5, t3, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3 + t4, t5) || 
 TypeIRegion3D(t1 + t2, t3 + t5, t4) || 
 TypeIRegion3D(t1 + t2, t4 + t5, t3) || 
 TypeIRegion3D(t1 + t3, t2 + t4, t5) || 
 TypeIRegion3D(t1 + t3, t2 + t5, t4) || 
 TypeIRegion3D(t1 + t3, t4 + t5, t2) || 
 TypeIRegion3D(t1 + t4, t2 + t3, t5) || 
 TypeIRegion3D(t1 + t4, t2 + t5, t3) || 
 TypeIRegion3D(t1 + t4, t3 + t5, t2) || 
 TypeIRegion3D(t1 + t5, t2 + t3, t4) || 
 TypeIRegion3D(t1 + t5, t2 + t4, t3) || 
 TypeIRegion3D(t1 + t5, t3 + t4, t2) || 
 TypeIRegion3D(t2 + t3, t1 + t4, t5) || 
 TypeIRegion3D(t2 + t3, t1 + t5, t4) || 
 TypeIRegion3D(t2 + t3, t4 + t5, t1) || 
 TypeIRegion3D(t2 + t4, t1 + t3, t5) || 
 TypeIRegion3D(t2 + t4, t1 + t5, t3) || 
 TypeIRegion3D(t2 + t4, t3 + t5, t1) || 
 TypeIRegion3D(t2 + t5, t1 + t3, t4) || 
 TypeIRegion3D(t2 + t5, t1 + t4, t3) || 
 TypeIRegion3D(t2 + t5, t3 + t4, t1) || 
 TypeIRegion3D(t3 + t4, t1 + t2, t5) || 
 TypeIRegion3D(t3 + t4, t1 + t5, t2) || 
 TypeIRegion3D(t3 + t4, t2 + t5, t1) || 
 TypeIRegion3D(t3 + t5, t1 + t2, t4) || 
 TypeIRegion3D(t3 + t5, t1 + t4, t2) || 
 TypeIRegion3D(t3 + t5, t2 + t4, t1) || 
 TypeIRegion3D(t4 + t5, t1 + t2, t3) || 
 TypeIRegion3D(t4 + t5, t1 + t3, t2) || 
 TypeIRegion3D(t4 + t5, t2 + t3, t1);
}

bool TypeIRegion7D(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
	return  TypeIRegion2D(t1, t2 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2, t1 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t3, t1 + t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t4, t1 + t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t5, t1 + t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t6, t1 + t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t7, t1 + t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2, t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3, t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t4, t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t5, t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t6, t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t7, t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t3, t1 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t4, t1 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t5, t1 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t6, t1 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t7, t1 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t3 + t4, t1 + t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t3 + t5, t1 + t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t3 + t6, t1 + t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t3 + t7, t1 + t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t4 + t5, t1 + t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t4 + t6, t1 + t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t4 + t7, t1 + t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t5 + t6, t1 + t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t5 + t7, t1 + t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t6 + t7, t1 + t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t3, t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4, t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t5, t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t6, t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t7, t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t4, t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t5, t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t6, t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t7, t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t4 + t5, t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t4 + t6, t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t4 + t7, t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t5 + t6, t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t5 + t7, t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t6 + t7, t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t2 + t3 + t4, t1 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t5, t1 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t6, t1 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t7, t1 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t4 + t5, t1 + t3 + t6 + t7) || 
 TypeIRegion2D(t2 + t4 + t6, t1 + t3 + t5 + t7) || 
 TypeIRegion2D(t2 + t4 + t7, t1 + t3 + t5 + t6) || 
 TypeIRegion2D(t2 + t5 + t6, t1 + t3 + t4 + t7) || 
 TypeIRegion2D(t2 + t5 + t7, t1 + t3 + t4 + t6) || 
 TypeIRegion2D(t2 + t6 + t7, t1 + t3 + t4 + t5) || 
 TypeIRegion2D(t3 + t4 + t5, t1 + t2 + t6 + t7) || 
 TypeIRegion2D(t3 + t4 + t6, t1 + t2 + t5 + t7) || 
 TypeIRegion2D(t3 + t4 + t7, t1 + t2 + t5 + t6) || 
 TypeIRegion2D(t3 + t5 + t6, t1 + t2 + t4 + t7) || 
 TypeIRegion2D(t3 + t5 + t7, t1 + t2 + t4 + t6) || 
 TypeIRegion2D(t3 + t6 + t7, t1 + t2 + t4 + t5) || 
 TypeIRegion2D(t4 + t5 + t6, t1 + t2 + t3 + t7) || 
 TypeIRegion2D(t4 + t5 + t7, t1 + t2 + t3 + t6) || 
 TypeIRegion2D(t4 + t6 + t7, t1 + t2 + t3 + t5) || 
 TypeIRegion2D(t5 + t6 + t7, t1 + t2 + t3 + t4) || 
 TypeIRegion2D(t1 + t2 + t3 + t4, t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5, t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t6, t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t7, t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t5, t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t6, t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t7, t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t5 + t6, t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t5 + t7, t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t6 + t7, t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t3 + t4 + t5, t2 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t6, t2 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t7, t2 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t5 + t6, t2 + t4 + t7) || 
 TypeIRegion2D(t1 + t3 + t5 + t7, t2 + t4 + t6) || 
 TypeIRegion2D(t1 + t3 + t6 + t7, t2 + t4 + t5) || 
 TypeIRegion2D(t1 + t4 + t5 + t6, t2 + t3 + t7) || 
 TypeIRegion2D(t1 + t4 + t5 + t7, t2 + t3 + t6) || 
 TypeIRegion2D(t1 + t4 + t6 + t7, t2 + t3 + t5) || 
 TypeIRegion2D(t1 + t5 + t6 + t7, t2 + t3 + t4) || 
 TypeIRegion2D(t2 + t3 + t4 + t5, t1 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t6, t1 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t7, t1 + t5 + t6) || 
 TypeIRegion2D(t2 + t3 + t5 + t6, t1 + t4 + t7) || 
 TypeIRegion2D(t2 + t3 + t5 + t7, t1 + t4 + t6) || 
 TypeIRegion2D(t2 + t3 + t6 + t7, t1 + t4 + t5) || 
 TypeIRegion2D(t2 + t4 + t5 + t6, t1 + t3 + t7) || 
 TypeIRegion2D(t2 + t4 + t5 + t7, t1 + t3 + t6) || 
 TypeIRegion2D(t2 + t4 + t6 + t7, t1 + t3 + t5) || 
 TypeIRegion2D(t2 + t5 + t6 + t7, t1 + t3 + t4) || 
 TypeIRegion2D(t3 + t4 + t5 + t6, t1 + t2 + t7) || 
 TypeIRegion2D(t3 + t4 + t5 + t7, t1 + t2 + t6) || 
 TypeIRegion2D(t3 + t4 + t6 + t7, t1 + t2 + t5) || 
 TypeIRegion2D(t3 + t5 + t6 + t7, t1 + t2 + t4) || 
 TypeIRegion2D(t4 + t5 + t6 + t7, t1 + t2 + t3) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5, t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6, t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t7, t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6, t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t7, t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t6 + t7, t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6, t3 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t7, t3 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t6 + t7, t3 + t5) || 
 TypeIRegion2D(t1 + t2 + t5 + t6 + t7, t3 + t4) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6, t2 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t7, t2 + t6) || 
 TypeIRegion2D(t1 + t3 + t4 + t6 + t7, t2 + t5) || 
 TypeIRegion2D(t1 + t3 + t5 + t6 + t7, t2 + t4) || 
 TypeIRegion2D(t1 + t4 + t5 + t6 + t7, t2 + t3) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6, t1 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t7, t1 + t6) || 
 TypeIRegion2D(t2 + t3 + t4 + t6 + t7, t1 + t5) || 
 TypeIRegion2D(t2 + t3 + t5 + t6 + t7, t1 + t4) || 
 TypeIRegion2D(t2 + t4 + t5 + t6 + t7, t1 + t3) || 
 TypeIRegion2D(t3 + t4 + t5 + t6 + t7, t1 + t2) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t6, t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t7, t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6 + t7, t5) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6 + t7, t4) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6 + t7, t3) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6 + t7, t2) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6 + t7, t1);
}

bool belowNu(double t1, double t2) {
    return (
        (0.046 <= t1 && t1 < 0.086 && t2 < min(t1, (2 * (0.523 - t1)) / 19)) ||
        (0.086 <= t1 && t1 < 0.132 && t2 < (2 * (0.523 - t1)) / 17) ||
        (0.132 <= t1 && t1 < 0.178 && t2 < (2 * (0.523 - t1)) / 15) ||
        (0.178 <= t1 && t1 < 0.224 && t2 < (2 * (0.523 - t1)) / 13) ||
        (0.224 <= t1 && t1 < 0.27 && t2 < (2 * (0.523 - t1)) / 11) ||
        (0.27 <= t1 && t1 < 0.316 && t2 < (2 * (0.523 - t1)) / 9) ||
        (0.316 <= t1 && t1 < 0.362 && t2 < (2 * (0.523 - t1)) / 7) ||
        (0.362 <= t1 && t1 < 0.408 && t2 < (2 * (0.523 - t1)) / 5) ||
        (0.408 <= t1 && t1 < 0.454 && t2 < (2 * (0.523 - t1)) / 3) ||
        (0.454 <= t1 && t1 < 0.5 && t2 < min(0.092, 2 * (0.523 - t1)))
    );
}

bool RegionA2DLoss(double t1, double t2) {
	double theta0 = 0.046;
	return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1) )
			&& (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)));
}

bool RegionC4DLoss(double t1, double t2, double t3, double t4) {
    double theta0 = 0.046;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && !(TypeIRegion5D(t1, t2, t3, t4, 0) && TypeIRegion5D(1 - t1 - t2 - t3 - t4, t2, t3, t4, 0))
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)));
}

bool RegionC6DLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.046;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) && !AsymptoticRegion6DAll(t1, t2, t3, t4, t5, t6)
		   && !TypeIRegion7D(t1, t2, t3, t4, t5, t6, t6) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)))
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4)))
		   && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t4 - t5)));
}

bool RegionC6DLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.046;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && (TypeIRegion5D(t1, t2, t3, t4, 0) && TypeIRegion5D(1 - t1 - t2 - t3 - t4, t2, t3, t4, 0))
		   && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5, t6)
		   && !TypeIRegion7D(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5, t6, t6) && !TypeIRegion7D(t1 - t6, t2, t3, t4, t5, t6, t5)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)))
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4))) && (theta0 <= t6 && t6 < 0.5 * t1);
}

bool RegionC4DRRLoss(double t1, double t2, double t3, double t4) {
    double theta0 = 0.046;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && !TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1);
}

bool RegionC6DRRLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.046;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && !TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && AsymptoticRegion5DAll(1 - t1 - t2 - t3, t2, t3, t4, t5) && AsymptoticRegion5DAll(t1 - t4, t2, t3, t4, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (t4 <= t5 && t5 < 0.5 * (t1 - t4)) && (t3 <= t6 && t6 < 0.5 * (1 - t1 - t2 - t3));
}

bool RegionC6DRRLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.046;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4)
		   && !AsymptoticRegion5DAll(1 - t1 - t2 - t3, t2, t3, t4, t5) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3, t2, t3, t4, t5, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (t1 - t4))) && (theta0 <= t6 && t6 < min(t5, 0.5 * (t1 - t4 - t5)));
}

bool RegionC6DRRLoss3(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.046;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && !AsymptoticRegion5DAll(t1 - t4, t2, t3, t4, t5) && !AsymptoticRegion6DAll(t1 - t4, t2, t3, t4, t5, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (theta0 <= t5 && t5 < min(t3, 0.5 * (1 - t1 - t2 - t3))) && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t5)));
}

// Define the integrand function

double integrandA2DLoss(double t1, double t2) {
    if (RegionA2DLoss(t1, t2)) {
        return omega1((1 - t1 - t2) / t2) / (t1 * t2 * t2);
    } else {
        return 0.0;
    }
}

double integrandC4DLoss(double t1, double t2, double t3, double t4) {
    if (RegionC4DLoss(t1, t2, t3, t4)) {
        return omega1((1 - t1 - t2 - t3 - t4) / t4) / (t1 * t2 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandC6DLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DLoss1(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5 - t6) / t6) / (t1 * t2 * t3 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DLoss2(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5) / t5) * omega1((t1 - t6) / t6) / (t2 * t3 * t4 * t5 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC4DRRLoss(double t1, double t2, double t3, double t4) {
    if (RegionC4DRRLoss(t1, t2, t3, t4)) {
        return omega1((1 - t1 - t2 - t3) / t3) * omega1((t1 - t4) / t4) / (t2 * t3 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss1(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t4 - t5) / t5) * omega1((t1 - t2 - t3 - t6) / t6) / (t2 * t3 * t4 * t5 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss2(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3) / t3) * omega1((t1 - t4 - t5 - t6) / t6) / (t2 * t3 * t3 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss3(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss3(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t5 - t6) / t6) * omega1((t1 - t4) / t4) / (t2 * t3 * t4 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

// Trapezoidal rule for 1D integration
double trapezoidal_1D(double (*f)(double), double a, double b, int n) {
    double h = (b - a) / n;
    double sum = 0.5 * (f(a) + f(b));
    for (int i = 1; i < n; ++i) {
        double x = a + i * h;
        sum += f(x);
    }
    return sum * h;
}

// Trapezoidal rule for 2D integration
double trapezoidal_2D(double (*f)(double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            double weight = 1.0;
            if (i == 0 || i == n1) weight *= 0.5;
            if (j == 0 || j == n2) weight *= 0.5;
            sum += weight * f(t1, t2);
        }
    }
    return sum * h1 * h2;
}

// Trapezoidal rule for 3D integration
double trapezoidal_3D_parallel(double (*f)(double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        double weight = 1.0;
                        if (i == 0 || i == n1) weight *= 0.5;
                        if (j == 0 || j == n2) weight *= 0.5;
                        if (k == 0 || k == n3) weight *= 0.5;
                        local_sum += weight * f(t1, t2, t3);
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3;
}

// Trapezoidal rule for 4D integration
double trapezoidal_4D(double (*f)(double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    double weight = 1.0;
                    if (i == 0 || i == n1) weight *= 0.5;
                    if (j == 0 || j == n2) weight *= 0.5;
                    if (k == 0 || k == n3) weight *= 0.5;
                    if (l == 0 || l == n4) weight *= 0.5;
                    sum += weight * f(t1, t2, t3, t4);
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4;
}

double trapezoidal_4D_parallel(double (*f)(double, double, double, double),
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
                      size_t num_threads_requested = 160) 
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;

    int total_i = n1 + 1;
    
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            local_sum += weight * f(t1, t2, t3, t4);
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4;
}

// Trapezoidal rule for 5D integration
double trapezoidal_5D_parallel(double (*f)(double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                double weight = 1.0;
                                if (i == 0 || i == n1) weight *= 0.5;
                                if (j == 0 || j == n2) weight *= 0.5;
                                if (k == 0 || k == n3) weight *= 0.5;
                                if (l == 0 || l == n4) weight *= 0.5;
                                if (x == 0 || x == n5) weight *= 0.5;
                                local_sum += weight * f(t1, t2, t3, t4, t5);
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5;
}

// Trapezoidal rule for 6D integration
double trapezoidal_6D(double (*f)(double, double, double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
					  double a5, double b5, int n5,
					  double a6, double b6, int n6) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    for (int x = 0; x <= n5; ++x) {
					    double t5 = a5 + x * h5;
					    for (int y = 0; y <= n4; ++y) {
							double t6 = a6 + y * h6;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            if (x == 0 || x == n5) weight *= 0.5;
                            if (y == 0 || y == n6) weight *= 0.5;
                            sum += weight * f(t1, t2, t3, t4, t5, t6);
					    }
                    }
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

double trapezoidal_6D_parallel(double (*f)(double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    double weight = 1.0;
                                    if (i == 0 || i == n1) weight *= 0.5;
                                    if (j == 0 || j == n2) weight *= 0.5;
                                    if (k == 0 || k == n3) weight *= 0.5;
                                    if (l == 0 || l == n4) weight *= 0.5;
                                    if (x == 0 || x == n5) weight *= 0.5;
                                    if (y == 0 || y == n6) weight *= 0.5;
                                    local_sum += weight * f(t1, t2, t3, t4, t5, t6);
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

// Trapezoidal rule for 7D integration
double trapezoidal_7D_parallel(double (*f)(double, double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               double a7, double b7, int n7,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double h7 = (b7 - a7) / n7;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    for (int z = 0; z <= n7; ++z) {
                                        double t7 = a7 + z * h7;
                                        double weight = 1.0;
                                        if (i == 0 || i == n1) weight *= 0.5;
                                        if (j == 0 || j == n2) weight *= 0.5;
                                        if (k == 0 || k == n3) weight *= 0.5;
                                        if (l == 0 || l == n4) weight *= 0.5;
                                        if (x == 0 || x == n5) weight *= 0.5;
                                        if (y == 0 || y == n6) weight *= 0.5;
                                        if (z == 0 || z == n7) weight *= 0.5;
                                        local_sum += weight * f(t1, t2, t3, t4, t5, t6, t7);
                                    }
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6 * h7;
}

int main() {
    double v0 = 0.046;
    size_t requested_threads = 160;

    // Define the integration limits
    double a1 = v0, b1 = 0.5;
    double a2 = v0, b2 = 1.0/3;
    double a3 = v0, b3 = 0.25;
    double a4 = v0, b4 = 0.2;
    double a5 = v0, b5 = 1.0/6;
    double a61 = v0, b61 = 1.0/7;
    double a62 = v0, b62 = 0.25;

    // Define the number of intervals for each dimension
    int n1 = 10, n2 = 10, n3 = 10, n4 = 10, n5 = 10, n6 = 10;
    
    // Perform the integration
    
	//double C4DLoss = trapezoidal_4D_parallel(integrandC4DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, requested_threads);
	//double C6DLoss1 = trapezoidal_6D_parallel(integrandC6DLoss1, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a5, b5, n5, a61, b61, n6, requested_threads);
	//double C6DLoss2 = trapezoidal_6D_parallel(integrandC6DLoss2, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a5, b5, n5, a62, b62, n6, requested_threads);
	
	//cout << "The result of the integration C4DLoss is: " << C4DLoss << endl;
    //cout << "The result of the integration C6DLoss1 is: " << C6DLoss1 << endl;
    //cout << "The result of the integration C6DLoss2 is: " << C6DLoss2 << endl;


    system("pause");
    return 0;
    
    /*
    The result of the integration C4DLoss is: 0.12665 (10 10 10 10)
    The result of the integration C4DLoss is: 0.150003 (50 50 50 50)
    The result of the integration C4DLoss is: 0.147635 (100 100 100 100)
    The result of the integration C4DLoss is: 0.146689 (200 200 100 100)
    The result of the integration C4DLoss is: 0.14531 (200 200 200 200)
    
    The result of the integration C6DLoss1 is: 0.00257926 (10 10 10 10 10 10)
    The result of the integration C6DLoss1 is: 0.00207315 (100 10 10 10 10 10)
    The result of the integration C6DLoss1 is: 0.00125632 (100 20 20 20 20 20)
    The result of the integration C6DLoss1 is: 0.00127189 (100 100 20 20 20 10)
    
    The result of the integration C6DLoss2 is: 0.0119131 (10 10 10 10 10 10)
    The result of the integration C6DLoss2 is: 0.0106604 (100 10 10 10 10 10)
    The result of the integration C6DLoss2 is: 0.0084055 (100 20 20 20 20 20)
    The result of the integration C6DLoss2 is: 0.00976003 (100 20 20 20 10 100)
	*/
	
}


==> anc/LB_523_160_2.cpp <==
#include <iostream>
#include <cmath>
#include <vector>
#include <algorithm>
#include <thread>
#include <functional>
#include <numeric>
// #include <boost/math/special_functions/polylog.hpp>

using namespace std;

// Define the upper and lower bounds for the Buchstab function
double omega1(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5644; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5617;
}

double omega0(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5607; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5612;
}

// Define the region functions
bool AsymptoticRegion2D(double t1, double t2) {
    return (std::abs(t1 - t2) < 0.046 && t1 + t2 > 1 - 0.092);
}

bool AsymptoticRegion2DAll(double t1, double t2) {
    return AsymptoticRegion2D(t1, t2) || AsymptoticRegion2D(1 - t1 - t2, t1) || AsymptoticRegion2D(1 - t1 - t2, t2);
}

bool AsymptoticRegion3D(double t1, double t2, double t3) {
    return AsymptoticRegion2D(t1, t2 + t3) || AsymptoticRegion2D(t2, t1 + t3) || AsymptoticRegion2D(t3, t1 + t2) ||
           AsymptoticRegion2D(t1 + t2, t3) || AsymptoticRegion2D(t1 + t3, t2) || AsymptoticRegion2D(t2 + t3, t1);
}

bool AsymptoticRegion3DL722(double t1, double t2, double t3) {
    return (((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.523))/7) || 
			    ((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (1 - t1 - t2 - t3) >= (2 * (1 - 0.523))/11) || 
				((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/3 && 2 * (t3) + (1 - t1 - t2 - t3) >= 1 - 0.523 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.523))/5) || 
				((t1) >= 1 - 0.523 && (t2) <= (1 - 0.523)/3 && (t3) <= (1 - 0.523)/3 && (t2) + (t3) >= (4 *  (1 - 0.523))/7 && (t2) + (t3) + (1 - t1 - t2 - t3) >= (14 *  (1 - 0.523))/13));
}

bool AsymptoticRegion3DL722All(double t1, double t2, double t3) {
    return AsymptoticRegion3DL722(t1, t2, t3) || AsymptoticRegion3DL722(t1, t3, t2) || AsymptoticRegion3DL722(t2, t1, t3) || 
		   AsymptoticRegion3DL722(t2, t3, t1) || AsymptoticRegion3DL722(t3, t1, t2) || AsymptoticRegion3DL722(t3, t2, t1);
}

bool AsymptoticRegion4DL722(double t1, double t2, double t3, double t4) {
	return (((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.523))/83) || 
           ((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.523))/47) || 
           ((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/9 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.523))/35) || 
           ((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/10 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.523))/29) || 
           ((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/12 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.523))/23) || 
           ((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.523))/39) || 
           ((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/6 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.523))/23) || 
           ((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.523))/15) || 
           ((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/5 && (t4) >= (1 - 0.523)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.523))/19));
}

bool AsymptoticRegion4DL722No5(double t1, double t2, double t3, double t4) {
	return  AsymptoticRegion4DL722(t1, t2, t3, t4) || 
 AsymptoticRegion4DL722(t1, t2, t4, t3) || 
 AsymptoticRegion4DL722(t1, t3, t2, t4) || 
 AsymptoticRegion4DL722(t1, t3, t4, t2) || 
 AsymptoticRegion4DL722(t1, t4, t2, t3) || 
 AsymptoticRegion4DL722(t1, t4, t3, t2) || 
 AsymptoticRegion4DL722(t2, t1, t3, t4) || 
 AsymptoticRegion4DL722(t2, t1, t4, t3) || 
 AsymptoticRegion4DL722(t2, t3, t1, t4) || 
 AsymptoticRegion4DL722(t2, t3, t4, t1) || 
 AsymptoticRegion4DL722(t2, t4, t1, t3) || 
 AsymptoticRegion4DL722(t2, t4, t3, t1) || 
 AsymptoticRegion4DL722(t3, t1, t2, t4) || 
 AsymptoticRegion4DL722(t3, t1, t4, t2) || 
 AsymptoticRegion4DL722(t3, t2, t1, t4) || 
 AsymptoticRegion4DL722(t3, t2, t4, t1) || 
 AsymptoticRegion4DL722(t3, t4, t1, t2) || 
 AsymptoticRegion4DL722(t3, t4, t2, t1) || 
 AsymptoticRegion4DL722(t4, t1, t2, t3) || 
 AsymptoticRegion4DL722(t4, t1, t3, t2) || 
 AsymptoticRegion4DL722(t4, t2, t1, t3) || 
 AsymptoticRegion4DL722(t4, t2, t3, t1) || 
 AsymptoticRegion4DL722(t4, t3, t1, t2) || 
 AsymptoticRegion4DL722(t4, t3, t2, t1);
}

bool AsymptoticRegion4DL722All(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DL722No5(t1, t2, t3, t4) || 
AsymptoticRegion4DL722No5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) || 
AsymptoticRegion4DL722No5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) || 
AsymptoticRegion4DL722No5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) || 
AsymptoticRegion4DL722No5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DL722(double t1, double t2, double t3, double t4, double t5) {
	return (((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/43 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/3611) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/44 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/1847) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/45 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/1259) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/46 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/965) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/671) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/49 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/587) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/51 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/475) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/54 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/377) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/56 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/335) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/60 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/279) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/63 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/251) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/70 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/209) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/78 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/181) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/84 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/167) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/1199) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/26 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/623) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/431) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/335) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/239) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/32 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/191) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/33 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/175) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/143) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/119) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/42 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/111) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/95) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/9 && (t5) >= (1 - 0.523)/19 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/683) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/9 && (t5) >= (1 - 0.523)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/359) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/9 && (t5) >= (1 - 0.523)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/251) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/9 && (t5) >= (1 - 0.523)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/197) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/9 && (t5) >= (1 - 0.523)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/143) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/9 && (t5) >= (1 - 0.523)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/107) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/9 && (t5) >= (1 - 0.523)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/89) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/9 && (t5) >= (1 - 0.523)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/71) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/10 && (t5) >= (1 - 0.523)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/479) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/10 && (t5) >= (1 - 0.523)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/179) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/10 && (t5) >= (1 - 0.523)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/119) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/10 && (t5) >= (1 - 0.523)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/79) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/10 && (t5) >= (1 - 0.523)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/59) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/11 && (t5) >= (1 - 0.523)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/461) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/11 && (t5) >= (1 - 0.523)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/219) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/11 && (t5) >= (1 - 0.523)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/65) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/12 && (t5) >= (1 - 0.523)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/311) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/12 && (t5) >= (1 - 0.523)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/167) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/12 && (t5) >= (1 - 0.523)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/119) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/12 && (t5) >= (1 - 0.523)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/95) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/12 && (t5) >= (1 - 0.523)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/71) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/12 && (t5) >= (1 - 0.523)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/59) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/12 && (t5) >= (1 - 0.523)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/55) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/13 && (t5) >= (1 - 0.523)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/155) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/14 && (t5) >= (1 - 0.523)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/69) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/14 && (t5) >= (1 - 0.523)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/41) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/15 && (t5) >= (1 - 0.523)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/59) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/15 && (t5) >= (1 - 0.523)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/39) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/839) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/439) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/239) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/199) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/139) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/119) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/89) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/79) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/311) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/167) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/119) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/95) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/71) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/59) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/55) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/47) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/279) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/55) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/143) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/79) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/31) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/9 && (t5) >= (1 - 0.523)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/71) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/5 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/11 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/219) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/5 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/12 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/119) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/5 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/69) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/5 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/59) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/5 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/8 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/239) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/5 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/89) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/5 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/59) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/5 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/29) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/5 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/139) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/6 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/41) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/6 && (t4) >= (1 - 0.523)/9 && (t5) >= (1 - 0.523)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/17) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/7 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/27));
}

bool AsymptoticRegion5DL722No6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722(t1, t2, t3, t4, t5) || 
 AsymptoticRegion5DL722(t1, t2, t3, t5, t4) || 
 AsymptoticRegion5DL722(t1, t2, t4, t3, t5) || 
 AsymptoticRegion5DL722(t1, t2, t4, t5, t3) || 
 AsymptoticRegion5DL722(t1, t2, t5, t3, t4) || 
 AsymptoticRegion5DL722(t1, t2, t5, t4, t3) || 
 AsymptoticRegion5DL722(t1, t3, t2, t4, t5) || 
 AsymptoticRegion5DL722(t1, t3, t2, t5, t4) || 
 AsymptoticRegion5DL722(t1, t3, t4, t2, t5) || 
 AsymptoticRegion5DL722(t1, t3, t4, t5, t2) || 
 AsymptoticRegion5DL722(t1, t3, t5, t2, t4) || 
 AsymptoticRegion5DL722(t1, t3, t5, t4, t2) || 
 AsymptoticRegion5DL722(t1, t4, t2, t3, t5) || 
 AsymptoticRegion5DL722(t1, t4, t2, t5, t3) || 
 AsymptoticRegion5DL722(t1, t4, t3, t2, t5) || 
 AsymptoticRegion5DL722(t1, t4, t3, t5, t2) || 
 AsymptoticRegion5DL722(t1, t4, t5, t2, t3) || 
 AsymptoticRegion5DL722(t1, t4, t5, t3, t2) || 
 AsymptoticRegion5DL722(t1, t5, t2, t3, t4) || 
 AsymptoticRegion5DL722(t1, t5, t2, t4, t3) || 
 AsymptoticRegion5DL722(t1, t5, t3, t2, t4) || 
 AsymptoticRegion5DL722(t1, t5, t3, t4, t2) || 
 AsymptoticRegion5DL722(t1, t5, t4, t2, t3) || 
 AsymptoticRegion5DL722(t1, t5, t4, t3, t2) || 
 AsymptoticRegion5DL722(t2, t1, t3, t4, t5) || 
 AsymptoticRegion5DL722(t2, t1, t3, t5, t4) || 
 AsymptoticRegion5DL722(t2, t1, t4, t3, t5) || 
 AsymptoticRegion5DL722(t2, t1, t4, t5, t3) || 
 AsymptoticRegion5DL722(t2, t1, t5, t3, t4) || 
 AsymptoticRegion5DL722(t2, t1, t5, t4, t3) || 
 AsymptoticRegion5DL722(t2, t3, t1, t4, t5) || 
 AsymptoticRegion5DL722(t2, t3, t1, t5, t4) || 
 AsymptoticRegion5DL722(t2, t3, t4, t1, t5) || 
 AsymptoticRegion5DL722(t2, t3, t4, t5, t1) || 
 AsymptoticRegion5DL722(t2, t3, t5, t1, t4) || 
 AsymptoticRegion5DL722(t2, t3, t5, t4, t1) || 
 AsymptoticRegion5DL722(t2, t4, t1, t3, t5) || 
 AsymptoticRegion5DL722(t2, t4, t1, t5, t3) || 
 AsymptoticRegion5DL722(t2, t4, t3, t1, t5) || 
 AsymptoticRegion5DL722(t2, t4, t3, t5, t1) || 
 AsymptoticRegion5DL722(t2, t4, t5, t1, t3) || 
 AsymptoticRegion5DL722(t2, t4, t5, t3, t1) || 
 AsymptoticRegion5DL722(t2, t5, t1, t3, t4) || 
 AsymptoticRegion5DL722(t2, t5, t1, t4, t3) || 
 AsymptoticRegion5DL722(t2, t5, t3, t1, t4) || 
 AsymptoticRegion5DL722(t2, t5, t3, t4, t1) || 
 AsymptoticRegion5DL722(t2, t5, t4, t1, t3) || 
 AsymptoticRegion5DL722(t2, t5, t4, t3, t1) || 
 AsymptoticRegion5DL722(t3, t1, t2, t4, t5) || 
 AsymptoticRegion5DL722(t3, t1, t2, t5, t4) || 
 AsymptoticRegion5DL722(t3, t1, t4, t2, t5) || 
 AsymptoticRegion5DL722(t3, t1, t4, t5, t2) || 
 AsymptoticRegion5DL722(t3, t1, t5, t2, t4) || 
 AsymptoticRegion5DL722(t3, t1, t5, t4, t2) || 
 AsymptoticRegion5DL722(t3, t2, t1, t4, t5) || 
 AsymptoticRegion5DL722(t3, t2, t1, t5, t4) || 
 AsymptoticRegion5DL722(t3, t2, t4, t1, t5) || 
 AsymptoticRegion5DL722(t3, t2, t4, t5, t1) || 
 AsymptoticRegion5DL722(t3, t2, t5, t1, t4) || 
 AsymptoticRegion5DL722(t3, t2, t5, t4, t1) || 
 AsymptoticRegion5DL722(t3, t4, t1, t2, t5) || 
 AsymptoticRegion5DL722(t3, t4, t1, t5, t2) || 
 AsymptoticRegion5DL722(t3, t4, t2, t1, t5) || 
 AsymptoticRegion5DL722(t3, t4, t2, t5, t1) || 
 AsymptoticRegion5DL722(t3, t4, t5, t1, t2) || 
 AsymptoticRegion5DL722(t3, t4, t5, t2, t1) || 
 AsymptoticRegion5DL722(t3, t5, t1, t2, t4) || 
 AsymptoticRegion5DL722(t3, t5, t1, t4, t2) || 
 AsymptoticRegion5DL722(t3, t5, t2, t1, t4) || 
 AsymptoticRegion5DL722(t3, t5, t2, t4, t1) || 
 AsymptoticRegion5DL722(t3, t5, t4, t1, t2) || 
 AsymptoticRegion5DL722(t3, t5, t4, t2, t1) || 
 AsymptoticRegion5DL722(t4, t1, t2, t3, t5) || 
 AsymptoticRegion5DL722(t4, t1, t2, t5, t3) || 
 AsymptoticRegion5DL722(t4, t1, t3, t2, t5) || 
 AsymptoticRegion5DL722(t4, t1, t3, t5, t2) || 
 AsymptoticRegion5DL722(t4, t1, t5, t2, t3) || 
 AsymptoticRegion5DL722(t4, t1, t5, t3, t2) || 
 AsymptoticRegion5DL722(t4, t2, t1, t3, t5) || 
 AsymptoticRegion5DL722(t4, t2, t1, t5, t3) || 
 AsymptoticRegion5DL722(t4, t2, t3, t1, t5) || 
 AsymptoticRegion5DL722(t4, t2, t3, t5, t1) || 
 AsymptoticRegion5DL722(t4, t2, t5, t1, t3) || 
 AsymptoticRegion5DL722(t4, t2, t5, t3, t1) || 
 AsymptoticRegion5DL722(t4, t3, t1, t2, t5) || 
 AsymptoticRegion5DL722(t4, t3, t1, t5, t2) || 
 AsymptoticRegion5DL722(t4, t3, t2, t1, t5) || 
 AsymptoticRegion5DL722(t4, t3, t2, t5, t1) || 
 AsymptoticRegion5DL722(t4, t3, t5, t1, t2) || 
 AsymptoticRegion5DL722(t4, t3, t5, t2, t1) || 
 AsymptoticRegion5DL722(t4, t5, t1, t2, t3) || 
 AsymptoticRegion5DL722(t4, t5, t1, t3, t2) || 
 AsymptoticRegion5DL722(t4, t5, t2, t1, t3) || 
 AsymptoticRegion5DL722(t4, t5, t2, t3, t1) || 
 AsymptoticRegion5DL722(t4, t5, t3, t1, t2) || 
 AsymptoticRegion5DL722(t4, t5, t3, t2, t1) || 
 AsymptoticRegion5DL722(t5, t1, t2, t3, t4) || 
 AsymptoticRegion5DL722(t5, t1, t2, t4, t3) || 
 AsymptoticRegion5DL722(t5, t1, t3, t2, t4) || 
 AsymptoticRegion5DL722(t5, t1, t3, t4, t2) || 
 AsymptoticRegion5DL722(t5, t1, t4, t2, t3) || 
 AsymptoticRegion5DL722(t5, t1, t4, t3, t2) || 
 AsymptoticRegion5DL722(t5, t2, t1, t3, t4) || 
 AsymptoticRegion5DL722(t5, t2, t1, t4, t3) || 
 AsymptoticRegion5DL722(t5, t2, t3, t1, t4) || 
 AsymptoticRegion5DL722(t5, t2, t3, t4, t1) || 
 AsymptoticRegion5DL722(t5, t2, t4, t1, t3) || 
 AsymptoticRegion5DL722(t5, t2, t4, t3, t1) || 
 AsymptoticRegion5DL722(t5, t3, t1, t2, t4) || 
 AsymptoticRegion5DL722(t5, t3, t1, t4, t2) || 
 AsymptoticRegion5DL722(t5, t3, t2, t1, t4) || 
 AsymptoticRegion5DL722(t5, t3, t2, t4, t1) || 
 AsymptoticRegion5DL722(t5, t3, t4, t1, t2) || 
 AsymptoticRegion5DL722(t5, t3, t4, t2, t1) || 
 AsymptoticRegion5DL722(t5, t4, t1, t2, t3) || 
 AsymptoticRegion5DL722(t5, t4, t1, t3, t2) || 
 AsymptoticRegion5DL722(t5, t4, t2, t1, t3) || 
 AsymptoticRegion5DL722(t5, t4, t2, t3, t1) || 
 AsymptoticRegion5DL722(t5, t4, t3, t1, t2) || 
 AsymptoticRegion5DL722(t5, t4, t3, t2, t1);
}

bool AsymptoticRegion5DL722All(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722No6(t1, t2, t3, t4, t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) || 
AsymptoticRegion5DL722No6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
AsymptoticRegion5DL722No6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
AsymptoticRegion5DL722No6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion3DL18(double t1, double t2, double t3) {
        double h = 1.0;
	    double k1 = 0.0;
	    double k2 = 0.0;
	    double g1 = 1.0;
	    double g2 = 2.0;
	    double g3 = 3.0;
	    double d1 = 4.0;
	    double d2 = 5.0;
    
	    double ud1 = 1 - 1.0 / (2 * d1);
	    double ud2 = 1 - 1.0 / (2 * d2);
	    double v = 1.0;
	
	    double b1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c1d1 = 1.0 / 6;
	    double c1d2 = 1.0 / 6;
	
	    double a2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c2d1 = 1.0 / 6;
	    double c2d2 = 1.0 / 6;
	
	    double b3O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b3O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b3O2d1 = 1.0 / 4;
	    double b3O2d2 = 1.0 / 4;
	    double c3O1d1 = 1.0 / 6;
	    double c3O1d2 = 1.0 / 6;
	    double c3O2d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c3O2d2 = 1.0 / 4 - 1.0 / (2 * d2);
	
	    double a4O1d1 = 1.0 / 2;
	    double a4O1d2 = 1.0 / 2;
	    double a4O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a4O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c4O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c4O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c4O2d1 = 1.0 / 6;
	    double c4O2d2 = 1.0 / 6;
	
	    double a5O1d1 = 1.0 / 2;
	    double a5O1d2 = 1.0 / 2;
	    double a5O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a5O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double b5O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b5O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b5O2d1 = 1.0 / 4;
	    double b5O2d2 = 1.0 / 4;
	    double c5O1d1 = 1.0 / 6;
	    double c5O1d2 = 1.0 / 6;
	    double c5O2d1 = 1.0 / 6;
	    double c5O2d2 = 1.0 / 6;
	
	    double a6O1d1 = 1.0 / 2;
	    double a6O1d2 = 1.0 / 2;
	    double a6O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a6O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double a6O3d1 = 1.0 / 2;
	    double a6O3d2 = 1.0 / 2;
	    double b6O1d1 = 1.0 / 4;
	    double b6O1d2 = 1.0 / 4;
	    double b6O2d1 = 1.0 / 4;
	    double b6O2d2 = 1.0 / 4;
	    double b6O3d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b6O3d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c6O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c6O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c6O2d1 = 1.0 / 6;
	    double c6O2d2 = 1.0 / 6;
	    double c6O3d1 = 1.0 / 6;
	    double c6O3d2 = 1.0 / 6;
	
    return (((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) );
	
}

bool AsymptoticRegion3DL18All(double t1, double t2, double t3){
	return AsymptoticRegion3DL18(t1, t2, t3) || AsymptoticRegion3DL18(t1, t3, t2) || AsymptoticRegion3DL18(t2, t1, t3) || 
		   AsymptoticRegion3DL18(t2, t3, t1) || AsymptoticRegion3DL18(t3, t1, t2) || AsymptoticRegion3DL18(t3, t2, t1);
}

bool AsymptoticRegion3DAll(double t1, double t2, double t3) {
    return AsymptoticRegion2DAll(t1, t2 + t3) || AsymptoticRegion2DAll(t2, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, t3) || AsymptoticRegion2DAll(t1 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, t1) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3, t2 + t3) || AsymptoticRegion2DAll(t2, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(t3, 1 - t1 - t2 - t3 + t2) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t2, t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t3) || AsymptoticRegion2DAll(t1 + t3, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t1) ||
           AsymptoticRegion2DAll(t1, t2 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t2, t1 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t2) || AsymptoticRegion2DAll(t2 + 1 - t1 - t2 - t3, t1) ||
		   AsymptoticRegion3DL722All(t1, t2, t3) || 
		   AsymptoticRegion3DL722All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t2, t3, 1 - t1 - t2 - t3) ||
		   AsymptoticRegion3DL18All(t1, t2, t3) || 
		   AsymptoticRegion3DL18All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t2, t3, 1 - t1 - t2 - t3);
}

bool AsymptoticRegion4DAllNo5(double t1, double t2, double t3, double t4) {
    return AsymptoticRegion2DAll(t1, t2 + t3 + t4) || AsymptoticRegion2DAll(t2, t1 + t3 + t4) ||
           AsymptoticRegion2DAll(t3, t1 + t2 + t4) || AsymptoticRegion2DAll(t4, t1 + t2 + t3) ||
           AsymptoticRegion2DAll(t1 + t2, t3 + t4) || AsymptoticRegion2DAll(t1 + t3, t2 + t4) ||
           AsymptoticRegion2DAll(t1 + t4, t2 + t3) || AsymptoticRegion2DAll(t2 + t3, t1 + t4) ||
           AsymptoticRegion2DAll(t2 + t4, t1 + t3) || AsymptoticRegion2DAll(t3 + t4, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2 + t3, t4) || AsymptoticRegion2DAll(t1 + t2 + t4, t3) ||
           AsymptoticRegion2DAll(t1 + t3 + t4, t2) || AsymptoticRegion2DAll(t2 + t3 + t4, t1) ||
		   		    AsymptoticRegion3DAll(t1, t2, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t3, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t4, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t2, t1, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t3, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t4, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t3, t1, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t2, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t4, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t4, t1, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t2, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t3, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t1, t3 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t2, t3 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t2, t4) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t3, t2 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t2, t3) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t3, t2) || 
		   		    AsymptoticRegion3DAll(t4, t2 + t3, t1) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t3, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t4, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t2, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t4, t2) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t2, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t3, t2) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t1, t4) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t4, t1) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t1, t3) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t3, t1) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t1, t2) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t2, t1) ||
		   		    AsymptoticRegion4DL722All(t1, t2, t3, t4);
}

bool AsymptoticRegion4DAll(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DAllNo5(t1, t2, t3, t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) ||
	       AsymptoticRegion4DAllNo5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) ||
	       AsymptoticRegion4DAllNo5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DAllNo6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5) || 
	  AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4) ||
	  AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1) ||
	  AsymptoticRegion2DAll(t5 + t2, t3 + t4) ||
	  AsymptoticRegion2DAll(t5 + t3, t2 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t5 + t2) ||
	  AsymptoticRegion2DAll(t1 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t5 + t3, t1 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t4) || 
	  AsymptoticRegion2DAll(t1 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t5) || 
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2) ||
	   AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4) || 
	   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3) || 
	   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2) || 
	   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1) ||
 AsymptoticRegion4DL722All(t1, t2, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t3, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t4, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t1, t5, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t2, t1, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t3, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t4, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t2, t5, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t3, t1, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t2, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t4, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t3, t5, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t1, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t2, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t3, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t5, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t1, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t2, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t3, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t4, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t3, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t4, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t1, t5, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t3, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t4, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t2, t5, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t2, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t4, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t3, t5, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t2, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t3, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t4, t5, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t2, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t3, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t5, t4, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t2, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t5, t2) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t1, t5) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t5, t1) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t2, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t4, t2) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t2, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t3, t2) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t1, t4) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t4, t1) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t1, t3) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t3, t1) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t1, t2) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t2, t1) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t3, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t3, t2) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t4, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t5, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t3, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t5, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t3, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t3, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t4, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t3, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t2, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t5, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t1, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t5, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t2, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t2, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t4, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t1, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t4, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t2, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t2, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t3, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t1, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t3, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t1, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t2, t1) ||
 AsymptoticRegion5DL722All(t1, t2, t3, t4, t5);
}

bool AsymptoticRegion5DAll(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DAllNo6(t1, t2, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion6DAllNo7(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t6, t1 + t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t5 + t6, t1 + t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t5 + t6, t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3 + t5) || 
		 AsymptoticRegion2DAll(t2 + t5 + t6, t1 + t3 + t4) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2 + t6) || 
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2 + t5) || 
		 AsymptoticRegion2DAll(t3 + t5 + t6, t1 + t2 + t4) || 
		 AsymptoticRegion2DAll(t4 + t5 + t6, t1 + t2 + t3) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t6, t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t6, t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5 + t6, t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t6, t2 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5 + t6, t2 + t4) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5 + t6, t2 + t3) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t6, t1 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5 + t6, t1 + t4) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5 + t6, t1 + t3) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5 + t6, t1 + t2) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t5, t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t6, t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5 + t6, t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5 + t6, t3) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5 + t6, t2) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5 + t6, t1) ||
		 AsymptoticRegion2DAll(t6 + t2, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t6 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t6 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t6 + t2 + t3) ||
		 AsymptoticRegion2DAll(t6 + t2 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t6 + t2) ||
		 AsymptoticRegion2DAll(t1 + t6, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t6 + t3) ||
		 AsymptoticRegion2DAll(t1 + t6 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t6 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t6) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2) ||		 
	       AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t6, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t6, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t6, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t6, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t6, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t3, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t4, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t5, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t4 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t5 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t4 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t5 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t4 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t5 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t3 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t5 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t3 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t4 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t3 + t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t3 + t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t4 + t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1, t4 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2, t4 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3, t4 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4, t3 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t5, t3 + t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t6, t3 + t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t3, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t3, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t4, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t3 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t3 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t3 + t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t3, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t3, t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t3, t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t3, t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t4, t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t2, t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t2, t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t2, t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t4, t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2 + t4, t1) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t2, t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t3, t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2 + t3, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t2, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t2, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t2, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t4, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t2, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t3, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t1, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t1, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t1, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t4, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t1, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t3, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t1, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t2, t1);
}

bool AsymptoticRegion6DAll(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, 1 - t1 - t2 - t3 - t4 - t5 - t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5 - t6, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5 - t6, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, 1 - t1 - t2 - t3 - t4 - t5 - t6, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, 1 - t1 - t2 - t3 - t4 - t5 - t6, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(1 - t1 - t2 - t3 - t4 - t5 - t6, t2, t3, t4, t5, t6);
}

bool TypeIRegion2D(double t1, double t2) {
    return (t1 + t2 <= 0.5) || (t1 <= 0.5 && t2 < 0.5 * (3 * 0.523 - 1)) || (t2 <= 0.5 && t1 < 0.5 * (3 * 0.523 - 1));
}

bool TypeIRegion3D(double t1, double t2, double t3) {
    return (t1 + t2 <= 0.5 && t3 < 0.5 * (3 * 0.523 - 1) ) || (t1 + t3 <= 0.5 && t2 < 0.5 * (3 * 0.523 - 1) ) ||
	       (t2 + t3 <= 0.5 && t1 < 0.5 * (3 * 0.523 - 1) ) || (t1 <= 0.5 && t2 + t3 < 0.5 * (3 * 0.523 - 1) ) ||
		   (t2 <= 0.5 && t1 + t3 < 0.5 * (3 * 0.523 - 1) ) || (t3 <= 0.5 && t1 + t2 < 0.5 * (3 * 0.523 - 1) ) || (t1 + t2 + t3 <= 0.5) ||
		   (( t1 <= 0.5) && (t3 < 0.25 * (3 * 0.523 - 1)) && (2 * t2 + t3 < 0.523) && (2 * t2 + 3 * t3 < 0.5 * (1 + 0.523))) ||
		   (( t1 <= 0.5) && (t2 < 0.25 * (3 * 0.523 - 1)) && (2 * t3 + t2 < 0.523) && (2 * t3 + 3 * t2 < 0.5 * (1 + 0.523))) ||
		   (( t2 <= 0.5) && (t3 < 0.25 * (3 * 0.523 - 1)) && (2 * t1 + t3 < 0.523) && (2 * t1 + 3 * t3 < 0.5 * (1 + 0.523))) ||
		   (( t2 <= 0.5) && (t1 < 0.25 * (3 * 0.523 - 1)) && (2 * t3 + t1 < 0.523) && (2 * t3 + 3 * t1 < 0.5 * (1 + 0.523))) ||
		   (( t3 <= 0.5) && (t1 < 0.25 * (3 * 0.523 - 1)) && (2 * t2 + t1 < 0.523) && (2 * t2 + 3 * t1 < 0.5 * (1 + 0.523))) ||
		   (( t3 <= 0.5) && (t2 < 0.25 * (3 * 0.523 - 1)) && (2 * t1 + t2 < 0.523) && (2 * t1 + 3 * t2 < 0.5 * (1 + 0.523))) ||
		   (( t1 <= 0.5) && (t2 < 0.5 * (1 - 0.523)) && (t3 < 0.125 * (3 * 0.523 - 1))) ||
		   (( t1 <= 0.5) && (t3 < 0.5 * (1 - 0.523)) && (t2 < 0.125 * (3 * 0.523 - 1))) ||
		   (( t2 <= 0.5) && (t1 < 0.5 * (1 - 0.523)) && (t3 < 0.125 * (3 * 0.523 - 1))) ||
		   (( t2 <= 0.5) && (t3 < 0.5 * (1 - 0.523)) && (t1 < 0.125 * (3 * 0.523 - 1))) ||
		   (( t3 <= 0.5) && (t1 < 0.5 * (1 - 0.523)) && (t2 < 0.125 * (3 * 0.523 - 1))) ||
		   (( t3 <= 0.5) && (t2 < 0.5 * (1 - 0.523)) && (t1 < 0.125 * (3 * 0.523 - 1)));
}

bool TypeIRegion5D(double t1, double t2, double t3, double t4, double t5) {
    return   TypeIRegion3D(t1, t2, t3 + t4 + t5) || 
 TypeIRegion3D(t1, t3, t2 + t4 + t5) || 
 TypeIRegion3D(t1, t4, t2 + t3 + t5) || 
 TypeIRegion3D(t1, t5, t2 + t3 + t4) || 
 TypeIRegion3D(t2, t1, t3 + t4 + t5) || 
 TypeIRegion3D(t2, t3, t1 + t4 + t5) || 
 TypeIRegion3D(t2, t4, t1 + t3 + t5) || 
 TypeIRegion3D(t2, t5, t1 + t3 + t4) || 
 TypeIRegion3D(t3, t1, t2 + t4 + t5) || 
 TypeIRegion3D(t3, t2, t1 + t4 + t5) || 
 TypeIRegion3D(t3, t4, t1 + t2 + t5) || 
 TypeIRegion3D(t3, t5, t1 + t2 + t4) || 
 TypeIRegion3D(t4, t1, t2 + t3 + t5) || 
 TypeIRegion3D(t4, t2, t1 + t3 + t5) || 
 TypeIRegion3D(t4, t3, t1 + t2 + t5) || 
 TypeIRegion3D(t4, t5, t1 + t2 + t3) || 
 TypeIRegion3D(t5, t1, t2 + t3 + t4) || 
 TypeIRegion3D(t5, t2, t1 + t3 + t4) || 
 TypeIRegion3D(t5, t3, t1 + t2 + t4) || 
 TypeIRegion3D(t5, t4, t1 + t2 + t3) || 
 TypeIRegion3D(t1, t2 + t3 + t4, t5) || 
 TypeIRegion3D(t1, t2 + t3 + t5, t4) || 
 TypeIRegion3D(t1, t2 + t4 + t5, t3) || 
 TypeIRegion3D(t1, t3 + t4 + t5, t2) || 
 TypeIRegion3D(t2, t1 + t3 + t4, t5) || 
 TypeIRegion3D(t2, t1 + t3 + t5, t4) || 
 TypeIRegion3D(t2, t1 + t4 + t5, t3) || 
 TypeIRegion3D(t2, t3 + t4 + t5, t1) || 
 TypeIRegion3D(t3, t1 + t2 + t4, t5) || 
 TypeIRegion3D(t3, t1 + t2 + t5, t4) || 
 TypeIRegion3D(t3, t1 + t4 + t5, t2) || 
 TypeIRegion3D(t3, t2 + t4 + t5, t1) || 
 TypeIRegion3D(t4, t1 + t2 + t3, t5) || 
 TypeIRegion3D(t4, t1 + t2 + t5, t3) || 
 TypeIRegion3D(t4, t1 + t3 + t5, t2) || 
 TypeIRegion3D(t4, t2 + t3 + t5, t1) || 
 TypeIRegion3D(t5, t1 + t2 + t3, t4) || 
 TypeIRegion3D(t5, t1 + t2 + t4, t3) || 
 TypeIRegion3D(t5, t1 + t3 + t4, t2) || 
 TypeIRegion3D(t5, t2 + t3 + t4, t1) || 
 TypeIRegion3D(t1 + t2 + t3, t4, t5) || 
 TypeIRegion3D(t1 + t2 + t3, t5, t4) || 
 TypeIRegion3D(t1 + t2 + t4, t3, t5) || 
 TypeIRegion3D(t1 + t2 + t4, t5, t3) || 
 TypeIRegion3D(t1 + t2 + t5, t3, t4) || 
 TypeIRegion3D(t1 + t2 + t5, t4, t3) || 
 TypeIRegion3D(t1 + t3 + t4, t2, t5) || 
 TypeIRegion3D(t1 + t3 + t4, t5, t2) || 
 TypeIRegion3D(t1 + t3 + t5, t2, t4) || 
 TypeIRegion3D(t1 + t3 + t5, t4, t2) || 
 TypeIRegion3D(t1 + t4 + t5, t2, t3) || 
 TypeIRegion3D(t1 + t4 + t5, t3, t2) || 
 TypeIRegion3D(t2 + t3 + t4, t1, t5) || 
 TypeIRegion3D(t2 + t3 + t4, t5, t1) || 
 TypeIRegion3D(t2 + t3 + t5, t1, t4) || 
 TypeIRegion3D(t2 + t3 + t5, t4, t1) || 
 TypeIRegion3D(t2 + t4 + t5, t1, t3) || 
 TypeIRegion3D(t2 + t4 + t5, t3, t1) || 
 TypeIRegion3D(t3 + t4 + t5, t1, t2) || 
 TypeIRegion3D(t3 + t4 + t5, t2, t1) || 
 TypeIRegion3D(t1, t2 + t3, t4 + t5) || 
 TypeIRegion3D(t1, t2 + t4, t3 + t5) || 
 TypeIRegion3D(t1, t2 + t5, t3 + t4) || 
 TypeIRegion3D(t1, t3 + t4, t2 + t5) || 
 TypeIRegion3D(t1, t3 + t5, t2 + t4) || 
 TypeIRegion3D(t1, t4 + t5, t2 + t3) || 
 TypeIRegion3D(t2, t1 + t3, t4 + t5) || 
 TypeIRegion3D(t2, t1 + t4, t3 + t5) || 
 TypeIRegion3D(t2, t1 + t5, t3 + t4) || 
 TypeIRegion3D(t2, t3 + t4, t1 + t5) || 
 TypeIRegion3D(t2, t3 + t5, t1 + t4) || 
 TypeIRegion3D(t2, t4 + t5, t1 + t3) || 
 TypeIRegion3D(t3, t1 + t2, t4 + t5) || 
 TypeIRegion3D(t3, t1 + t4, t2 + t5) || 
 TypeIRegion3D(t3, t1 + t5, t2 + t4) || 
 TypeIRegion3D(t3, t2 + t4, t1 + t5) || 
 TypeIRegion3D(t3, t2 + t5, t1 + t4) || 
 TypeIRegion3D(t3, t4 + t5, t1 + t2) || 
 TypeIRegion3D(t4, t1 + t2, t3 + t5) || 
 TypeIRegion3D(t4, t1 + t3, t2 + t5) || 
 TypeIRegion3D(t4, t1 + t5, t2 + t3) || 
 TypeIRegion3D(t4, t2 + t3, t1 + t5) || 
 TypeIRegion3D(t4, t2 + t5, t1 + t3) || 
 TypeIRegion3D(t4, t3 + t5, t1 + t2) || 
 TypeIRegion3D(t5, t1 + t2, t3 + t4) || 
 TypeIRegion3D(t5, t1 + t3, t2 + t4) || 
 TypeIRegion3D(t5, t1 + t4, t2 + t3) || 
 TypeIRegion3D(t5, t2 + t3, t1 + t4) || 
 TypeIRegion3D(t5, t2 + t4, t1 + t3) || 
 TypeIRegion3D(t5, t3 + t4, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3, t4 + t5) || 
 TypeIRegion3D(t1 + t2, t4, t3 + t5) || 
 TypeIRegion3D(t1 + t2, t5, t3 + t4) || 
 TypeIRegion3D(t1 + t3, t2, t4 + t5) || 
 TypeIRegion3D(t1 + t3, t4, t2 + t5) || 
 TypeIRegion3D(t1 + t3, t5, t2 + t4) || 
 TypeIRegion3D(t1 + t4, t2, t3 + t5) || 
 TypeIRegion3D(t1 + t4, t3, t2 + t5) || 
 TypeIRegion3D(t1 + t4, t5, t2 + t3) || 
 TypeIRegion3D(t1 + t5, t2, t3 + t4) || 
 TypeIRegion3D(t1 + t5, t3, t2 + t4) || 
 TypeIRegion3D(t1 + t5, t4, t2 + t3) || 
 TypeIRegion3D(t2 + t3, t1, t4 + t5) || 
 TypeIRegion3D(t2 + t3, t4, t1 + t5) || 
 TypeIRegion3D(t2 + t3, t5, t1 + t4) || 
 TypeIRegion3D(t2 + t4, t1, t3 + t5) || 
 TypeIRegion3D(t2 + t4, t3, t1 + t5) || 
 TypeIRegion3D(t2 + t4, t5, t1 + t3) || 
 TypeIRegion3D(t2 + t5, t1, t3 + t4) || 
 TypeIRegion3D(t2 + t5, t3, t1 + t4) || 
 TypeIRegion3D(t2 + t5, t4, t1 + t3) || 
 TypeIRegion3D(t3 + t4, t1, t2 + t5) || 
 TypeIRegion3D(t3 + t4, t2, t1 + t5) || 
 TypeIRegion3D(t3 + t4, t5, t1 + t2) || 
 TypeIRegion3D(t3 + t5, t1, t2 + t4) || 
 TypeIRegion3D(t3 + t5, t2, t1 + t4) || 
 TypeIRegion3D(t3 + t5, t4, t1 + t2) || 
 TypeIRegion3D(t4 + t5, t1, t2 + t3) || 
 TypeIRegion3D(t4 + t5, t2, t1 + t3) || 
 TypeIRegion3D(t4 + t5, t3, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3 + t4, t5) || 
 TypeIRegion3D(t1 + t2, t3 + t5, t4) || 
 TypeIRegion3D(t1 + t2, t4 + t5, t3) || 
 TypeIRegion3D(t1 + t3, t2 + t4, t5) || 
 TypeIRegion3D(t1 + t3, t2 + t5, t4) || 
 TypeIRegion3D(t1 + t3, t4 + t5, t2) || 
 TypeIRegion3D(t1 + t4, t2 + t3, t5) || 
 TypeIRegion3D(t1 + t4, t2 + t5, t3) || 
 TypeIRegion3D(t1 + t4, t3 + t5, t2) || 
 TypeIRegion3D(t1 + t5, t2 + t3, t4) || 
 TypeIRegion3D(t1 + t5, t2 + t4, t3) || 
 TypeIRegion3D(t1 + t5, t3 + t4, t2) || 
 TypeIRegion3D(t2 + t3, t1 + t4, t5) || 
 TypeIRegion3D(t2 + t3, t1 + t5, t4) || 
 TypeIRegion3D(t2 + t3, t4 + t5, t1) || 
 TypeIRegion3D(t2 + t4, t1 + t3, t5) || 
 TypeIRegion3D(t2 + t4, t1 + t5, t3) || 
 TypeIRegion3D(t2 + t4, t3 + t5, t1) || 
 TypeIRegion3D(t2 + t5, t1 + t3, t4) || 
 TypeIRegion3D(t2 + t5, t1 + t4, t3) || 
 TypeIRegion3D(t2 + t5, t3 + t4, t1) || 
 TypeIRegion3D(t3 + t4, t1 + t2, t5) || 
 TypeIRegion3D(t3 + t4, t1 + t5, t2) || 
 TypeIRegion3D(t3 + t4, t2 + t5, t1) || 
 TypeIRegion3D(t3 + t5, t1 + t2, t4) || 
 TypeIRegion3D(t3 + t5, t1 + t4, t2) || 
 TypeIRegion3D(t3 + t5, t2 + t4, t1) || 
 TypeIRegion3D(t4 + t5, t1 + t2, t3) || 
 TypeIRegion3D(t4 + t5, t1 + t3, t2) || 
 TypeIRegion3D(t4 + t5, t2 + t3, t1);
}

bool TypeIRegion7D(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
	return  TypeIRegion2D(t1, t2 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2, t1 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t3, t1 + t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t4, t1 + t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t5, t1 + t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t6, t1 + t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t7, t1 + t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2, t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3, t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t4, t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t5, t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t6, t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t7, t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t3, t1 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t4, t1 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t5, t1 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t6, t1 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t7, t1 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t3 + t4, t1 + t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t3 + t5, t1 + t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t3 + t6, t1 + t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t3 + t7, t1 + t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t4 + t5, t1 + t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t4 + t6, t1 + t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t4 + t7, t1 + t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t5 + t6, t1 + t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t5 + t7, t1 + t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t6 + t7, t1 + t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t3, t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4, t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t5, t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t6, t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t7, t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t4, t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t5, t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t6, t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t7, t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t4 + t5, t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t4 + t6, t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t4 + t7, t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t5 + t6, t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t5 + t7, t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t6 + t7, t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t2 + t3 + t4, t1 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t5, t1 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t6, t1 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t7, t1 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t4 + t5, t1 + t3 + t6 + t7) || 
 TypeIRegion2D(t2 + t4 + t6, t1 + t3 + t5 + t7) || 
 TypeIRegion2D(t2 + t4 + t7, t1 + t3 + t5 + t6) || 
 TypeIRegion2D(t2 + t5 + t6, t1 + t3 + t4 + t7) || 
 TypeIRegion2D(t2 + t5 + t7, t1 + t3 + t4 + t6) || 
 TypeIRegion2D(t2 + t6 + t7, t1 + t3 + t4 + t5) || 
 TypeIRegion2D(t3 + t4 + t5, t1 + t2 + t6 + t7) || 
 TypeIRegion2D(t3 + t4 + t6, t1 + t2 + t5 + t7) || 
 TypeIRegion2D(t3 + t4 + t7, t1 + t2 + t5 + t6) || 
 TypeIRegion2D(t3 + t5 + t6, t1 + t2 + t4 + t7) || 
 TypeIRegion2D(t3 + t5 + t7, t1 + t2 + t4 + t6) || 
 TypeIRegion2D(t3 + t6 + t7, t1 + t2 + t4 + t5) || 
 TypeIRegion2D(t4 + t5 + t6, t1 + t2 + t3 + t7) || 
 TypeIRegion2D(t4 + t5 + t7, t1 + t2 + t3 + t6) || 
 TypeIRegion2D(t4 + t6 + t7, t1 + t2 + t3 + t5) || 
 TypeIRegion2D(t5 + t6 + t7, t1 + t2 + t3 + t4) || 
 TypeIRegion2D(t1 + t2 + t3 + t4, t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5, t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t6, t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t7, t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t5, t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t6, t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t7, t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t5 + t6, t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t5 + t7, t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t6 + t7, t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t3 + t4 + t5, t2 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t6, t2 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t7, t2 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t5 + t6, t2 + t4 + t7) || 
 TypeIRegion2D(t1 + t3 + t5 + t7, t2 + t4 + t6) || 
 TypeIRegion2D(t1 + t3 + t6 + t7, t2 + t4 + t5) || 
 TypeIRegion2D(t1 + t4 + t5 + t6, t2 + t3 + t7) || 
 TypeIRegion2D(t1 + t4 + t5 + t7, t2 + t3 + t6) || 
 TypeIRegion2D(t1 + t4 + t6 + t7, t2 + t3 + t5) || 
 TypeIRegion2D(t1 + t5 + t6 + t7, t2 + t3 + t4) || 
 TypeIRegion2D(t2 + t3 + t4 + t5, t1 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t6, t1 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t7, t1 + t5 + t6) || 
 TypeIRegion2D(t2 + t3 + t5 + t6, t1 + t4 + t7) || 
 TypeIRegion2D(t2 + t3 + t5 + t7, t1 + t4 + t6) || 
 TypeIRegion2D(t2 + t3 + t6 + t7, t1 + t4 + t5) || 
 TypeIRegion2D(t2 + t4 + t5 + t6, t1 + t3 + t7) || 
 TypeIRegion2D(t2 + t4 + t5 + t7, t1 + t3 + t6) || 
 TypeIRegion2D(t2 + t4 + t6 + t7, t1 + t3 + t5) || 
 TypeIRegion2D(t2 + t5 + t6 + t7, t1 + t3 + t4) || 
 TypeIRegion2D(t3 + t4 + t5 + t6, t1 + t2 + t7) || 
 TypeIRegion2D(t3 + t4 + t5 + t7, t1 + t2 + t6) || 
 TypeIRegion2D(t3 + t4 + t6 + t7, t1 + t2 + t5) || 
 TypeIRegion2D(t3 + t5 + t6 + t7, t1 + t2 + t4) || 
 TypeIRegion2D(t4 + t5 + t6 + t7, t1 + t2 + t3) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5, t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6, t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t7, t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6, t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t7, t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t6 + t7, t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6, t3 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t7, t3 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t6 + t7, t3 + t5) || 
 TypeIRegion2D(t1 + t2 + t5 + t6 + t7, t3 + t4) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6, t2 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t7, t2 + t6) || 
 TypeIRegion2D(t1 + t3 + t4 + t6 + t7, t2 + t5) || 
 TypeIRegion2D(t1 + t3 + t5 + t6 + t7, t2 + t4) || 
 TypeIRegion2D(t1 + t4 + t5 + t6 + t7, t2 + t3) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6, t1 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t7, t1 + t6) || 
 TypeIRegion2D(t2 + t3 + t4 + t6 + t7, t1 + t5) || 
 TypeIRegion2D(t2 + t3 + t5 + t6 + t7, t1 + t4) || 
 TypeIRegion2D(t2 + t4 + t5 + t6 + t7, t1 + t3) || 
 TypeIRegion2D(t3 + t4 + t5 + t6 + t7, t1 + t2) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t6, t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t7, t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6 + t7, t5) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6 + t7, t4) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6 + t7, t3) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6 + t7, t2) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6 + t7, t1);
}

bool belowNu(double t1, double t2) {
    return (
        (0.046 <= t1 && t1 < 0.086 && t2 < min(t1, (2 * (0.523 - t1)) / 19)) ||
        (0.086 <= t1 && t1 < 0.132 && t2 < (2 * (0.523 - t1)) / 17) ||
        (0.132 <= t1 && t1 < 0.178 && t2 < (2 * (0.523 - t1)) / 15) ||
        (0.178 <= t1 && t1 < 0.224 && t2 < (2 * (0.523 - t1)) / 13) ||
        (0.224 <= t1 && t1 < 0.27 && t2 < (2 * (0.523 - t1)) / 11) ||
        (0.27 <= t1 && t1 < 0.316 && t2 < (2 * (0.523 - t1)) / 9) ||
        (0.316 <= t1 && t1 < 0.362 && t2 < (2 * (0.523 - t1)) / 7) ||
        (0.362 <= t1 && t1 < 0.408 && t2 < (2 * (0.523 - t1)) / 5) ||
        (0.408 <= t1 && t1 < 0.454 && t2 < (2 * (0.523 - t1)) / 3) ||
        (0.454 <= t1 && t1 < 0.5 && t2 < min(0.092, 2 * (0.523 - t1)))
    );
}

bool RegionA2DLoss(double t1, double t2) {
	double theta0 = 0.046;
	return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1) )
			&& (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)));
}

bool RegionC4DLoss(double t1, double t2, double t3, double t4) {
    double theta0 = 0.046;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && !(TypeIRegion5D(t1, t2, t3, t4, 0) && TypeIRegion5D(1 - t1 - t2 - t3 - t4, t2, t3, t4, 0))
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)));
}

bool RegionC6DLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.046;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) && !AsymptoticRegion6DAll(t1, t2, t3, t4, t5, t6)
		   && !TypeIRegion7D(t1, t2, t3, t4, t5, t6, t6) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)))
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4)))
		   && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t4 - t5)));
}

bool RegionC6DLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.046;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && (TypeIRegion5D(t1, t2, t3, t4, 0) && TypeIRegion5D(1 - t1 - t2 - t3 - t4, t2, t3, t4, 0))
		   && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5, t6)
		   && !TypeIRegion7D(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5, t6, t6) && !TypeIRegion7D(t1 - t6, t2, t3, t4, t5, t6, t5)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)))
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4))) && (theta0 <= t6 && t6 < 0.5 * t1);
}

bool RegionC4DRRLoss(double t1, double t2, double t3, double t4) {
    double theta0 = 0.046;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && !TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1);
}

bool RegionC6DRRLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.046;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && !TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && AsymptoticRegion5DAll(1 - t1 - t2 - t3, t2, t3, t4, t5) && AsymptoticRegion5DAll(t1 - t4, t2, t3, t4, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (t4 <= t5 && t5 < 0.5 * (t1 - t4)) && (t3 <= t6 && t6 < 0.5 * (1 - t1 - t2 - t3));
}

bool RegionC6DRRLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.046;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4)
		   && !AsymptoticRegion5DAll(1 - t1 - t2 - t3, t2, t3, t4, t5) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3, t2, t3, t4, t5, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (t1 - t4))) && (theta0 <= t6 && t6 < min(t5, 0.5 * (t1 - t4 - t5)));
}

bool RegionC6DRRLoss3(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.046;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && !AsymptoticRegion5DAll(t1 - t4, t2, t3, t4, t5) && !AsymptoticRegion6DAll(t1 - t4, t2, t3, t4, t5, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (theta0 <= t5 && t5 < min(t3, 0.5 * (1 - t1 - t2 - t3))) && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t5)));
}

// Define the integrand function

double integrandA2DLoss(double t1, double t2) {
    if (RegionA2DLoss(t1, t2)) {
        return omega1((1 - t1 - t2) / t2) / (t1 * t2 * t2);
    } else {
        return 0.0;
    }
}

double integrandC4DLoss(double t1, double t2, double t3, double t4) {
    if (RegionC4DLoss(t1, t2, t3, t4)) {
        return omega1((1 - t1 - t2 - t3 - t4) / t4) / (t1 * t2 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandC6DLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DLoss1(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5 - t6) / t6) / (t1 * t2 * t3 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DLoss2(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5) / t5) * omega1((t1 - t6) / t6) / (t2 * t3 * t4 * t5 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC4DRRLoss(double t1, double t2, double t3, double t4) {
    if (RegionC4DRRLoss(t1, t2, t3, t4)) {
        return omega1((1 - t1 - t2 - t3) / t3) * omega1((t1 - t4) / t4) / (t2 * t3 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss1(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t4 - t5) / t5) * omega1((t1 - t2 - t3 - t6) / t6) / (t2 * t3 * t4 * t5 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss2(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3) / t3) * omega1((t1 - t4 - t5 - t6) / t6) / (t2 * t3 * t3 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss3(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss3(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t5 - t6) / t6) * omega1((t1 - t4) / t4) / (t2 * t3 * t4 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

// Trapezoidal rule for 1D integration
double trapezoidal_1D(double (*f)(double), double a, double b, int n) {
    double h = (b - a) / n;
    double sum = 0.5 * (f(a) + f(b));
    for (int i = 1; i < n; ++i) {
        double x = a + i * h;
        sum += f(x);
    }
    return sum * h;
}

// Trapezoidal rule for 2D integration
double trapezoidal_2D(double (*f)(double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            double weight = 1.0;
            if (i == 0 || i == n1) weight *= 0.5;
            if (j == 0 || j == n2) weight *= 0.5;
            sum += weight * f(t1, t2);
        }
    }
    return sum * h1 * h2;
}

// Trapezoidal rule for 3D integration
double trapezoidal_3D_parallel(double (*f)(double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        double weight = 1.0;
                        if (i == 0 || i == n1) weight *= 0.5;
                        if (j == 0 || j == n2) weight *= 0.5;
                        if (k == 0 || k == n3) weight *= 0.5;
                        local_sum += weight * f(t1, t2, t3);
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3;
}

// Trapezoidal rule for 4D integration
double trapezoidal_4D(double (*f)(double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    double weight = 1.0;
                    if (i == 0 || i == n1) weight *= 0.5;
                    if (j == 0 || j == n2) weight *= 0.5;
                    if (k == 0 || k == n3) weight *= 0.5;
                    if (l == 0 || l == n4) weight *= 0.5;
                    sum += weight * f(t1, t2, t3, t4);
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4;
}

double trapezoidal_4D_parallel(double (*f)(double, double, double, double),
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
                      size_t num_threads_requested = 160) 
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;

    int total_i = n1 + 1;
    
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            local_sum += weight * f(t1, t2, t3, t4);
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4;
}

// Trapezoidal rule for 5D integration
double trapezoidal_5D_parallel(double (*f)(double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                double weight = 1.0;
                                if (i == 0 || i == n1) weight *= 0.5;
                                if (j == 0 || j == n2) weight *= 0.5;
                                if (k == 0 || k == n3) weight *= 0.5;
                                if (l == 0 || l == n4) weight *= 0.5;
                                if (x == 0 || x == n5) weight *= 0.5;
                                local_sum += weight * f(t1, t2, t3, t4, t5);
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5;
}

// Trapezoidal rule for 6D integration
double trapezoidal_6D(double (*f)(double, double, double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
					  double a5, double b5, int n5,
					  double a6, double b6, int n6) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    for (int x = 0; x <= n5; ++x) {
					    double t5 = a5 + x * h5;
					    for (int y = 0; y <= n4; ++y) {
							double t6 = a6 + y * h6;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            if (x == 0 || x == n5) weight *= 0.5;
                            if (y == 0 || y == n6) weight *= 0.5;
                            sum += weight * f(t1, t2, t3, t4, t5, t6);
					    }
                    }
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

double trapezoidal_6D_parallel(double (*f)(double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    double weight = 1.0;
                                    if (i == 0 || i == n1) weight *= 0.5;
                                    if (j == 0 || j == n2) weight *= 0.5;
                                    if (k == 0 || k == n3) weight *= 0.5;
                                    if (l == 0 || l == n4) weight *= 0.5;
                                    if (x == 0 || x == n5) weight *= 0.5;
                                    if (y == 0 || y == n6) weight *= 0.5;
                                    local_sum += weight * f(t1, t2, t3, t4, t5, t6);
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

// Trapezoidal rule for 7D integration
double trapezoidal_7D_parallel(double (*f)(double, double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               double a7, double b7, int n7,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double h7 = (b7 - a7) / n7;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    for (int z = 0; z <= n7; ++z) {
                                        double t7 = a7 + z * h7;
                                        double weight = 1.0;
                                        if (i == 0 || i == n1) weight *= 0.5;
                                        if (j == 0 || j == n2) weight *= 0.5;
                                        if (k == 0 || k == n3) weight *= 0.5;
                                        if (l == 0 || l == n4) weight *= 0.5;
                                        if (x == 0 || x == n5) weight *= 0.5;
                                        if (y == 0 || y == n6) weight *= 0.5;
                                        if (z == 0 || z == n7) weight *= 0.5;
                                        local_sum += weight * f(t1, t2, t3, t4, t5, t6, t7);
                                    }
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6 * h7;
}

int main() {
    double v0 = 0.046;
    size_t requested_threads = 160;

    // Define the integration limits
    double a1 = v0, b1 = 0.5;
    double a2 = v0, b2 = 1.0/3;
    double a3 = v0, b3 = 0.25;
    double a4 = v0, b4 = 0.25;
    double a51 = v0, b51 = (0.5 - v0)/2;
    double a52 = v0, b52 = (0.5 - v0)/2;
    double a53 = v0, b53 = 0.25;
    double a61 = v0, b61 = (1 - (3 * v0))/2;
    double a62 = v0, b62 = 0.25;
    double a63 = v0, b63 = 0.25;

    // Define the number of intervals for each dimension
    int n1 = 10, n2 = 10, n3 = 10, n4 = 10, n5 = 10, n6 = 10;
    
    // Perform the integration
    
	//double C4DRRLoss = trapezoidal_4D_parallel(integrandC4DRRLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, requested_threads);
	//double C6DRRLoss1 = trapezoidal_6D_parallel(integrandC6DRRLoss1, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a51, b51, n5, a61, b61, n6, requested_threads);
	//double C6DRRLoss2 = trapezoidal_6D_parallel(integrandC6DRRLoss2, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a52, b52, n5, a62, b62, n6, requested_threads);
	//double C6DRRLoss3 = trapezoidal_6D_parallel(integrandC6DRRLoss3, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a53, b53, n5, a63, b63, n6, requested_threads);
	
	//cout << "The result of the integration C4DRRLoss is: " << C4DRRLoss << endl;
    //cout << "The result of the integration C6DRRLoss1 is: " << C6DRRLoss1 << endl;
    //cout << "The result of the integration C6DRRLoss2 is: " << C6DRRLoss2 << endl;
    //cout << "The result of the integration C6DRRLoss3 is: " << C6DRRLoss3 << endl;


    system("pause");
    return 0;
    
    /*
    The result of the integration C4DRRLoss is: 0.155606 (50 50 50 50)
    The result of the integration C4DRRLoss is: 0.157293 (100 100 100 100)
    The result of the integration C4DRRLoss is: 0.156335 (200 200 100 100)
    The result of the integration C4DRRLoss is: 0.156336 (200 200 200 200)
    
    The result of the integration C6DRRLoss1 is: 0 (10 10 10 10 10 10)
    
    The result of the integration C6DRRLoss2 is: 0.000445293 (10 10 10 10 10 10)
    The result of the integration C6DRRLoss2 is: 0.00116354 (100 100 20 20 20 20)
    
    The result of the integration C6DRRLoss3 is: 0 (10 10 10 10 10 10)
	*/
	
}


==> anc/LB_5248_WithoutWatt_160_1.cpp <==
#include <iostream>
#include <cmath>
#include <vector>
#include <algorithm>
#include <thread>
#include <functional>
#include <numeric>
// #include <boost/math/special_functions/polylog.hpp>

using namespace std;

// Define the upper and lower bounds for the Buchstab function
double omega1(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5644; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5617;
}

double omega0(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5607; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5612;
}

// Define the region functions
bool AsymptoticRegion2D(double t1, double t2) {
    return (std::abs(t1 - t2) < 0.0496 && t1 + t2 > 1 - 0.0992);
}

bool AsymptoticRegion2DAll(double t1, double t2) {
    return AsymptoticRegion2D(t1, t2) || AsymptoticRegion2D(1 - t1 - t2, t1) || AsymptoticRegion2D(1 - t1 - t2, t2);
}

bool AsymptoticRegion3D(double t1, double t2, double t3) {
    return AsymptoticRegion2D(t1, t2 + t3) || AsymptoticRegion2D(t2, t1 + t3) || AsymptoticRegion2D(t3, t1 + t2) ||
           AsymptoticRegion2D(t1 + t2, t3) || AsymptoticRegion2D(t1 + t3, t2) || AsymptoticRegion2D(t2 + t3, t1);
}

bool AsymptoticRegion3DL722(double t1, double t2, double t3) {
    return (((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.5248))/7) || 
			    ((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (1 - t1 - t2 - t3) >= (2 * (1 - 0.5248))/11) || 
				((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/3 && 2 * (t3) + (1 - t1 - t2 - t3) >= 1 - 0.5248 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.5248))/5) || 
				((t1) >= 1 - 0.5248 && (t2) <= (1 - 0.5248)/3 && (t3) <= (1 - 0.5248)/3 && (t2) + (t3) >= (4 *  (1 - 0.5248))/7 && (t2) + (t3) + (1 - t1 - t2 - t3) >= (14 *  (1 - 0.5248))/13));
}

bool AsymptoticRegion3DL722All(double t1, double t2, double t3) {
    return AsymptoticRegion3DL722(t1, t2, t3) || AsymptoticRegion3DL722(t1, t3, t2) || AsymptoticRegion3DL722(t2, t1, t3) || 
		   AsymptoticRegion3DL722(t2, t3, t1) || AsymptoticRegion3DL722(t3, t1, t2) || AsymptoticRegion3DL722(t3, t2, t1);
}

bool AsymptoticRegion4DL722(double t1, double t2, double t3, double t4) {
	return (((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/7 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.5248))/83) || 
           ((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.5248))/47) || 
           ((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/9 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.5248))/35) || 
           ((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/10 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.5248))/29) || 
           ((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/12 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.5248))/23) || 
           ((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.5248))/39) || 
           ((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/6 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.5248))/23) || 
           ((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.5248))/15) || 
           ((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/5 && (t4) >= (1 - 0.5248)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.5248))/19));
}

bool AsymptoticRegion4DL722No5(double t1, double t2, double t3, double t4) {
	return  AsymptoticRegion4DL722(t1, t2, t3, t4) || 
 AsymptoticRegion4DL722(t1, t2, t4, t3) || 
 AsymptoticRegion4DL722(t1, t3, t2, t4) || 
 AsymptoticRegion4DL722(t1, t3, t4, t2) || 
 AsymptoticRegion4DL722(t1, t4, t2, t3) || 
 AsymptoticRegion4DL722(t1, t4, t3, t2) || 
 AsymptoticRegion4DL722(t2, t1, t3, t4) || 
 AsymptoticRegion4DL722(t2, t1, t4, t3) || 
 AsymptoticRegion4DL722(t2, t3, t1, t4) || 
 AsymptoticRegion4DL722(t2, t3, t4, t1) || 
 AsymptoticRegion4DL722(t2, t4, t1, t3) || 
 AsymptoticRegion4DL722(t2, t4, t3, t1) || 
 AsymptoticRegion4DL722(t3, t1, t2, t4) || 
 AsymptoticRegion4DL722(t3, t1, t4, t2) || 
 AsymptoticRegion4DL722(t3, t2, t1, t4) || 
 AsymptoticRegion4DL722(t3, t2, t4, t1) || 
 AsymptoticRegion4DL722(t3, t4, t1, t2) || 
 AsymptoticRegion4DL722(t3, t4, t2, t1) || 
 AsymptoticRegion4DL722(t4, t1, t2, t3) || 
 AsymptoticRegion4DL722(t4, t1, t3, t2) || 
 AsymptoticRegion4DL722(t4, t2, t1, t3) || 
 AsymptoticRegion4DL722(t4, t2, t3, t1) || 
 AsymptoticRegion4DL722(t4, t3, t1, t2) || 
 AsymptoticRegion4DL722(t4, t3, t2, t1);
}

bool AsymptoticRegion4DL722All(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DL722No5(t1, t2, t3, t4) || 
AsymptoticRegion4DL722No5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) || 
AsymptoticRegion4DL722No5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) || 
AsymptoticRegion4DL722No5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) || 
AsymptoticRegion4DL722No5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DL722(double t1, double t2, double t3, double t4, double t5) {
	return (((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/43 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/3611) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/44 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/1847) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/45 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/1259) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/46 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/965) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/671) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/49 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/587) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/51 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/475) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/54 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/377) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/56 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/335) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/60 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/279) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/63 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/251) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/70 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/209) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/78 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/181) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/84 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/167) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/8 && (t5) >= (1 - 0.5248)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/1199) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/8 && (t5) >= (1 - 0.5248)/26 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/623) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/8 && (t5) >= (1 - 0.5248)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/431) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/8 && (t5) >= (1 - 0.5248)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/335) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/8 && (t5) >= (1 - 0.5248)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/239) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/8 && (t5) >= (1 - 0.5248)/32 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/191) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/8 && (t5) >= (1 - 0.5248)/33 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/175) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/8 && (t5) >= (1 - 0.5248)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/143) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/8 && (t5) >= (1 - 0.5248)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/119) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/8 && (t5) >= (1 - 0.5248)/42 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/111) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/8 && (t5) >= (1 - 0.5248)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/95) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/9 && (t5) >= (1 - 0.5248)/19 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/683) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/9 && (t5) >= (1 - 0.5248)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/359) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/9 && (t5) >= (1 - 0.5248)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/251) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/9 && (t5) >= (1 - 0.5248)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/197) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/9 && (t5) >= (1 - 0.5248)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/143) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/9 && (t5) >= (1 - 0.5248)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/107) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/9 && (t5) >= (1 - 0.5248)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/89) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/9 && (t5) >= (1 - 0.5248)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/71) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/10 && (t5) >= (1 - 0.5248)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/479) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/10 && (t5) >= (1 - 0.5248)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/179) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/10 && (t5) >= (1 - 0.5248)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/119) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/10 && (t5) >= (1 - 0.5248)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/79) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/10 && (t5) >= (1 - 0.5248)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/59) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/11 && (t5) >= (1 - 0.5248)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/461) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/11 && (t5) >= (1 - 0.5248)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/219) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/11 && (t5) >= (1 - 0.5248)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/65) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/12 && (t5) >= (1 - 0.5248)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/311) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/12 && (t5) >= (1 - 0.5248)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/167) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/12 && (t5) >= (1 - 0.5248)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/119) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/12 && (t5) >= (1 - 0.5248)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/95) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/12 && (t5) >= (1 - 0.5248)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/71) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/12 && (t5) >= (1 - 0.5248)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/59) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/12 && (t5) >= (1 - 0.5248)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/55) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/13 && (t5) >= (1 - 0.5248)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/155) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/14 && (t5) >= (1 - 0.5248)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/69) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/14 && (t5) >= (1 - 0.5248)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/41) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/15 && (t5) >= (1 - 0.5248)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/59) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/15 && (t5) >= (1 - 0.5248)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/39) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/5 && (t5) >= (1 - 0.5248)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/839) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/5 && (t5) >= (1 - 0.5248)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/439) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/5 && (t5) >= (1 - 0.5248)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/239) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/5 && (t5) >= (1 - 0.5248)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/199) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/5 && (t5) >= (1 - 0.5248)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/139) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/5 && (t5) >= (1 - 0.5248)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/119) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/5 && (t5) >= (1 - 0.5248)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/89) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/5 && (t5) >= (1 - 0.5248)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/79) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/6 && (t5) >= (1 - 0.5248)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/311) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/6 && (t5) >= (1 - 0.5248)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/167) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/6 && (t5) >= (1 - 0.5248)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/119) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/6 && (t5) >= (1 - 0.5248)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/95) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/6 && (t5) >= (1 - 0.5248)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/71) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/6 && (t5) >= (1 - 0.5248)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/59) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/6 && (t5) >= (1 - 0.5248)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/55) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/6 && (t5) >= (1 - 0.5248)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/47) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/279) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/55) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/8 && (t5) >= (1 - 0.5248)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/143) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/8 && (t5) >= (1 - 0.5248)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/79) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/8 && (t5) >= (1 - 0.5248)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/31) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/9 && (t5) >= (1 - 0.5248)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/71) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/5 && (t4) >= (1 - 0.5248)/5 && (t5) >= (1 - 0.5248)/11 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/219) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/5 && (t4) >= (1 - 0.5248)/5 && (t5) >= (1 - 0.5248)/12 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/119) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/5 && (t4) >= (1 - 0.5248)/5 && (t5) >= (1 - 0.5248)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/69) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/5 && (t4) >= (1 - 0.5248)/5 && (t5) >= (1 - 0.5248)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/59) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/5 && (t4) >= (1 - 0.5248)/6 && (t5) >= (1 - 0.5248)/8 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/239) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/5 && (t4) >= (1 - 0.5248)/6 && (t5) >= (1 - 0.5248)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/89) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/5 && (t4) >= (1 - 0.5248)/6 && (t5) >= (1 - 0.5248)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/59) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/5 && (t4) >= (1 - 0.5248)/6 && (t5) >= (1 - 0.5248)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/29) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/5 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/139) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/6 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/41) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/6 && (t4) >= (1 - 0.5248)/9 && (t5) >= (1 - 0.5248)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/17) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/7 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/27));
}

bool AsymptoticRegion5DL722No6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722(t1, t2, t3, t4, t5) || 
 AsymptoticRegion5DL722(t1, t2, t3, t5, t4) || 
 AsymptoticRegion5DL722(t1, t2, t4, t3, t5) || 
 AsymptoticRegion5DL722(t1, t2, t4, t5, t3) || 
 AsymptoticRegion5DL722(t1, t2, t5, t3, t4) || 
 AsymptoticRegion5DL722(t1, t2, t5, t4, t3) || 
 AsymptoticRegion5DL722(t1, t3, t2, t4, t5) || 
 AsymptoticRegion5DL722(t1, t3, t2, t5, t4) || 
 AsymptoticRegion5DL722(t1, t3, t4, t2, t5) || 
 AsymptoticRegion5DL722(t1, t3, t4, t5, t2) || 
 AsymptoticRegion5DL722(t1, t3, t5, t2, t4) || 
 AsymptoticRegion5DL722(t1, t3, t5, t4, t2) || 
 AsymptoticRegion5DL722(t1, t4, t2, t3, t5) || 
 AsymptoticRegion5DL722(t1, t4, t2, t5, t3) || 
 AsymptoticRegion5DL722(t1, t4, t3, t2, t5) || 
 AsymptoticRegion5DL722(t1, t4, t3, t5, t2) || 
 AsymptoticRegion5DL722(t1, t4, t5, t2, t3) || 
 AsymptoticRegion5DL722(t1, t4, t5, t3, t2) || 
 AsymptoticRegion5DL722(t1, t5, t2, t3, t4) || 
 AsymptoticRegion5DL722(t1, t5, t2, t4, t3) || 
 AsymptoticRegion5DL722(t1, t5, t3, t2, t4) || 
 AsymptoticRegion5DL722(t1, t5, t3, t4, t2) || 
 AsymptoticRegion5DL722(t1, t5, t4, t2, t3) || 
 AsymptoticRegion5DL722(t1, t5, t4, t3, t2) || 
 AsymptoticRegion5DL722(t2, t1, t3, t4, t5) || 
 AsymptoticRegion5DL722(t2, t1, t3, t5, t4) || 
 AsymptoticRegion5DL722(t2, t1, t4, t3, t5) || 
 AsymptoticRegion5DL722(t2, t1, t4, t5, t3) || 
 AsymptoticRegion5DL722(t2, t1, t5, t3, t4) || 
 AsymptoticRegion5DL722(t2, t1, t5, t4, t3) || 
 AsymptoticRegion5DL722(t2, t3, t1, t4, t5) || 
 AsymptoticRegion5DL722(t2, t3, t1, t5, t4) || 
 AsymptoticRegion5DL722(t2, t3, t4, t1, t5) || 
 AsymptoticRegion5DL722(t2, t3, t4, t5, t1) || 
 AsymptoticRegion5DL722(t2, t3, t5, t1, t4) || 
 AsymptoticRegion5DL722(t2, t3, t5, t4, t1) || 
 AsymptoticRegion5DL722(t2, t4, t1, t3, t5) || 
 AsymptoticRegion5DL722(t2, t4, t1, t5, t3) || 
 AsymptoticRegion5DL722(t2, t4, t3, t1, t5) || 
 AsymptoticRegion5DL722(t2, t4, t3, t5, t1) || 
 AsymptoticRegion5DL722(t2, t4, t5, t1, t3) || 
 AsymptoticRegion5DL722(t2, t4, t5, t3, t1) || 
 AsymptoticRegion5DL722(t2, t5, t1, t3, t4) || 
 AsymptoticRegion5DL722(t2, t5, t1, t4, t3) || 
 AsymptoticRegion5DL722(t2, t5, t3, t1, t4) || 
 AsymptoticRegion5DL722(t2, t5, t3, t4, t1) || 
 AsymptoticRegion5DL722(t2, t5, t4, t1, t3) || 
 AsymptoticRegion5DL722(t2, t5, t4, t3, t1) || 
 AsymptoticRegion5DL722(t3, t1, t2, t4, t5) || 
 AsymptoticRegion5DL722(t3, t1, t2, t5, t4) || 
 AsymptoticRegion5DL722(t3, t1, t4, t2, t5) || 
 AsymptoticRegion5DL722(t3, t1, t4, t5, t2) || 
 AsymptoticRegion5DL722(t3, t1, t5, t2, t4) || 
 AsymptoticRegion5DL722(t3, t1, t5, t4, t2) || 
 AsymptoticRegion5DL722(t3, t2, t1, t4, t5) || 
 AsymptoticRegion5DL722(t3, t2, t1, t5, t4) || 
 AsymptoticRegion5DL722(t3, t2, t4, t1, t5) || 
 AsymptoticRegion5DL722(t3, t2, t4, t5, t1) || 
 AsymptoticRegion5DL722(t3, t2, t5, t1, t4) || 
 AsymptoticRegion5DL722(t3, t2, t5, t4, t1) || 
 AsymptoticRegion5DL722(t3, t4, t1, t2, t5) || 
 AsymptoticRegion5DL722(t3, t4, t1, t5, t2) || 
 AsymptoticRegion5DL722(t3, t4, t2, t1, t5) || 
 AsymptoticRegion5DL722(t3, t4, t2, t5, t1) || 
 AsymptoticRegion5DL722(t3, t4, t5, t1, t2) || 
 AsymptoticRegion5DL722(t3, t4, t5, t2, t1) || 
 AsymptoticRegion5DL722(t3, t5, t1, t2, t4) || 
 AsymptoticRegion5DL722(t3, t5, t1, t4, t2) || 
 AsymptoticRegion5DL722(t3, t5, t2, t1, t4) || 
 AsymptoticRegion5DL722(t3, t5, t2, t4, t1) || 
 AsymptoticRegion5DL722(t3, t5, t4, t1, t2) || 
 AsymptoticRegion5DL722(t3, t5, t4, t2, t1) || 
 AsymptoticRegion5DL722(t4, t1, t2, t3, t5) || 
 AsymptoticRegion5DL722(t4, t1, t2, t5, t3) || 
 AsymptoticRegion5DL722(t4, t1, t3, t2, t5) || 
 AsymptoticRegion5DL722(t4, t1, t3, t5, t2) || 
 AsymptoticRegion5DL722(t4, t1, t5, t2, t3) || 
 AsymptoticRegion5DL722(t4, t1, t5, t3, t2) || 
 AsymptoticRegion5DL722(t4, t2, t1, t3, t5) || 
 AsymptoticRegion5DL722(t4, t2, t1, t5, t3) || 
 AsymptoticRegion5DL722(t4, t2, t3, t1, t5) || 
 AsymptoticRegion5DL722(t4, t2, t3, t5, t1) || 
 AsymptoticRegion5DL722(t4, t2, t5, t1, t3) || 
 AsymptoticRegion5DL722(t4, t2, t5, t3, t1) || 
 AsymptoticRegion5DL722(t4, t3, t1, t2, t5) || 
 AsymptoticRegion5DL722(t4, t3, t1, t5, t2) || 
 AsymptoticRegion5DL722(t4, t3, t2, t1, t5) || 
 AsymptoticRegion5DL722(t4, t3, t2, t5, t1) || 
 AsymptoticRegion5DL722(t4, t3, t5, t1, t2) || 
 AsymptoticRegion5DL722(t4, t3, t5, t2, t1) || 
 AsymptoticRegion5DL722(t4, t5, t1, t2, t3) || 
 AsymptoticRegion5DL722(t4, t5, t1, t3, t2) || 
 AsymptoticRegion5DL722(t4, t5, t2, t1, t3) || 
 AsymptoticRegion5DL722(t4, t5, t2, t3, t1) || 
 AsymptoticRegion5DL722(t4, t5, t3, t1, t2) || 
 AsymptoticRegion5DL722(t4, t5, t3, t2, t1) || 
 AsymptoticRegion5DL722(t5, t1, t2, t3, t4) || 
 AsymptoticRegion5DL722(t5, t1, t2, t4, t3) || 
 AsymptoticRegion5DL722(t5, t1, t3, t2, t4) || 
 AsymptoticRegion5DL722(t5, t1, t3, t4, t2) || 
 AsymptoticRegion5DL722(t5, t1, t4, t2, t3) || 
 AsymptoticRegion5DL722(t5, t1, t4, t3, t2) || 
 AsymptoticRegion5DL722(t5, t2, t1, t3, t4) || 
 AsymptoticRegion5DL722(t5, t2, t1, t4, t3) || 
 AsymptoticRegion5DL722(t5, t2, t3, t1, t4) || 
 AsymptoticRegion5DL722(t5, t2, t3, t4, t1) || 
 AsymptoticRegion5DL722(t5, t2, t4, t1, t3) || 
 AsymptoticRegion5DL722(t5, t2, t4, t3, t1) || 
 AsymptoticRegion5DL722(t5, t3, t1, t2, t4) || 
 AsymptoticRegion5DL722(t5, t3, t1, t4, t2) || 
 AsymptoticRegion5DL722(t5, t3, t2, t1, t4) || 
 AsymptoticRegion5DL722(t5, t3, t2, t4, t1) || 
 AsymptoticRegion5DL722(t5, t3, t4, t1, t2) || 
 AsymptoticRegion5DL722(t5, t3, t4, t2, t1) || 
 AsymptoticRegion5DL722(t5, t4, t1, t2, t3) || 
 AsymptoticRegion5DL722(t5, t4, t1, t3, t2) || 
 AsymptoticRegion5DL722(t5, t4, t2, t1, t3) || 
 AsymptoticRegion5DL722(t5, t4, t2, t3, t1) || 
 AsymptoticRegion5DL722(t5, t4, t3, t1, t2) || 
 AsymptoticRegion5DL722(t5, t4, t3, t2, t1);
}

bool AsymptoticRegion5DL722All(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722No6(t1, t2, t3, t4, t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) || 
AsymptoticRegion5DL722No6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
AsymptoticRegion5DL722No6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
AsymptoticRegion5DL722No6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion3DL18(double t1, double t2, double t3) {
        double h = 1.0;
	    double k1 = 0.0;
	    double k2 = 0.0;
	    double g1 = 1.0;
	    double g2 = 2.0;
	    double g3 = 3.0;
	    double d1 = 4.0;
	    double d2 = 5.0;
    
	    double ud1 = 1 - 1.0 / (2 * d1);
	    double ud2 = 1 - 1.0 / (2 * d2);
	    double v = 1.0;
	
	    double b1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c1d1 = 1.0 / 6;
	    double c1d2 = 1.0 / 6;
	
	    double a2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c2d1 = 1.0 / 6;
	    double c2d2 = 1.0 / 6;
	
	    double b3O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b3O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b3O2d1 = 1.0 / 4;
	    double b3O2d2 = 1.0 / 4;
	    double c3O1d1 = 1.0 / 6;
	    double c3O1d2 = 1.0 / 6;
	    double c3O2d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c3O2d2 = 1.0 / 4 - 1.0 / (2 * d2);
	
	    double a4O1d1 = 1.0 / 2;
	    double a4O1d2 = 1.0 / 2;
	    double a4O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a4O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c4O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c4O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c4O2d1 = 1.0 / 6;
	    double c4O2d2 = 1.0 / 6;
	
	    double a5O1d1 = 1.0 / 2;
	    double a5O1d2 = 1.0 / 2;
	    double a5O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a5O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double b5O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b5O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b5O2d1 = 1.0 / 4;
	    double b5O2d2 = 1.0 / 4;
	    double c5O1d1 = 1.0 / 6;
	    double c5O1d2 = 1.0 / 6;
	    double c5O2d1 = 1.0 / 6;
	    double c5O2d2 = 1.0 / 6;
	
	    double a6O1d1 = 1.0 / 2;
	    double a6O1d2 = 1.0 / 2;
	    double a6O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a6O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double a6O3d1 = 1.0 / 2;
	    double a6O3d2 = 1.0 / 2;
	    double b6O1d1 = 1.0 / 4;
	    double b6O1d2 = 1.0 / 4;
	    double b6O2d1 = 1.0 / 4;
	    double b6O2d2 = 1.0 / 4;
	    double b6O3d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b6O3d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c6O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c6O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c6O2d1 = 1.0 / 6;
	    double c6O2d2 = 1.0 / 6;
	    double c6O3d1 = 1.0 / 6;
	    double c6O3d2 = 1.0 / 6;
	
    return (((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) );
	
}

bool AsymptoticRegion3DL18All(double t1, double t2, double t3){
	return AsymptoticRegion3DL18(t1, t2, t3) || AsymptoticRegion3DL18(t1, t3, t2) || AsymptoticRegion3DL18(t2, t1, t3) || 
		   AsymptoticRegion3DL18(t2, t3, t1) || AsymptoticRegion3DL18(t3, t1, t2) || AsymptoticRegion3DL18(t3, t2, t1);
}

bool AsymptoticRegion3DAll(double t1, double t2, double t3) {
    return AsymptoticRegion2DAll(t1, t2 + t3) || AsymptoticRegion2DAll(t2, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, t3) || AsymptoticRegion2DAll(t1 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, t1) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3, t2 + t3) || AsymptoticRegion2DAll(t2, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(t3, 1 - t1 - t2 - t3 + t2) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t2, t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t3) || AsymptoticRegion2DAll(t1 + t3, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t1) ||
           AsymptoticRegion2DAll(t1, t2 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t2, t1 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t2) || AsymptoticRegion2DAll(t2 + 1 - t1 - t2 - t3, t1) ||
		   AsymptoticRegion3DL722All(t1, t2, t3) || 
		   AsymptoticRegion3DL722All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t2, t3, 1 - t1 - t2 - t3) ||
		   AsymptoticRegion3DL18All(t1, t2, t3) || 
		   AsymptoticRegion3DL18All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t2, t3, 1 - t1 - t2 - t3);
}

bool AsymptoticRegion4DAllNo5(double t1, double t2, double t3, double t4) {
    return AsymptoticRegion2DAll(t1, t2 + t3 + t4) || AsymptoticRegion2DAll(t2, t1 + t3 + t4) ||
           AsymptoticRegion2DAll(t3, t1 + t2 + t4) || AsymptoticRegion2DAll(t4, t1 + t2 + t3) ||
           AsymptoticRegion2DAll(t1 + t2, t3 + t4) || AsymptoticRegion2DAll(t1 + t3, t2 + t4) ||
           AsymptoticRegion2DAll(t1 + t4, t2 + t3) || AsymptoticRegion2DAll(t2 + t3, t1 + t4) ||
           AsymptoticRegion2DAll(t2 + t4, t1 + t3) || AsymptoticRegion2DAll(t3 + t4, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2 + t3, t4) || AsymptoticRegion2DAll(t1 + t2 + t4, t3) ||
           AsymptoticRegion2DAll(t1 + t3 + t4, t2) || AsymptoticRegion2DAll(t2 + t3 + t4, t1) ||
		   		    AsymptoticRegion3DAll(t1, t2, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t3, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t4, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t2, t1, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t3, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t4, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t3, t1, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t2, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t4, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t4, t1, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t2, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t3, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t1, t3 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t2, t3 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t2, t4) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t3, t2 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t2, t3) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t3, t2) || 
		   		    AsymptoticRegion3DAll(t4, t2 + t3, t1) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t3, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t4, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t2, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t4, t2) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t2, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t3, t2) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t1, t4) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t4, t1) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t1, t3) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t3, t1) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t1, t2) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t2, t1) ||
		   		    AsymptoticRegion4DL722All(t1, t2, t3, t4);
}

bool AsymptoticRegion4DAll(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DAllNo5(t1, t2, t3, t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) ||
	       AsymptoticRegion4DAllNo5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) ||
	       AsymptoticRegion4DAllNo5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DAllNo6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5) || 
	  AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4) ||
	  AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1) ||
	  AsymptoticRegion2DAll(t5 + t2, t3 + t4) ||
	  AsymptoticRegion2DAll(t5 + t3, t2 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t5 + t2) ||
	  AsymptoticRegion2DAll(t1 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t5 + t3, t1 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t4) || 
	  AsymptoticRegion2DAll(t1 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t5) || 
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2) ||
	   AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4) || 
	   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3) || 
	   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2) || 
	   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1) ||
 AsymptoticRegion4DL722All(t1, t2, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t3, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t4, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t1, t5, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t2, t1, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t3, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t4, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t2, t5, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t3, t1, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t2, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t4, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t3, t5, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t1, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t2, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t3, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t5, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t1, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t2, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t3, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t4, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t3, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t4, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t1, t5, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t3, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t4, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t2, t5, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t2, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t4, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t3, t5, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t2, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t3, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t4, t5, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t2, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t3, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t5, t4, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t2, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t5, t2) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t1, t5) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t5, t1) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t2, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t4, t2) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t2, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t3, t2) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t1, t4) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t4, t1) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t1, t3) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t3, t1) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t1, t2) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t2, t1) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t3, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t3, t2) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t4, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t5, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t3, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t5, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t3, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t3, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t4, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t3, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t2, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t5, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t1, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t5, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t2, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t2, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t4, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t1, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t4, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t2, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t2, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t3, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t1, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t3, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t1, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t2, t1) ||
 AsymptoticRegion5DL722All(t1, t2, t3, t4, t5);
}

bool AsymptoticRegion5DAll(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DAllNo6(t1, t2, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion6DAllNo7(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t6, t1 + t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t5 + t6, t1 + t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t5 + t6, t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3 + t5) || 
		 AsymptoticRegion2DAll(t2 + t5 + t6, t1 + t3 + t4) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2 + t6) || 
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2 + t5) || 
		 AsymptoticRegion2DAll(t3 + t5 + t6, t1 + t2 + t4) || 
		 AsymptoticRegion2DAll(t4 + t5 + t6, t1 + t2 + t3) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t6, t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t6, t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5 + t6, t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t6, t2 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5 + t6, t2 + t4) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5 + t6, t2 + t3) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t6, t1 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5 + t6, t1 + t4) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5 + t6, t1 + t3) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5 + t6, t1 + t2) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t5, t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t6, t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5 + t6, t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5 + t6, t3) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5 + t6, t2) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5 + t6, t1) ||
		 AsymptoticRegion2DAll(t6 + t2, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t6 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t6 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t6 + t2 + t3) ||
		 AsymptoticRegion2DAll(t6 + t2 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t6 + t2) ||
		 AsymptoticRegion2DAll(t1 + t6, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t6 + t3) ||
		 AsymptoticRegion2DAll(t1 + t6 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t6 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t6) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2) ||		 
	       AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t6, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t6, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t6, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t6, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t6, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t3, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t4, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t5, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t4 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t5 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t4 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t5 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t4 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t5 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t3 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t5 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t3 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t4 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t3 + t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t3 + t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t4 + t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1, t4 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2, t4 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3, t4 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4, t3 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t5, t3 + t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t6, t3 + t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t3, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t3, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t4, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t3 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t3 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t3 + t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t3, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t3, t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t3, t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t3, t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t4, t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t2, t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t2, t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t2, t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t4, t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2 + t4, t1) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t2, t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t3, t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2 + t3, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t2, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t2, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t2, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t4, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t2, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t3, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t1, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t1, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t1, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t4, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t1, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t3, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t1, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t2, t1);
}

bool AsymptoticRegion6DAll(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, 1 - t1 - t2 - t3 - t4 - t5 - t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5 - t6, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5 - t6, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, 1 - t1 - t2 - t3 - t4 - t5 - t6, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, 1 - t1 - t2 - t3 - t4 - t5 - t6, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(1 - t1 - t2 - t3 - t4 - t5 - t6, t2, t3, t4, t5, t6);
}

bool TypeIRegion2D(double t1, double t2) {
    return (max(2 - 2 * 0.5248, 2 * t1) + max(1 - 0.5248, 2 * t2) < 1 + 0.5248);
}

bool TypeIRegion3D(double t1, double t2, double t3) {
    return TypeIRegion2D(t1, t2 + t3) || TypeIRegion2D(t2, t1 + t3) || TypeIRegion2D(t3, t1 + t2) ||
	       TypeIRegion2D(t1 + t2, t3) || TypeIRegion2D(t1 + t3, t2) || TypeIRegion2D(t2 + t3, t1);
}

bool TypeIRegion5D(double t1, double t2, double t3, double t4, double t5) {
    return   TypeIRegion3D(t1, t2, t3 + t4 + t5) || 
 TypeIRegion3D(t1, t3, t2 + t4 + t5) || 
 TypeIRegion3D(t1, t4, t2 + t3 + t5) || 
 TypeIRegion3D(t1, t5, t2 + t3 + t4) || 
 TypeIRegion3D(t2, t1, t3 + t4 + t5) || 
 TypeIRegion3D(t2, t3, t1 + t4 + t5) || 
 TypeIRegion3D(t2, t4, t1 + t3 + t5) || 
 TypeIRegion3D(t2, t5, t1 + t3 + t4) || 
 TypeIRegion3D(t3, t1, t2 + t4 + t5) || 
 TypeIRegion3D(t3, t2, t1 + t4 + t5) || 
 TypeIRegion3D(t3, t4, t1 + t2 + t5) || 
 TypeIRegion3D(t3, t5, t1 + t2 + t4) || 
 TypeIRegion3D(t4, t1, t2 + t3 + t5) || 
 TypeIRegion3D(t4, t2, t1 + t3 + t5) || 
 TypeIRegion3D(t4, t3, t1 + t2 + t5) || 
 TypeIRegion3D(t4, t5, t1 + t2 + t3) || 
 TypeIRegion3D(t5, t1, t2 + t3 + t4) || 
 TypeIRegion3D(t5, t2, t1 + t3 + t4) || 
 TypeIRegion3D(t5, t3, t1 + t2 + t4) || 
 TypeIRegion3D(t5, t4, t1 + t2 + t3) || 
 TypeIRegion3D(t1, t2 + t3 + t4, t5) || 
 TypeIRegion3D(t1, t2 + t3 + t5, t4) || 
 TypeIRegion3D(t1, t2 + t4 + t5, t3) || 
 TypeIRegion3D(t1, t3 + t4 + t5, t2) || 
 TypeIRegion3D(t2, t1 + t3 + t4, t5) || 
 TypeIRegion3D(t2, t1 + t3 + t5, t4) || 
 TypeIRegion3D(t2, t1 + t4 + t5, t3) || 
 TypeIRegion3D(t2, t3 + t4 + t5, t1) || 
 TypeIRegion3D(t3, t1 + t2 + t4, t5) || 
 TypeIRegion3D(t3, t1 + t2 + t5, t4) || 
 TypeIRegion3D(t3, t1 + t4 + t5, t2) || 
 TypeIRegion3D(t3, t2 + t4 + t5, t1) || 
 TypeIRegion3D(t4, t1 + t2 + t3, t5) || 
 TypeIRegion3D(t4, t1 + t2 + t5, t3) || 
 TypeIRegion3D(t4, t1 + t3 + t5, t2) || 
 TypeIRegion3D(t4, t2 + t3 + t5, t1) || 
 TypeIRegion3D(t5, t1 + t2 + t3, t4) || 
 TypeIRegion3D(t5, t1 + t2 + t4, t3) || 
 TypeIRegion3D(t5, t1 + t3 + t4, t2) || 
 TypeIRegion3D(t5, t2 + t3 + t4, t1) || 
 TypeIRegion3D(t1 + t2 + t3, t4, t5) || 
 TypeIRegion3D(t1 + t2 + t3, t5, t4) || 
 TypeIRegion3D(t1 + t2 + t4, t3, t5) || 
 TypeIRegion3D(t1 + t2 + t4, t5, t3) || 
 TypeIRegion3D(t1 + t2 + t5, t3, t4) || 
 TypeIRegion3D(t1 + t2 + t5, t4, t3) || 
 TypeIRegion3D(t1 + t3 + t4, t2, t5) || 
 TypeIRegion3D(t1 + t3 + t4, t5, t2) || 
 TypeIRegion3D(t1 + t3 + t5, t2, t4) || 
 TypeIRegion3D(t1 + t3 + t5, t4, t2) || 
 TypeIRegion3D(t1 + t4 + t5, t2, t3) || 
 TypeIRegion3D(t1 + t4 + t5, t3, t2) || 
 TypeIRegion3D(t2 + t3 + t4, t1, t5) || 
 TypeIRegion3D(t2 + t3 + t4, t5, t1) || 
 TypeIRegion3D(t2 + t3 + t5, t1, t4) || 
 TypeIRegion3D(t2 + t3 + t5, t4, t1) || 
 TypeIRegion3D(t2 + t4 + t5, t1, t3) || 
 TypeIRegion3D(t2 + t4 + t5, t3, t1) || 
 TypeIRegion3D(t3 + t4 + t5, t1, t2) || 
 TypeIRegion3D(t3 + t4 + t5, t2, t1) || 
 TypeIRegion3D(t1, t2 + t3, t4 + t5) || 
 TypeIRegion3D(t1, t2 + t4, t3 + t5) || 
 TypeIRegion3D(t1, t2 + t5, t3 + t4) || 
 TypeIRegion3D(t1, t3 + t4, t2 + t5) || 
 TypeIRegion3D(t1, t3 + t5, t2 + t4) || 
 TypeIRegion3D(t1, t4 + t5, t2 + t3) || 
 TypeIRegion3D(t2, t1 + t3, t4 + t5) || 
 TypeIRegion3D(t2, t1 + t4, t3 + t5) || 
 TypeIRegion3D(t2, t1 + t5, t3 + t4) || 
 TypeIRegion3D(t2, t3 + t4, t1 + t5) || 
 TypeIRegion3D(t2, t3 + t5, t1 + t4) || 
 TypeIRegion3D(t2, t4 + t5, t1 + t3) || 
 TypeIRegion3D(t3, t1 + t2, t4 + t5) || 
 TypeIRegion3D(t3, t1 + t4, t2 + t5) || 
 TypeIRegion3D(t3, t1 + t5, t2 + t4) || 
 TypeIRegion3D(t3, t2 + t4, t1 + t5) || 
 TypeIRegion3D(t3, t2 + t5, t1 + t4) || 
 TypeIRegion3D(t3, t4 + t5, t1 + t2) || 
 TypeIRegion3D(t4, t1 + t2, t3 + t5) || 
 TypeIRegion3D(t4, t1 + t3, t2 + t5) || 
 TypeIRegion3D(t4, t1 + t5, t2 + t3) || 
 TypeIRegion3D(t4, t2 + t3, t1 + t5) || 
 TypeIRegion3D(t4, t2 + t5, t1 + t3) || 
 TypeIRegion3D(t4, t3 + t5, t1 + t2) || 
 TypeIRegion3D(t5, t1 + t2, t3 + t4) || 
 TypeIRegion3D(t5, t1 + t3, t2 + t4) || 
 TypeIRegion3D(t5, t1 + t4, t2 + t3) || 
 TypeIRegion3D(t5, t2 + t3, t1 + t4) || 
 TypeIRegion3D(t5, t2 + t4, t1 + t3) || 
 TypeIRegion3D(t5, t3 + t4, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3, t4 + t5) || 
 TypeIRegion3D(t1 + t2, t4, t3 + t5) || 
 TypeIRegion3D(t1 + t2, t5, t3 + t4) || 
 TypeIRegion3D(t1 + t3, t2, t4 + t5) || 
 TypeIRegion3D(t1 + t3, t4, t2 + t5) || 
 TypeIRegion3D(t1 + t3, t5, t2 + t4) || 
 TypeIRegion3D(t1 + t4, t2, t3 + t5) || 
 TypeIRegion3D(t1 + t4, t3, t2 + t5) || 
 TypeIRegion3D(t1 + t4, t5, t2 + t3) || 
 TypeIRegion3D(t1 + t5, t2, t3 + t4) || 
 TypeIRegion3D(t1 + t5, t3, t2 + t4) || 
 TypeIRegion3D(t1 + t5, t4, t2 + t3) || 
 TypeIRegion3D(t2 + t3, t1, t4 + t5) || 
 TypeIRegion3D(t2 + t3, t4, t1 + t5) || 
 TypeIRegion3D(t2 + t3, t5, t1 + t4) || 
 TypeIRegion3D(t2 + t4, t1, t3 + t5) || 
 TypeIRegion3D(t2 + t4, t3, t1 + t5) || 
 TypeIRegion3D(t2 + t4, t5, t1 + t3) || 
 TypeIRegion3D(t2 + t5, t1, t3 + t4) || 
 TypeIRegion3D(t2 + t5, t3, t1 + t4) || 
 TypeIRegion3D(t2 + t5, t4, t1 + t3) || 
 TypeIRegion3D(t3 + t4, t1, t2 + t5) || 
 TypeIRegion3D(t3 + t4, t2, t1 + t5) || 
 TypeIRegion3D(t3 + t4, t5, t1 + t2) || 
 TypeIRegion3D(t3 + t5, t1, t2 + t4) || 
 TypeIRegion3D(t3 + t5, t2, t1 + t4) || 
 TypeIRegion3D(t3 + t5, t4, t1 + t2) || 
 TypeIRegion3D(t4 + t5, t1, t2 + t3) || 
 TypeIRegion3D(t4 + t5, t2, t1 + t3) || 
 TypeIRegion3D(t4 + t5, t3, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3 + t4, t5) || 
 TypeIRegion3D(t1 + t2, t3 + t5, t4) || 
 TypeIRegion3D(t1 + t2, t4 + t5, t3) || 
 TypeIRegion3D(t1 + t3, t2 + t4, t5) || 
 TypeIRegion3D(t1 + t3, t2 + t5, t4) || 
 TypeIRegion3D(t1 + t3, t4 + t5, t2) || 
 TypeIRegion3D(t1 + t4, t2 + t3, t5) || 
 TypeIRegion3D(t1 + t4, t2 + t5, t3) || 
 TypeIRegion3D(t1 + t4, t3 + t5, t2) || 
 TypeIRegion3D(t1 + t5, t2 + t3, t4) || 
 TypeIRegion3D(t1 + t5, t2 + t4, t3) || 
 TypeIRegion3D(t1 + t5, t3 + t4, t2) || 
 TypeIRegion3D(t2 + t3, t1 + t4, t5) || 
 TypeIRegion3D(t2 + t3, t1 + t5, t4) || 
 TypeIRegion3D(t2 + t3, t4 + t5, t1) || 
 TypeIRegion3D(t2 + t4, t1 + t3, t5) || 
 TypeIRegion3D(t2 + t4, t1 + t5, t3) || 
 TypeIRegion3D(t2 + t4, t3 + t5, t1) || 
 TypeIRegion3D(t2 + t5, t1 + t3, t4) || 
 TypeIRegion3D(t2 + t5, t1 + t4, t3) || 
 TypeIRegion3D(t2 + t5, t3 + t4, t1) || 
 TypeIRegion3D(t3 + t4, t1 + t2, t5) || 
 TypeIRegion3D(t3 + t4, t1 + t5, t2) || 
 TypeIRegion3D(t3 + t4, t2 + t5, t1) || 
 TypeIRegion3D(t3 + t5, t1 + t2, t4) || 
 TypeIRegion3D(t3 + t5, t1 + t4, t2) || 
 TypeIRegion3D(t3 + t5, t2 + t4, t1) || 
 TypeIRegion3D(t4 + t5, t1 + t2, t3) || 
 TypeIRegion3D(t4 + t5, t1 + t3, t2) || 
 TypeIRegion3D(t4 + t5, t2 + t3, t1);
}

bool TypeIRegion7D(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
	return  TypeIRegion2D(t1, t2 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2, t1 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t3, t1 + t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t4, t1 + t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t5, t1 + t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t6, t1 + t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t7, t1 + t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2, t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3, t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t4, t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t5, t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t6, t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t7, t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t3, t1 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t4, t1 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t5, t1 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t6, t1 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t7, t1 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t3 + t4, t1 + t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t3 + t5, t1 + t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t3 + t6, t1 + t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t3 + t7, t1 + t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t4 + t5, t1 + t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t4 + t6, t1 + t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t4 + t7, t1 + t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t5 + t6, t1 + t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t5 + t7, t1 + t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t6 + t7, t1 + t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t3, t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4, t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t5, t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t6, t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t7, t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t4, t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t5, t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t6, t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t7, t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t4 + t5, t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t4 + t6, t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t4 + t7, t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t5 + t6, t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t5 + t7, t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t6 + t7, t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t2 + t3 + t4, t1 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t5, t1 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t6, t1 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t7, t1 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t4 + t5, t1 + t3 + t6 + t7) || 
 TypeIRegion2D(t2 + t4 + t6, t1 + t3 + t5 + t7) || 
 TypeIRegion2D(t2 + t4 + t7, t1 + t3 + t5 + t6) || 
 TypeIRegion2D(t2 + t5 + t6, t1 + t3 + t4 + t7) || 
 TypeIRegion2D(t2 + t5 + t7, t1 + t3 + t4 + t6) || 
 TypeIRegion2D(t2 + t6 + t7, t1 + t3 + t4 + t5) || 
 TypeIRegion2D(t3 + t4 + t5, t1 + t2 + t6 + t7) || 
 TypeIRegion2D(t3 + t4 + t6, t1 + t2 + t5 + t7) || 
 TypeIRegion2D(t3 + t4 + t7, t1 + t2 + t5 + t6) || 
 TypeIRegion2D(t3 + t5 + t6, t1 + t2 + t4 + t7) || 
 TypeIRegion2D(t3 + t5 + t7, t1 + t2 + t4 + t6) || 
 TypeIRegion2D(t3 + t6 + t7, t1 + t2 + t4 + t5) || 
 TypeIRegion2D(t4 + t5 + t6, t1 + t2 + t3 + t7) || 
 TypeIRegion2D(t4 + t5 + t7, t1 + t2 + t3 + t6) || 
 TypeIRegion2D(t4 + t6 + t7, t1 + t2 + t3 + t5) || 
 TypeIRegion2D(t5 + t6 + t7, t1 + t2 + t3 + t4) || 
 TypeIRegion2D(t1 + t2 + t3 + t4, t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5, t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t6, t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t7, t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t5, t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t6, t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t7, t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t5 + t6, t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t5 + t7, t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t6 + t7, t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t3 + t4 + t5, t2 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t6, t2 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t7, t2 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t5 + t6, t2 + t4 + t7) || 
 TypeIRegion2D(t1 + t3 + t5 + t7, t2 + t4 + t6) || 
 TypeIRegion2D(t1 + t3 + t6 + t7, t2 + t4 + t5) || 
 TypeIRegion2D(t1 + t4 + t5 + t6, t2 + t3 + t7) || 
 TypeIRegion2D(t1 + t4 + t5 + t7, t2 + t3 + t6) || 
 TypeIRegion2D(t1 + t4 + t6 + t7, t2 + t3 + t5) || 
 TypeIRegion2D(t1 + t5 + t6 + t7, t2 + t3 + t4) || 
 TypeIRegion2D(t2 + t3 + t4 + t5, t1 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t6, t1 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t7, t1 + t5 + t6) || 
 TypeIRegion2D(t2 + t3 + t5 + t6, t1 + t4 + t7) || 
 TypeIRegion2D(t2 + t3 + t5 + t7, t1 + t4 + t6) || 
 TypeIRegion2D(t2 + t3 + t6 + t7, t1 + t4 + t5) || 
 TypeIRegion2D(t2 + t4 + t5 + t6, t1 + t3 + t7) || 
 TypeIRegion2D(t2 + t4 + t5 + t7, t1 + t3 + t6) || 
 TypeIRegion2D(t2 + t4 + t6 + t7, t1 + t3 + t5) || 
 TypeIRegion2D(t2 + t5 + t6 + t7, t1 + t3 + t4) || 
 TypeIRegion2D(t3 + t4 + t5 + t6, t1 + t2 + t7) || 
 TypeIRegion2D(t3 + t4 + t5 + t7, t1 + t2 + t6) || 
 TypeIRegion2D(t3 + t4 + t6 + t7, t1 + t2 + t5) || 
 TypeIRegion2D(t3 + t5 + t6 + t7, t1 + t2 + t4) || 
 TypeIRegion2D(t4 + t5 + t6 + t7, t1 + t2 + t3) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5, t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6, t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t7, t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6, t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t7, t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t6 + t7, t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6, t3 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t7, t3 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t6 + t7, t3 + t5) || 
 TypeIRegion2D(t1 + t2 + t5 + t6 + t7, t3 + t4) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6, t2 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t7, t2 + t6) || 
 TypeIRegion2D(t1 + t3 + t4 + t6 + t7, t2 + t5) || 
 TypeIRegion2D(t1 + t3 + t5 + t6 + t7, t2 + t4) || 
 TypeIRegion2D(t1 + t4 + t5 + t6 + t7, t2 + t3) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6, t1 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t7, t1 + t6) || 
 TypeIRegion2D(t2 + t3 + t4 + t6 + t7, t1 + t5) || 
 TypeIRegion2D(t2 + t3 + t5 + t6 + t7, t1 + t4) || 
 TypeIRegion2D(t2 + t4 + t5 + t6 + t7, t1 + t3) || 
 TypeIRegion2D(t3 + t4 + t5 + t6 + t7, t1 + t2) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t6, t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t7, t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6 + t7, t5) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6 + t7, t4) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6 + t7, t3) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6 + t7, t2) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6 + t7, t1);
}

bool belowNu(double t1, double t2) {
    return (
        (0.05 <= t1 && t1 < 0.01 && t2 < min(t1, (2 * (0.5248 - t1)) / 17)) ||
        (0.1 <= t1 && t1 < 0.15 && t2 < (2 * (0.5248 - t1)) / 15) ||
        (0.15 <= t1 && t1 < 0.2 && t2 < (2 * (0.5248 - t1)) / 13) ||
        (0.2 <= t1 && t1 < 0.25 && t2 < (2 * (0.5248 - t1)) / 11) ||
        (0.25 <= t1 && t1 < 0.3 && t2 < (2 * (0.5248 - t1)) / 9) ||
        (0.3 <= t1 && t1 < 0.35 && t2 < (2 * (0.5248 - t1)) / 7) ||
        (0.35 <= t1 && t1 < 0.4 && t2 < (2 * (0.5248 - t1)) / 5) ||
        (0.4 <= t1 && t1 < 0.45 && t2 < (2 * (0.5248 - t1)) / 3) ||
        (0.45 <= t1 && t1 < 0.5 && t2 < min(0.1, 2 * (0.5248 - t1)))
    );
}

bool RegionA2DLoss(double t1, double t2) {
	double theta0 = 0.0496;
	return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1) )
			&& (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)));
}

bool RegionC4DLoss(double t1, double t2, double t3, double t4) {
    double theta0 = 0.0496;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && !(TypeIRegion5D(t1, t2, t3, t4, 0) && TypeIRegion5D(1 - t1 - t2 - t3 - t4, t2, t3, t4, 0))
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)));
}

bool RegionC6DLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.0496;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) && !AsymptoticRegion6DAll(t1, t2, t3, t4, t5, t6)
		   && !TypeIRegion7D(t1, t2, t3, t4, t5, t6, t6) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)))
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4)))
		   && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t4 - t5)));
}

bool RegionC6DLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.0496;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && (TypeIRegion5D(t1, t2, t3, t4, 0) && TypeIRegion5D(1 - t1 - t2 - t3 - t4, t2, t3, t4, 0))
		   && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5, t6)
		   && !TypeIRegion7D(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5, t6, t6) && !TypeIRegion7D(t1 - t6, t2, t3, t4, t5, t6, t5)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)))
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4))) && (theta0 <= t6 && t6 < 0.5 * t1);
}

bool RegionC4DRRLoss(double t1, double t2, double t3, double t4) {
    double theta0 = 0.0496;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && !TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1);
}

bool RegionC6DRRLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.0496;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && !TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && AsymptoticRegion5DAll(1 - t1 - t2 - t3, t2, t3, t4, t5) && AsymptoticRegion5DAll(t1 - t4, t2, t3, t4, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (t4 <= t5 && t5 < 0.5 * (t1 - t4)) && (t3 <= t6 && t6 < 0.5 * (1 - t1 - t2 - t3));
}

bool RegionC6DRRLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.0496;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4)
		   && !AsymptoticRegion5DAll(1 - t1 - t2 - t3, t2, t3, t4, t5) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3, t2, t3, t4, t5, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (t1 - t4))) && (theta0 <= t6 && t6 < min(t5, 0.5 * (t1 - t4 - t5)));
}

bool RegionC6DRRLoss3(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.0496;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && !AsymptoticRegion5DAll(t1 - t4, t2, t3, t4, t5) && !AsymptoticRegion6DAll(t1 - t4, t2, t3, t4, t5, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (theta0 <= t5 && t5 < min(t3, 0.5 * (1 - t1 - t2 - t3))) && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t5)));
}

// Define the integrand function

double integrandA2DLoss(double t1, double t2) {
    if (RegionA2DLoss(t1, t2)) {
        return omega1((1 - t1 - t2) / t2) / (t1 * t2 * t2);
    } else {
        return 0.0;
    }
}

double integrandC4DLoss(double t1, double t2, double t3, double t4) {
    if (RegionC4DLoss(t1, t2, t3, t4)) {
        return omega1((1 - t1 - t2 - t3 - t4) / t4) / (t1 * t2 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandC6DLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DLoss1(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5 - t6) / t6) / (t1 * t2 * t3 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DLoss2(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5) / t5) * omega1((t1 - t6) / t6) / (t2 * t3 * t4 * t5 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC4DRRLoss(double t1, double t2, double t3, double t4) {
    if (RegionC4DRRLoss(t1, t2, t3, t4)) {
        return omega1((1 - t1 - t2 - t3) / t3) * omega1((t1 - t4) / t4) / (t2 * t3 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss1(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t4 - t5) / t5) * omega1((t1 - t2 - t3 - t6) / t6) / (t2 * t3 * t4 * t5 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss2(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3) / t3) * omega1((t1 - t4 - t5 - t6) / t6) / (t2 * t3 * t3 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss3(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss3(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t5 - t6) / t6) * omega1((t1 - t4) / t4) / (t2 * t3 * t4 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

// Trapezoidal rule for 1D integration
double trapezoidal_1D(double (*f)(double), double a, double b, int n) {
    double h = (b - a) / n;
    double sum = 0.5 * (f(a) + f(b));
    for (int i = 1; i < n; ++i) {
        double x = a + i * h;
        sum += f(x);
    }
    return sum * h;
}

// Trapezoidal rule for 2D integration
double trapezoidal_2D(double (*f)(double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            double weight = 1.0;
            if (i == 0 || i == n1) weight *= 0.5;
            if (j == 0 || j == n2) weight *= 0.5;
            sum += weight * f(t1, t2);
        }
    }
    return sum * h1 * h2;
}

// Trapezoidal rule for 3D integration
double trapezoidal_3D_parallel(double (*f)(double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        double weight = 1.0;
                        if (i == 0 || i == n1) weight *= 0.5;
                        if (j == 0 || j == n2) weight *= 0.5;
                        if (k == 0 || k == n3) weight *= 0.5;
                        local_sum += weight * f(t1, t2, t3);
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3;
}

// Trapezoidal rule for 4D integration
double trapezoidal_4D(double (*f)(double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    double weight = 1.0;
                    if (i == 0 || i == n1) weight *= 0.5;
                    if (j == 0 || j == n2) weight *= 0.5;
                    if (k == 0 || k == n3) weight *= 0.5;
                    if (l == 0 || l == n4) weight *= 0.5;
                    sum += weight * f(t1, t2, t3, t4);
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4;
}

double trapezoidal_4D_parallel(double (*f)(double, double, double, double),
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
                      size_t num_threads_requested = 160) 
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;

    int total_i = n1 + 1;
    
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            local_sum += weight * f(t1, t2, t3, t4);
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4;
}

// Trapezoidal rule for 5D integration
double trapezoidal_5D_parallel(double (*f)(double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                double weight = 1.0;
                                if (i == 0 || i == n1) weight *= 0.5;
                                if (j == 0 || j == n2) weight *= 0.5;
                                if (k == 0 || k == n3) weight *= 0.5;
                                if (l == 0 || l == n4) weight *= 0.5;
                                if (x == 0 || x == n5) weight *= 0.5;
                                local_sum += weight * f(t1, t2, t3, t4, t5);
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5;
}

// Trapezoidal rule for 6D integration
double trapezoidal_6D(double (*f)(double, double, double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
					  double a5, double b5, int n5,
					  double a6, double b6, int n6) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    for (int x = 0; x <= n5; ++x) {
					    double t5 = a5 + x * h5;
					    for (int y = 0; y <= n4; ++y) {
							double t6 = a6 + y * h6;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            if (x == 0 || x == n5) weight *= 0.5;
                            if (y == 0 || y == n6) weight *= 0.5;
                            sum += weight * f(t1, t2, t3, t4, t5, t6);
					    }
                    }
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

double trapezoidal_6D_parallel(double (*f)(double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    double weight = 1.0;
                                    if (i == 0 || i == n1) weight *= 0.5;
                                    if (j == 0 || j == n2) weight *= 0.5;
                                    if (k == 0 || k == n3) weight *= 0.5;
                                    if (l == 0 || l == n4) weight *= 0.5;
                                    if (x == 0 || x == n5) weight *= 0.5;
                                    if (y == 0 || y == n6) weight *= 0.5;
                                    local_sum += weight * f(t1, t2, t3, t4, t5, t6);
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

// Trapezoidal rule for 7D integration
double trapezoidal_7D_parallel(double (*f)(double, double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               double a7, double b7, int n7,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double h7 = (b7 - a7) / n7;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    for (int z = 0; z <= n7; ++z) {
                                        double t7 = a7 + z * h7;
                                        double weight = 1.0;
                                        if (i == 0 || i == n1) weight *= 0.5;
                                        if (j == 0 || j == n2) weight *= 0.5;
                                        if (k == 0 || k == n3) weight *= 0.5;
                                        if (l == 0 || l == n4) weight *= 0.5;
                                        if (x == 0 || x == n5) weight *= 0.5;
                                        if (y == 0 || y == n6) weight *= 0.5;
                                        if (z == 0 || z == n7) weight *= 0.5;
                                        local_sum += weight * f(t1, t2, t3, t4, t5, t6, t7);
                                    }
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6 * h7;
}

int main() {
    double v0 = 0.0496;
    size_t requested_threads = 160;

    // Define the integration limits
    double a1 = v0, b1 = 0.5;
    double a2 = v0, b2 = 1.0/3;
    double a3 = v0, b3 = 0.25;
    double a4 = v0, b4 = 0.2;
    double a5 = v0, b5 = 1.0/6;
    double a61 = v0, b61 = 1.0/7;
    double a62 = v0, b62 = 0.25;

    // Define the number of intervals for each dimension
    int n1 = 10, n2 = 10, n3 = 10, n4 = 10, n5 = 10, n6 = 10;
    
    // Perform the integration
    
	//double C4DLoss = trapezoidal_4D_parallel(integrandC4DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, requested_threads);
	//double C6DLoss1 = trapezoidal_6D_parallel(integrandC6DLoss1, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a5, b5, n5, a61, b61, n6, requested_threads);
	//double C6DLoss2 = trapezoidal_6D_parallel(integrandC6DLoss2, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a5, b5, n5, a62, b62, n6, requested_threads);
	
	//cout << "The result of the integration C4DLoss is: " << C4DLoss << endl;
    //cout << "The result of the integration C6DLoss1 is: " << C6DLoss1 << endl;
    //cout << "The result of the integration C6DLoss2 is: " << C6DLoss2 << endl;


    system("pause");
    return 0;
    
    /*
    The result of the integration C4DLoss is: 0.194105 (10 10 10 10)
    The result of the integration C4DLoss is: 0.195627 (50 50 50 50)
    The result of the integration C4DLoss is: 0.201084 (100 100 100 100)
    The result of the integration C4DLoss is: 0.203717 (200 200 100 100)
    The result of the integration C4DLoss is: 0.203136 (200 200 200 200)
    
    The result of the integration C6DLoss1 is: 0.000186907 (10 10 10 10 10 10)
    The result of the integration C6DLoss1 is: 0.000588788 (100 10 10 10 10 10)
    The result of the integration C6DLoss1 is: 0.000316199 (100 20 20 20 20 20)
    The result of the integration C6DLoss1 is: 0.000251979 (100 100 20 20 20 10)
    The result of the integration C6DLoss1 is: 0.000295654 (100 100 20 20 20 20)
    
    The result of the integration C6DLoss2 is: 0.00132145 (10 10 10 10 10 10)
    The result of the integration C6DLoss2 is: 0.00331242 (100 10 10 10 10 10)
    The result of the integration C6DLoss2 is: 0.00288298 (100 20 20 20 20 20)
    The result of the integration C6DLoss2 is: 0.00280012 (100 20 20 20 10 100)
    The result of the integration C6DLoss2 is: 0.00279417 (100 20 20 20 20 100)
	*/
	
}


==> anc/LB_5248_WithoutWatt_160_2.cpp <==
#include <iostream>
#include <cmath>
#include <vector>
#include <algorithm>
#include <thread>
#include <functional>
#include <numeric>
// #include <boost/math/special_functions/polylog.hpp>

using namespace std;

// Define the upper and lower bounds for the Buchstab function
double omega1(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5644; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5617;
}

double omega0(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5607; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5612;
}

// Define the region functions
bool AsymptoticRegion2D(double t1, double t2) {
    return (std::abs(t1 - t2) < 0.0496 && t1 + t2 > 1 - 0.0992);
}

bool AsymptoticRegion2DAll(double t1, double t2) {
    return AsymptoticRegion2D(t1, t2) || AsymptoticRegion2D(1 - t1 - t2, t1) || AsymptoticRegion2D(1 - t1 - t2, t2);
}

bool AsymptoticRegion3D(double t1, double t2, double t3) {
    return AsymptoticRegion2D(t1, t2 + t3) || AsymptoticRegion2D(t2, t1 + t3) || AsymptoticRegion2D(t3, t1 + t2) ||
           AsymptoticRegion2D(t1 + t2, t3) || AsymptoticRegion2D(t1 + t3, t2) || AsymptoticRegion2D(t2 + t3, t1);
}

bool AsymptoticRegion3DL722(double t1, double t2, double t3) {
    return (((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.5248))/7) || 
			    ((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (1 - t1 - t2 - t3) >= (2 * (1 - 0.5248))/11) || 
				((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/3 && 2 * (t3) + (1 - t1 - t2 - t3) >= 1 - 0.5248 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.5248))/5) || 
				((t1) >= 1 - 0.5248 && (t2) <= (1 - 0.5248)/3 && (t3) <= (1 - 0.5248)/3 && (t2) + (t3) >= (4 *  (1 - 0.5248))/7 && (t2) + (t3) + (1 - t1 - t2 - t3) >= (14 *  (1 - 0.5248))/13));
}

bool AsymptoticRegion3DL722All(double t1, double t2, double t3) {
    return AsymptoticRegion3DL722(t1, t2, t3) || AsymptoticRegion3DL722(t1, t3, t2) || AsymptoticRegion3DL722(t2, t1, t3) || 
		   AsymptoticRegion3DL722(t2, t3, t1) || AsymptoticRegion3DL722(t3, t1, t2) || AsymptoticRegion3DL722(t3, t2, t1);
}

bool AsymptoticRegion4DL722(double t1, double t2, double t3, double t4) {
	return (((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/7 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.5248))/83) || 
           ((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.5248))/47) || 
           ((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/9 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.5248))/35) || 
           ((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/10 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.5248))/29) || 
           ((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/12 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.5248))/23) || 
           ((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.5248))/39) || 
           ((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/6 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.5248))/23) || 
           ((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.5248))/15) || 
           ((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/5 && (t4) >= (1 - 0.5248)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.5248))/19));
}

bool AsymptoticRegion4DL722No5(double t1, double t2, double t3, double t4) {
	return  AsymptoticRegion4DL722(t1, t2, t3, t4) || 
 AsymptoticRegion4DL722(t1, t2, t4, t3) || 
 AsymptoticRegion4DL722(t1, t3, t2, t4) || 
 AsymptoticRegion4DL722(t1, t3, t4, t2) || 
 AsymptoticRegion4DL722(t1, t4, t2, t3) || 
 AsymptoticRegion4DL722(t1, t4, t3, t2) || 
 AsymptoticRegion4DL722(t2, t1, t3, t4) || 
 AsymptoticRegion4DL722(t2, t1, t4, t3) || 
 AsymptoticRegion4DL722(t2, t3, t1, t4) || 
 AsymptoticRegion4DL722(t2, t3, t4, t1) || 
 AsymptoticRegion4DL722(t2, t4, t1, t3) || 
 AsymptoticRegion4DL722(t2, t4, t3, t1) || 
 AsymptoticRegion4DL722(t3, t1, t2, t4) || 
 AsymptoticRegion4DL722(t3, t1, t4, t2) || 
 AsymptoticRegion4DL722(t3, t2, t1, t4) || 
 AsymptoticRegion4DL722(t3, t2, t4, t1) || 
 AsymptoticRegion4DL722(t3, t4, t1, t2) || 
 AsymptoticRegion4DL722(t3, t4, t2, t1) || 
 AsymptoticRegion4DL722(t4, t1, t2, t3) || 
 AsymptoticRegion4DL722(t4, t1, t3, t2) || 
 AsymptoticRegion4DL722(t4, t2, t1, t3) || 
 AsymptoticRegion4DL722(t4, t2, t3, t1) || 
 AsymptoticRegion4DL722(t4, t3, t1, t2) || 
 AsymptoticRegion4DL722(t4, t3, t2, t1);
}

bool AsymptoticRegion4DL722All(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DL722No5(t1, t2, t3, t4) || 
AsymptoticRegion4DL722No5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) || 
AsymptoticRegion4DL722No5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) || 
AsymptoticRegion4DL722No5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) || 
AsymptoticRegion4DL722No5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DL722(double t1, double t2, double t3, double t4, double t5) {
	return (((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/43 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/3611) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/44 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/1847) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/45 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/1259) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/46 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/965) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/671) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/49 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/587) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/51 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/475) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/54 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/377) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/56 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/335) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/60 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/279) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/63 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/251) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/70 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/209) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/78 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/181) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/84 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/167) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/8 && (t5) >= (1 - 0.5248)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/1199) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/8 && (t5) >= (1 - 0.5248)/26 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/623) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/8 && (t5) >= (1 - 0.5248)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/431) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/8 && (t5) >= (1 - 0.5248)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/335) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/8 && (t5) >= (1 - 0.5248)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/239) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/8 && (t5) >= (1 - 0.5248)/32 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/191) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/8 && (t5) >= (1 - 0.5248)/33 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/175) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/8 && (t5) >= (1 - 0.5248)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/143) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/8 && (t5) >= (1 - 0.5248)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/119) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/8 && (t5) >= (1 - 0.5248)/42 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/111) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/8 && (t5) >= (1 - 0.5248)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/95) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/9 && (t5) >= (1 - 0.5248)/19 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/683) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/9 && (t5) >= (1 - 0.5248)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/359) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/9 && (t5) >= (1 - 0.5248)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/251) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/9 && (t5) >= (1 - 0.5248)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/197) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/9 && (t5) >= (1 - 0.5248)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/143) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/9 && (t5) >= (1 - 0.5248)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/107) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/9 && (t5) >= (1 - 0.5248)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/89) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/9 && (t5) >= (1 - 0.5248)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/71) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/10 && (t5) >= (1 - 0.5248)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/479) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/10 && (t5) >= (1 - 0.5248)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/179) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/10 && (t5) >= (1 - 0.5248)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/119) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/10 && (t5) >= (1 - 0.5248)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/79) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/10 && (t5) >= (1 - 0.5248)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/59) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/11 && (t5) >= (1 - 0.5248)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/461) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/11 && (t5) >= (1 - 0.5248)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/219) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/11 && (t5) >= (1 - 0.5248)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/65) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/12 && (t5) >= (1 - 0.5248)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/311) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/12 && (t5) >= (1 - 0.5248)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/167) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/12 && (t5) >= (1 - 0.5248)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/119) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/12 && (t5) >= (1 - 0.5248)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/95) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/12 && (t5) >= (1 - 0.5248)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/71) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/12 && (t5) >= (1 - 0.5248)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/59) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/12 && (t5) >= (1 - 0.5248)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/55) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/13 && (t5) >= (1 - 0.5248)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/155) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/14 && (t5) >= (1 - 0.5248)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/69) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/14 && (t5) >= (1 - 0.5248)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/41) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/15 && (t5) >= (1 - 0.5248)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/59) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/3 && (t4) >= (1 - 0.5248)/15 && (t5) >= (1 - 0.5248)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/39) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/5 && (t5) >= (1 - 0.5248)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/839) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/5 && (t5) >= (1 - 0.5248)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/439) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/5 && (t5) >= (1 - 0.5248)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/239) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/5 && (t5) >= (1 - 0.5248)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/199) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/5 && (t5) >= (1 - 0.5248)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/139) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/5 && (t5) >= (1 - 0.5248)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/119) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/5 && (t5) >= (1 - 0.5248)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/89) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/5 && (t5) >= (1 - 0.5248)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/79) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/6 && (t5) >= (1 - 0.5248)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/311) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/6 && (t5) >= (1 - 0.5248)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/167) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/6 && (t5) >= (1 - 0.5248)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/119) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/6 && (t5) >= (1 - 0.5248)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/95) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/6 && (t5) >= (1 - 0.5248)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/71) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/6 && (t5) >= (1 - 0.5248)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/59) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/6 && (t5) >= (1 - 0.5248)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/55) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/6 && (t5) >= (1 - 0.5248)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/47) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/279) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/55) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/8 && (t5) >= (1 - 0.5248)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/143) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/8 && (t5) >= (1 - 0.5248)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/79) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/8 && (t5) >= (1 - 0.5248)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/31) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/4 && (t4) >= (1 - 0.5248)/9 && (t5) >= (1 - 0.5248)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/71) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/5 && (t4) >= (1 - 0.5248)/5 && (t5) >= (1 - 0.5248)/11 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/219) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/5 && (t4) >= (1 - 0.5248)/5 && (t5) >= (1 - 0.5248)/12 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/119) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/5 && (t4) >= (1 - 0.5248)/5 && (t5) >= (1 - 0.5248)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/69) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/5 && (t4) >= (1 - 0.5248)/5 && (t5) >= (1 - 0.5248)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/59) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/5 && (t4) >= (1 - 0.5248)/6 && (t5) >= (1 - 0.5248)/8 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/239) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/5 && (t4) >= (1 - 0.5248)/6 && (t5) >= (1 - 0.5248)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/89) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/5 && (t4) >= (1 - 0.5248)/6 && (t5) >= (1 - 0.5248)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/59) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/5 && (t4) >= (1 - 0.5248)/6 && (t5) >= (1 - 0.5248)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/29) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/5 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/139) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/6 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/41) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/6 && (t4) >= (1 - 0.5248)/9 && (t5) >= (1 - 0.5248)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/17) || 
((t1) >= 1 - 0.5248 && (t2) >= (1 - 0.5248)/2 && (t3) >= (1 - 0.5248)/7 && (t4) >= (1 - 0.5248)/7 && (t5) >= (1 - 0.5248)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.5248))/27));
}

bool AsymptoticRegion5DL722No6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722(t1, t2, t3, t4, t5) || 
 AsymptoticRegion5DL722(t1, t2, t3, t5, t4) || 
 AsymptoticRegion5DL722(t1, t2, t4, t3, t5) || 
 AsymptoticRegion5DL722(t1, t2, t4, t5, t3) || 
 AsymptoticRegion5DL722(t1, t2, t5, t3, t4) || 
 AsymptoticRegion5DL722(t1, t2, t5, t4, t3) || 
 AsymptoticRegion5DL722(t1, t3, t2, t4, t5) || 
 AsymptoticRegion5DL722(t1, t3, t2, t5, t4) || 
 AsymptoticRegion5DL722(t1, t3, t4, t2, t5) || 
 AsymptoticRegion5DL722(t1, t3, t4, t5, t2) || 
 AsymptoticRegion5DL722(t1, t3, t5, t2, t4) || 
 AsymptoticRegion5DL722(t1, t3, t5, t4, t2) || 
 AsymptoticRegion5DL722(t1, t4, t2, t3, t5) || 
 AsymptoticRegion5DL722(t1, t4, t2, t5, t3) || 
 AsymptoticRegion5DL722(t1, t4, t3, t2, t5) || 
 AsymptoticRegion5DL722(t1, t4, t3, t5, t2) || 
 AsymptoticRegion5DL722(t1, t4, t5, t2, t3) || 
 AsymptoticRegion5DL722(t1, t4, t5, t3, t2) || 
 AsymptoticRegion5DL722(t1, t5, t2, t3, t4) || 
 AsymptoticRegion5DL722(t1, t5, t2, t4, t3) || 
 AsymptoticRegion5DL722(t1, t5, t3, t2, t4) || 
 AsymptoticRegion5DL722(t1, t5, t3, t4, t2) || 
 AsymptoticRegion5DL722(t1, t5, t4, t2, t3) || 
 AsymptoticRegion5DL722(t1, t5, t4, t3, t2) || 
 AsymptoticRegion5DL722(t2, t1, t3, t4, t5) || 
 AsymptoticRegion5DL722(t2, t1, t3, t5, t4) || 
 AsymptoticRegion5DL722(t2, t1, t4, t3, t5) || 
 AsymptoticRegion5DL722(t2, t1, t4, t5, t3) || 
 AsymptoticRegion5DL722(t2, t1, t5, t3, t4) || 
 AsymptoticRegion5DL722(t2, t1, t5, t4, t3) || 
 AsymptoticRegion5DL722(t2, t3, t1, t4, t5) || 
 AsymptoticRegion5DL722(t2, t3, t1, t5, t4) || 
 AsymptoticRegion5DL722(t2, t3, t4, t1, t5) || 
 AsymptoticRegion5DL722(t2, t3, t4, t5, t1) || 
 AsymptoticRegion5DL722(t2, t3, t5, t1, t4) || 
 AsymptoticRegion5DL722(t2, t3, t5, t4, t1) || 
 AsymptoticRegion5DL722(t2, t4, t1, t3, t5) || 
 AsymptoticRegion5DL722(t2, t4, t1, t5, t3) || 
 AsymptoticRegion5DL722(t2, t4, t3, t1, t5) || 
 AsymptoticRegion5DL722(t2, t4, t3, t5, t1) || 
 AsymptoticRegion5DL722(t2, t4, t5, t1, t3) || 
 AsymptoticRegion5DL722(t2, t4, t5, t3, t1) || 
 AsymptoticRegion5DL722(t2, t5, t1, t3, t4) || 
 AsymptoticRegion5DL722(t2, t5, t1, t4, t3) || 
 AsymptoticRegion5DL722(t2, t5, t3, t1, t4) || 
 AsymptoticRegion5DL722(t2, t5, t3, t4, t1) || 
 AsymptoticRegion5DL722(t2, t5, t4, t1, t3) || 
 AsymptoticRegion5DL722(t2, t5, t4, t3, t1) || 
 AsymptoticRegion5DL722(t3, t1, t2, t4, t5) || 
 AsymptoticRegion5DL722(t3, t1, t2, t5, t4) || 
 AsymptoticRegion5DL722(t3, t1, t4, t2, t5) || 
 AsymptoticRegion5DL722(t3, t1, t4, t5, t2) || 
 AsymptoticRegion5DL722(t3, t1, t5, t2, t4) || 
 AsymptoticRegion5DL722(t3, t1, t5, t4, t2) || 
 AsymptoticRegion5DL722(t3, t2, t1, t4, t5) || 
 AsymptoticRegion5DL722(t3, t2, t1, t5, t4) || 
 AsymptoticRegion5DL722(t3, t2, t4, t1, t5) || 
 AsymptoticRegion5DL722(t3, t2, t4, t5, t1) || 
 AsymptoticRegion5DL722(t3, t2, t5, t1, t4) || 
 AsymptoticRegion5DL722(t3, t2, t5, t4, t1) || 
 AsymptoticRegion5DL722(t3, t4, t1, t2, t5) || 
 AsymptoticRegion5DL722(t3, t4, t1, t5, t2) || 
 AsymptoticRegion5DL722(t3, t4, t2, t1, t5) || 
 AsymptoticRegion5DL722(t3, t4, t2, t5, t1) || 
 AsymptoticRegion5DL722(t3, t4, t5, t1, t2) || 
 AsymptoticRegion5DL722(t3, t4, t5, t2, t1) || 
 AsymptoticRegion5DL722(t3, t5, t1, t2, t4) || 
 AsymptoticRegion5DL722(t3, t5, t1, t4, t2) || 
 AsymptoticRegion5DL722(t3, t5, t2, t1, t4) || 
 AsymptoticRegion5DL722(t3, t5, t2, t4, t1) || 
 AsymptoticRegion5DL722(t3, t5, t4, t1, t2) || 
 AsymptoticRegion5DL722(t3, t5, t4, t2, t1) || 
 AsymptoticRegion5DL722(t4, t1, t2, t3, t5) || 
 AsymptoticRegion5DL722(t4, t1, t2, t5, t3) || 
 AsymptoticRegion5DL722(t4, t1, t3, t2, t5) || 
 AsymptoticRegion5DL722(t4, t1, t3, t5, t2) || 
 AsymptoticRegion5DL722(t4, t1, t5, t2, t3) || 
 AsymptoticRegion5DL722(t4, t1, t5, t3, t2) || 
 AsymptoticRegion5DL722(t4, t2, t1, t3, t5) || 
 AsymptoticRegion5DL722(t4, t2, t1, t5, t3) || 
 AsymptoticRegion5DL722(t4, t2, t3, t1, t5) || 
 AsymptoticRegion5DL722(t4, t2, t3, t5, t1) || 
 AsymptoticRegion5DL722(t4, t2, t5, t1, t3) || 
 AsymptoticRegion5DL722(t4, t2, t5, t3, t1) || 
 AsymptoticRegion5DL722(t4, t3, t1, t2, t5) || 
 AsymptoticRegion5DL722(t4, t3, t1, t5, t2) || 
 AsymptoticRegion5DL722(t4, t3, t2, t1, t5) || 
 AsymptoticRegion5DL722(t4, t3, t2, t5, t1) || 
 AsymptoticRegion5DL722(t4, t3, t5, t1, t2) || 
 AsymptoticRegion5DL722(t4, t3, t5, t2, t1) || 
 AsymptoticRegion5DL722(t4, t5, t1, t2, t3) || 
 AsymptoticRegion5DL722(t4, t5, t1, t3, t2) || 
 AsymptoticRegion5DL722(t4, t5, t2, t1, t3) || 
 AsymptoticRegion5DL722(t4, t5, t2, t3, t1) || 
 AsymptoticRegion5DL722(t4, t5, t3, t1, t2) || 
 AsymptoticRegion5DL722(t4, t5, t3, t2, t1) || 
 AsymptoticRegion5DL722(t5, t1, t2, t3, t4) || 
 AsymptoticRegion5DL722(t5, t1, t2, t4, t3) || 
 AsymptoticRegion5DL722(t5, t1, t3, t2, t4) || 
 AsymptoticRegion5DL722(t5, t1, t3, t4, t2) || 
 AsymptoticRegion5DL722(t5, t1, t4, t2, t3) || 
 AsymptoticRegion5DL722(t5, t1, t4, t3, t2) || 
 AsymptoticRegion5DL722(t5, t2, t1, t3, t4) || 
 AsymptoticRegion5DL722(t5, t2, t1, t4, t3) || 
 AsymptoticRegion5DL722(t5, t2, t3, t1, t4) || 
 AsymptoticRegion5DL722(t5, t2, t3, t4, t1) || 
 AsymptoticRegion5DL722(t5, t2, t4, t1, t3) || 
 AsymptoticRegion5DL722(t5, t2, t4, t3, t1) || 
 AsymptoticRegion5DL722(t5, t3, t1, t2, t4) || 
 AsymptoticRegion5DL722(t5, t3, t1, t4, t2) || 
 AsymptoticRegion5DL722(t5, t3, t2, t1, t4) || 
 AsymptoticRegion5DL722(t5, t3, t2, t4, t1) || 
 AsymptoticRegion5DL722(t5, t3, t4, t1, t2) || 
 AsymptoticRegion5DL722(t5, t3, t4, t2, t1) || 
 AsymptoticRegion5DL722(t5, t4, t1, t2, t3) || 
 AsymptoticRegion5DL722(t5, t4, t1, t3, t2) || 
 AsymptoticRegion5DL722(t5, t4, t2, t1, t3) || 
 AsymptoticRegion5DL722(t5, t4, t2, t3, t1) || 
 AsymptoticRegion5DL722(t5, t4, t3, t1, t2) || 
 AsymptoticRegion5DL722(t5, t4, t3, t2, t1);
}

bool AsymptoticRegion5DL722All(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722No6(t1, t2, t3, t4, t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) || 
AsymptoticRegion5DL722No6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
AsymptoticRegion5DL722No6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
AsymptoticRegion5DL722No6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion3DL18(double t1, double t2, double t3) {
        double h = 1.0;
	    double k1 = 0.0;
	    double k2 = 0.0;
	    double g1 = 1.0;
	    double g2 = 2.0;
	    double g3 = 3.0;
	    double d1 = 4.0;
	    double d2 = 5.0;
    
	    double ud1 = 1 - 1.0 / (2 * d1);
	    double ud2 = 1 - 1.0 / (2 * d2);
	    double v = 1.0;
	
	    double b1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c1d1 = 1.0 / 6;
	    double c1d2 = 1.0 / 6;
	
	    double a2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c2d1 = 1.0 / 6;
	    double c2d2 = 1.0 / 6;
	
	    double b3O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b3O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b3O2d1 = 1.0 / 4;
	    double b3O2d2 = 1.0 / 4;
	    double c3O1d1 = 1.0 / 6;
	    double c3O1d2 = 1.0 / 6;
	    double c3O2d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c3O2d2 = 1.0 / 4 - 1.0 / (2 * d2);
	
	    double a4O1d1 = 1.0 / 2;
	    double a4O1d2 = 1.0 / 2;
	    double a4O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a4O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c4O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c4O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c4O2d1 = 1.0 / 6;
	    double c4O2d2 = 1.0 / 6;
	
	    double a5O1d1 = 1.0 / 2;
	    double a5O1d2 = 1.0 / 2;
	    double a5O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a5O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double b5O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b5O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b5O2d1 = 1.0 / 4;
	    double b5O2d2 = 1.0 / 4;
	    double c5O1d1 = 1.0 / 6;
	    double c5O1d2 = 1.0 / 6;
	    double c5O2d1 = 1.0 / 6;
	    double c5O2d2 = 1.0 / 6;
	
	    double a6O1d1 = 1.0 / 2;
	    double a6O1d2 = 1.0 / 2;
	    double a6O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a6O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double a6O3d1 = 1.0 / 2;
	    double a6O3d2 = 1.0 / 2;
	    double b6O1d1 = 1.0 / 4;
	    double b6O1d2 = 1.0 / 4;
	    double b6O2d1 = 1.0 / 4;
	    double b6O2d2 = 1.0 / 4;
	    double b6O3d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b6O3d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c6O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c6O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c6O2d1 = 1.0 / 6;
	    double c6O2d2 = 1.0 / 6;
	    double c6O3d1 = 1.0 / 6;
	    double c6O3d2 = 1.0 / 6;
	
    return (((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.5248) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.5248)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.5248)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.5248)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.5248))) );
	
}

bool AsymptoticRegion3DL18All(double t1, double t2, double t3){
	return AsymptoticRegion3DL18(t1, t2, t3) || AsymptoticRegion3DL18(t1, t3, t2) || AsymptoticRegion3DL18(t2, t1, t3) || 
		   AsymptoticRegion3DL18(t2, t3, t1) || AsymptoticRegion3DL18(t3, t1, t2) || AsymptoticRegion3DL18(t3, t2, t1);
}

bool AsymptoticRegion3DAll(double t1, double t2, double t3) {
    return AsymptoticRegion2DAll(t1, t2 + t3) || AsymptoticRegion2DAll(t2, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, t3) || AsymptoticRegion2DAll(t1 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, t1) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3, t2 + t3) || AsymptoticRegion2DAll(t2, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(t3, 1 - t1 - t2 - t3 + t2) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t2, t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t3) || AsymptoticRegion2DAll(t1 + t3, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t1) ||
           AsymptoticRegion2DAll(t1, t2 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t2, t1 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t2) || AsymptoticRegion2DAll(t2 + 1 - t1 - t2 - t3, t1) ||
		   AsymptoticRegion3DL722All(t1, t2, t3) || 
		   AsymptoticRegion3DL722All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t2, t3, 1 - t1 - t2 - t3) ||
		   AsymptoticRegion3DL18All(t1, t2, t3) || 
		   AsymptoticRegion3DL18All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t2, t3, 1 - t1 - t2 - t3);
}

bool AsymptoticRegion4DAllNo5(double t1, double t2, double t3, double t4) {
    return AsymptoticRegion2DAll(t1, t2 + t3 + t4) || AsymptoticRegion2DAll(t2, t1 + t3 + t4) ||
           AsymptoticRegion2DAll(t3, t1 + t2 + t4) || AsymptoticRegion2DAll(t4, t1 + t2 + t3) ||
           AsymptoticRegion2DAll(t1 + t2, t3 + t4) || AsymptoticRegion2DAll(t1 + t3, t2 + t4) ||
           AsymptoticRegion2DAll(t1 + t4, t2 + t3) || AsymptoticRegion2DAll(t2 + t3, t1 + t4) ||
           AsymptoticRegion2DAll(t2 + t4, t1 + t3) || AsymptoticRegion2DAll(t3 + t4, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2 + t3, t4) || AsymptoticRegion2DAll(t1 + t2 + t4, t3) ||
           AsymptoticRegion2DAll(t1 + t3 + t4, t2) || AsymptoticRegion2DAll(t2 + t3 + t4, t1) ||
		   		    AsymptoticRegion3DAll(t1, t2, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t3, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t4, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t2, t1, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t3, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t4, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t3, t1, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t2, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t4, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t4, t1, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t2, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t3, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t1, t3 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t2, t3 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t2, t4) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t3, t2 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t2, t3) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t3, t2) || 
		   		    AsymptoticRegion3DAll(t4, t2 + t3, t1) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t3, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t4, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t2, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t4, t2) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t2, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t3, t2) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t1, t4) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t4, t1) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t1, t3) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t3, t1) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t1, t2) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t2, t1) ||
		   		    AsymptoticRegion4DL722All(t1, t2, t3, t4);
}

bool AsymptoticRegion4DAll(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DAllNo5(t1, t2, t3, t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) ||
	       AsymptoticRegion4DAllNo5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) ||
	       AsymptoticRegion4DAllNo5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DAllNo6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5) || 
	  AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4) ||
	  AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1) ||
	  AsymptoticRegion2DAll(t5 + t2, t3 + t4) ||
	  AsymptoticRegion2DAll(t5 + t3, t2 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t5 + t2) ||
	  AsymptoticRegion2DAll(t1 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t5 + t3, t1 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t4) || 
	  AsymptoticRegion2DAll(t1 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t5) || 
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2) ||
	   AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4) || 
	   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3) || 
	   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2) || 
	   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1) ||
 AsymptoticRegion4DL722All(t1, t2, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t3, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t4, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t1, t5, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t2, t1, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t3, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t4, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t2, t5, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t3, t1, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t2, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t4, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t3, t5, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t1, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t2, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t3, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t5, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t1, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t2, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t3, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t4, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t3, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t4, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t1, t5, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t3, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t4, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t2, t5, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t2, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t4, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t3, t5, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t2, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t3, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t4, t5, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t2, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t3, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t5, t4, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t2, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t5, t2) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t1, t5) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t5, t1) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t2, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t4, t2) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t2, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t3, t2) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t1, t4) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t4, t1) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t1, t3) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t3, t1) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t1, t2) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t2, t1) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t3, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t3, t2) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t4, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t5, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t3, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t5, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t3, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t3, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t4, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t3, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t2, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t5, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t1, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t5, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t2, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t2, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t4, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t1, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t4, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t2, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t2, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t3, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t1, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t3, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t1, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t2, t1) ||
 AsymptoticRegion5DL722All(t1, t2, t3, t4, t5);
}

bool AsymptoticRegion5DAll(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DAllNo6(t1, t2, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion6DAllNo7(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t6, t1 + t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t5 + t6, t1 + t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t5 + t6, t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3 + t5) || 
		 AsymptoticRegion2DAll(t2 + t5 + t6, t1 + t3 + t4) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2 + t6) || 
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2 + t5) || 
		 AsymptoticRegion2DAll(t3 + t5 + t6, t1 + t2 + t4) || 
		 AsymptoticRegion2DAll(t4 + t5 + t6, t1 + t2 + t3) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t6, t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t6, t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5 + t6, t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t6, t2 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5 + t6, t2 + t4) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5 + t6, t2 + t3) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t6, t1 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5 + t6, t1 + t4) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5 + t6, t1 + t3) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5 + t6, t1 + t2) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t5, t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t6, t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5 + t6, t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5 + t6, t3) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5 + t6, t2) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5 + t6, t1) ||
		 AsymptoticRegion2DAll(t6 + t2, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t6 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t6 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t6 + t2 + t3) ||
		 AsymptoticRegion2DAll(t6 + t2 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t6 + t2) ||
		 AsymptoticRegion2DAll(t1 + t6, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t6 + t3) ||
		 AsymptoticRegion2DAll(t1 + t6 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t6 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t6) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2) ||		 
	       AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t6, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t6, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t6, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t6, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t6, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t3, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t4, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t5, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t4 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t5 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t4 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t5 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t4 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t5 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t3 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t5 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t3 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t4 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t3 + t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t3 + t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t4 + t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1, t4 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2, t4 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3, t4 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4, t3 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t5, t3 + t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t6, t3 + t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t3, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t3, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t4, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t3 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t3 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t3 + t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t3, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t3, t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t3, t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t3, t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t4, t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t2, t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t2, t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t2, t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t4, t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2 + t4, t1) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t2, t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t3, t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2 + t3, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t2, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t2, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t2, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t4, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t2, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t3, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t1, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t1, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t1, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t4, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t1, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t3, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t1, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t2, t1);
}

bool AsymptoticRegion6DAll(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, 1 - t1 - t2 - t3 - t4 - t5 - t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5 - t6, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5 - t6, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, 1 - t1 - t2 - t3 - t4 - t5 - t6, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, 1 - t1 - t2 - t3 - t4 - t5 - t6, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(1 - t1 - t2 - t3 - t4 - t5 - t6, t2, t3, t4, t5, t6);
}

bool TypeIRegion2D(double t1, double t2) {
    return (max(2 - 2 * 0.5248, 2 * t1) + max(1 - 0.5248, 2 * t2) < 1 + 0.5248);
}

bool TypeIRegion3D(double t1, double t2, double t3) {
    return TypeIRegion2D(t1, t2 + t3) || TypeIRegion2D(t2, t1 + t3) || TypeIRegion2D(t3, t1 + t2) ||
	       TypeIRegion2D(t1 + t2, t3) || TypeIRegion2D(t1 + t3, t2) || TypeIRegion2D(t2 + t3, t1);
}

bool TypeIRegion5D(double t1, double t2, double t3, double t4, double t5) {
    return   TypeIRegion3D(t1, t2, t3 + t4 + t5) || 
 TypeIRegion3D(t1, t3, t2 + t4 + t5) || 
 TypeIRegion3D(t1, t4, t2 + t3 + t5) || 
 TypeIRegion3D(t1, t5, t2 + t3 + t4) || 
 TypeIRegion3D(t2, t1, t3 + t4 + t5) || 
 TypeIRegion3D(t2, t3, t1 + t4 + t5) || 
 TypeIRegion3D(t2, t4, t1 + t3 + t5) || 
 TypeIRegion3D(t2, t5, t1 + t3 + t4) || 
 TypeIRegion3D(t3, t1, t2 + t4 + t5) || 
 TypeIRegion3D(t3, t2, t1 + t4 + t5) || 
 TypeIRegion3D(t3, t4, t1 + t2 + t5) || 
 TypeIRegion3D(t3, t5, t1 + t2 + t4) || 
 TypeIRegion3D(t4, t1, t2 + t3 + t5) || 
 TypeIRegion3D(t4, t2, t1 + t3 + t5) || 
 TypeIRegion3D(t4, t3, t1 + t2 + t5) || 
 TypeIRegion3D(t4, t5, t1 + t2 + t3) || 
 TypeIRegion3D(t5, t1, t2 + t3 + t4) || 
 TypeIRegion3D(t5, t2, t1 + t3 + t4) || 
 TypeIRegion3D(t5, t3, t1 + t2 + t4) || 
 TypeIRegion3D(t5, t4, t1 + t2 + t3) || 
 TypeIRegion3D(t1, t2 + t3 + t4, t5) || 
 TypeIRegion3D(t1, t2 + t3 + t5, t4) || 
 TypeIRegion3D(t1, t2 + t4 + t5, t3) || 
 TypeIRegion3D(t1, t3 + t4 + t5, t2) || 
 TypeIRegion3D(t2, t1 + t3 + t4, t5) || 
 TypeIRegion3D(t2, t1 + t3 + t5, t4) || 
 TypeIRegion3D(t2, t1 + t4 + t5, t3) || 
 TypeIRegion3D(t2, t3 + t4 + t5, t1) || 
 TypeIRegion3D(t3, t1 + t2 + t4, t5) || 
 TypeIRegion3D(t3, t1 + t2 + t5, t4) || 
 TypeIRegion3D(t3, t1 + t4 + t5, t2) || 
 TypeIRegion3D(t3, t2 + t4 + t5, t1) || 
 TypeIRegion3D(t4, t1 + t2 + t3, t5) || 
 TypeIRegion3D(t4, t1 + t2 + t5, t3) || 
 TypeIRegion3D(t4, t1 + t3 + t5, t2) || 
 TypeIRegion3D(t4, t2 + t3 + t5, t1) || 
 TypeIRegion3D(t5, t1 + t2 + t3, t4) || 
 TypeIRegion3D(t5, t1 + t2 + t4, t3) || 
 TypeIRegion3D(t5, t1 + t3 + t4, t2) || 
 TypeIRegion3D(t5, t2 + t3 + t4, t1) || 
 TypeIRegion3D(t1 + t2 + t3, t4, t5) || 
 TypeIRegion3D(t1 + t2 + t3, t5, t4) || 
 TypeIRegion3D(t1 + t2 + t4, t3, t5) || 
 TypeIRegion3D(t1 + t2 + t4, t5, t3) || 
 TypeIRegion3D(t1 + t2 + t5, t3, t4) || 
 TypeIRegion3D(t1 + t2 + t5, t4, t3) || 
 TypeIRegion3D(t1 + t3 + t4, t2, t5) || 
 TypeIRegion3D(t1 + t3 + t4, t5, t2) || 
 TypeIRegion3D(t1 + t3 + t5, t2, t4) || 
 TypeIRegion3D(t1 + t3 + t5, t4, t2) || 
 TypeIRegion3D(t1 + t4 + t5, t2, t3) || 
 TypeIRegion3D(t1 + t4 + t5, t3, t2) || 
 TypeIRegion3D(t2 + t3 + t4, t1, t5) || 
 TypeIRegion3D(t2 + t3 + t4, t5, t1) || 
 TypeIRegion3D(t2 + t3 + t5, t1, t4) || 
 TypeIRegion3D(t2 + t3 + t5, t4, t1) || 
 TypeIRegion3D(t2 + t4 + t5, t1, t3) || 
 TypeIRegion3D(t2 + t4 + t5, t3, t1) || 
 TypeIRegion3D(t3 + t4 + t5, t1, t2) || 
 TypeIRegion3D(t3 + t4 + t5, t2, t1) || 
 TypeIRegion3D(t1, t2 + t3, t4 + t5) || 
 TypeIRegion3D(t1, t2 + t4, t3 + t5) || 
 TypeIRegion3D(t1, t2 + t5, t3 + t4) || 
 TypeIRegion3D(t1, t3 + t4, t2 + t5) || 
 TypeIRegion3D(t1, t3 + t5, t2 + t4) || 
 TypeIRegion3D(t1, t4 + t5, t2 + t3) || 
 TypeIRegion3D(t2, t1 + t3, t4 + t5) || 
 TypeIRegion3D(t2, t1 + t4, t3 + t5) || 
 TypeIRegion3D(t2, t1 + t5, t3 + t4) || 
 TypeIRegion3D(t2, t3 + t4, t1 + t5) || 
 TypeIRegion3D(t2, t3 + t5, t1 + t4) || 
 TypeIRegion3D(t2, t4 + t5, t1 + t3) || 
 TypeIRegion3D(t3, t1 + t2, t4 + t5) || 
 TypeIRegion3D(t3, t1 + t4, t2 + t5) || 
 TypeIRegion3D(t3, t1 + t5, t2 + t4) || 
 TypeIRegion3D(t3, t2 + t4, t1 + t5) || 
 TypeIRegion3D(t3, t2 + t5, t1 + t4) || 
 TypeIRegion3D(t3, t4 + t5, t1 + t2) || 
 TypeIRegion3D(t4, t1 + t2, t3 + t5) || 
 TypeIRegion3D(t4, t1 + t3, t2 + t5) || 
 TypeIRegion3D(t4, t1 + t5, t2 + t3) || 
 TypeIRegion3D(t4, t2 + t3, t1 + t5) || 
 TypeIRegion3D(t4, t2 + t5, t1 + t3) || 
 TypeIRegion3D(t4, t3 + t5, t1 + t2) || 
 TypeIRegion3D(t5, t1 + t2, t3 + t4) || 
 TypeIRegion3D(t5, t1 + t3, t2 + t4) || 
 TypeIRegion3D(t5, t1 + t4, t2 + t3) || 
 TypeIRegion3D(t5, t2 + t3, t1 + t4) || 
 TypeIRegion3D(t5, t2 + t4, t1 + t3) || 
 TypeIRegion3D(t5, t3 + t4, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3, t4 + t5) || 
 TypeIRegion3D(t1 + t2, t4, t3 + t5) || 
 TypeIRegion3D(t1 + t2, t5, t3 + t4) || 
 TypeIRegion3D(t1 + t3, t2, t4 + t5) || 
 TypeIRegion3D(t1 + t3, t4, t2 + t5) || 
 TypeIRegion3D(t1 + t3, t5, t2 + t4) || 
 TypeIRegion3D(t1 + t4, t2, t3 + t5) || 
 TypeIRegion3D(t1 + t4, t3, t2 + t5) || 
 TypeIRegion3D(t1 + t4, t5, t2 + t3) || 
 TypeIRegion3D(t1 + t5, t2, t3 + t4) || 
 TypeIRegion3D(t1 + t5, t3, t2 + t4) || 
 TypeIRegion3D(t1 + t5, t4, t2 + t3) || 
 TypeIRegion3D(t2 + t3, t1, t4 + t5) || 
 TypeIRegion3D(t2 + t3, t4, t1 + t5) || 
 TypeIRegion3D(t2 + t3, t5, t1 + t4) || 
 TypeIRegion3D(t2 + t4, t1, t3 + t5) || 
 TypeIRegion3D(t2 + t4, t3, t1 + t5) || 
 TypeIRegion3D(t2 + t4, t5, t1 + t3) || 
 TypeIRegion3D(t2 + t5, t1, t3 + t4) || 
 TypeIRegion3D(t2 + t5, t3, t1 + t4) || 
 TypeIRegion3D(t2 + t5, t4, t1 + t3) || 
 TypeIRegion3D(t3 + t4, t1, t2 + t5) || 
 TypeIRegion3D(t3 + t4, t2, t1 + t5) || 
 TypeIRegion3D(t3 + t4, t5, t1 + t2) || 
 TypeIRegion3D(t3 + t5, t1, t2 + t4) || 
 TypeIRegion3D(t3 + t5, t2, t1 + t4) || 
 TypeIRegion3D(t3 + t5, t4, t1 + t2) || 
 TypeIRegion3D(t4 + t5, t1, t2 + t3) || 
 TypeIRegion3D(t4 + t5, t2, t1 + t3) || 
 TypeIRegion3D(t4 + t5, t3, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3 + t4, t5) || 
 TypeIRegion3D(t1 + t2, t3 + t5, t4) || 
 TypeIRegion3D(t1 + t2, t4 + t5, t3) || 
 TypeIRegion3D(t1 + t3, t2 + t4, t5) || 
 TypeIRegion3D(t1 + t3, t2 + t5, t4) || 
 TypeIRegion3D(t1 + t3, t4 + t5, t2) || 
 TypeIRegion3D(t1 + t4, t2 + t3, t5) || 
 TypeIRegion3D(t1 + t4, t2 + t5, t3) || 
 TypeIRegion3D(t1 + t4, t3 + t5, t2) || 
 TypeIRegion3D(t1 + t5, t2 + t3, t4) || 
 TypeIRegion3D(t1 + t5, t2 + t4, t3) || 
 TypeIRegion3D(t1 + t5, t3 + t4, t2) || 
 TypeIRegion3D(t2 + t3, t1 + t4, t5) || 
 TypeIRegion3D(t2 + t3, t1 + t5, t4) || 
 TypeIRegion3D(t2 + t3, t4 + t5, t1) || 
 TypeIRegion3D(t2 + t4, t1 + t3, t5) || 
 TypeIRegion3D(t2 + t4, t1 + t5, t3) || 
 TypeIRegion3D(t2 + t4, t3 + t5, t1) || 
 TypeIRegion3D(t2 + t5, t1 + t3, t4) || 
 TypeIRegion3D(t2 + t5, t1 + t4, t3) || 
 TypeIRegion3D(t2 + t5, t3 + t4, t1) || 
 TypeIRegion3D(t3 + t4, t1 + t2, t5) || 
 TypeIRegion3D(t3 + t4, t1 + t5, t2) || 
 TypeIRegion3D(t3 + t4, t2 + t5, t1) || 
 TypeIRegion3D(t3 + t5, t1 + t2, t4) || 
 TypeIRegion3D(t3 + t5, t1 + t4, t2) || 
 TypeIRegion3D(t3 + t5, t2 + t4, t1) || 
 TypeIRegion3D(t4 + t5, t1 + t2, t3) || 
 TypeIRegion3D(t4 + t5, t1 + t3, t2) || 
 TypeIRegion3D(t4 + t5, t2 + t3, t1);
}

bool TypeIRegion7D(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
	return  TypeIRegion2D(t1, t2 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2, t1 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t3, t1 + t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t4, t1 + t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t5, t1 + t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t6, t1 + t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t7, t1 + t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2, t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3, t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t4, t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t5, t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t6, t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t7, t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t3, t1 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t4, t1 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t5, t1 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t6, t1 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t7, t1 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t3 + t4, t1 + t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t3 + t5, t1 + t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t3 + t6, t1 + t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t3 + t7, t1 + t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t4 + t5, t1 + t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t4 + t6, t1 + t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t4 + t7, t1 + t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t5 + t6, t1 + t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t5 + t7, t1 + t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t6 + t7, t1 + t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t3, t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4, t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t5, t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t6, t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t7, t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t4, t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t5, t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t6, t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t7, t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t4 + t5, t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t4 + t6, t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t4 + t7, t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t5 + t6, t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t5 + t7, t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t6 + t7, t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t2 + t3 + t4, t1 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t5, t1 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t6, t1 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t7, t1 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t4 + t5, t1 + t3 + t6 + t7) || 
 TypeIRegion2D(t2 + t4 + t6, t1 + t3 + t5 + t7) || 
 TypeIRegion2D(t2 + t4 + t7, t1 + t3 + t5 + t6) || 
 TypeIRegion2D(t2 + t5 + t6, t1 + t3 + t4 + t7) || 
 TypeIRegion2D(t2 + t5 + t7, t1 + t3 + t4 + t6) || 
 TypeIRegion2D(t2 + t6 + t7, t1 + t3 + t4 + t5) || 
 TypeIRegion2D(t3 + t4 + t5, t1 + t2 + t6 + t7) || 
 TypeIRegion2D(t3 + t4 + t6, t1 + t2 + t5 + t7) || 
 TypeIRegion2D(t3 + t4 + t7, t1 + t2 + t5 + t6) || 
 TypeIRegion2D(t3 + t5 + t6, t1 + t2 + t4 + t7) || 
 TypeIRegion2D(t3 + t5 + t7, t1 + t2 + t4 + t6) || 
 TypeIRegion2D(t3 + t6 + t7, t1 + t2 + t4 + t5) || 
 TypeIRegion2D(t4 + t5 + t6, t1 + t2 + t3 + t7) || 
 TypeIRegion2D(t4 + t5 + t7, t1 + t2 + t3 + t6) || 
 TypeIRegion2D(t4 + t6 + t7, t1 + t2 + t3 + t5) || 
 TypeIRegion2D(t5 + t6 + t7, t1 + t2 + t3 + t4) || 
 TypeIRegion2D(t1 + t2 + t3 + t4, t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5, t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t6, t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t7, t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t5, t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t6, t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t7, t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t5 + t6, t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t5 + t7, t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t6 + t7, t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t3 + t4 + t5, t2 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t6, t2 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t7, t2 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t5 + t6, t2 + t4 + t7) || 
 TypeIRegion2D(t1 + t3 + t5 + t7, t2 + t4 + t6) || 
 TypeIRegion2D(t1 + t3 + t6 + t7, t2 + t4 + t5) || 
 TypeIRegion2D(t1 + t4 + t5 + t6, t2 + t3 + t7) || 
 TypeIRegion2D(t1 + t4 + t5 + t7, t2 + t3 + t6) || 
 TypeIRegion2D(t1 + t4 + t6 + t7, t2 + t3 + t5) || 
 TypeIRegion2D(t1 + t5 + t6 + t7, t2 + t3 + t4) || 
 TypeIRegion2D(t2 + t3 + t4 + t5, t1 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t6, t1 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t7, t1 + t5 + t6) || 
 TypeIRegion2D(t2 + t3 + t5 + t6, t1 + t4 + t7) || 
 TypeIRegion2D(t2 + t3 + t5 + t7, t1 + t4 + t6) || 
 TypeIRegion2D(t2 + t3 + t6 + t7, t1 + t4 + t5) || 
 TypeIRegion2D(t2 + t4 + t5 + t6, t1 + t3 + t7) || 
 TypeIRegion2D(t2 + t4 + t5 + t7, t1 + t3 + t6) || 
 TypeIRegion2D(t2 + t4 + t6 + t7, t1 + t3 + t5) || 
 TypeIRegion2D(t2 + t5 + t6 + t7, t1 + t3 + t4) || 
 TypeIRegion2D(t3 + t4 + t5 + t6, t1 + t2 + t7) || 
 TypeIRegion2D(t3 + t4 + t5 + t7, t1 + t2 + t6) || 
 TypeIRegion2D(t3 + t4 + t6 + t7, t1 + t2 + t5) || 
 TypeIRegion2D(t3 + t5 + t6 + t7, t1 + t2 + t4) || 
 TypeIRegion2D(t4 + t5 + t6 + t7, t1 + t2 + t3) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5, t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6, t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t7, t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6, t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t7, t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t6 + t7, t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6, t3 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t7, t3 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t6 + t7, t3 + t5) || 
 TypeIRegion2D(t1 + t2 + t5 + t6 + t7, t3 + t4) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6, t2 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t7, t2 + t6) || 
 TypeIRegion2D(t1 + t3 + t4 + t6 + t7, t2 + t5) || 
 TypeIRegion2D(t1 + t3 + t5 + t6 + t7, t2 + t4) || 
 TypeIRegion2D(t1 + t4 + t5 + t6 + t7, t2 + t3) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6, t1 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t7, t1 + t6) || 
 TypeIRegion2D(t2 + t3 + t4 + t6 + t7, t1 + t5) || 
 TypeIRegion2D(t2 + t3 + t5 + t6 + t7, t1 + t4) || 
 TypeIRegion2D(t2 + t4 + t5 + t6 + t7, t1 + t3) || 
 TypeIRegion2D(t3 + t4 + t5 + t6 + t7, t1 + t2) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t6, t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t7, t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6 + t7, t5) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6 + t7, t4) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6 + t7, t3) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6 + t7, t2) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6 + t7, t1);
}

bool belowNu(double t1, double t2) {
    return (
        (0.05 <= t1 && t1 < 0.01 && t2 < min(t1, (2 * (0.5248 - t1)) / 17)) ||
        (0.1 <= t1 && t1 < 0.15 && t2 < (2 * (0.5248 - t1)) / 15) ||
        (0.15 <= t1 && t1 < 0.2 && t2 < (2 * (0.5248 - t1)) / 13) ||
        (0.2 <= t1 && t1 < 0.25 && t2 < (2 * (0.5248 - t1)) / 11) ||
        (0.25 <= t1 && t1 < 0.3 && t2 < (2 * (0.5248 - t1)) / 9) ||
        (0.3 <= t1 && t1 < 0.35 && t2 < (2 * (0.5248 - t1)) / 7) ||
        (0.35 <= t1 && t1 < 0.4 && t2 < (2 * (0.5248 - t1)) / 5) ||
        (0.4 <= t1 && t1 < 0.45 && t2 < (2 * (0.5248 - t1)) / 3) ||
        (0.45 <= t1 && t1 < 0.5 && t2 < min(0.1, 2 * (0.5248 - t1)))
    );
}

bool RegionA2DLoss(double t1, double t2) {
	double theta0 = 0.0496;
	return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1) )
			&& (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)));
}

bool RegionC4DLoss(double t1, double t2, double t3, double t4) {
    double theta0 = 0.0496;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && !(TypeIRegion5D(t1, t2, t3, t4, 0) && TypeIRegion5D(1 - t1 - t2 - t3 - t4, t2, t3, t4, 0))
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)));
}

bool RegionC6DLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.0496;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) && !AsymptoticRegion6DAll(t1, t2, t3, t4, t5, t6)
		   && !TypeIRegion7D(t1, t2, t3, t4, t5, t6, t6) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)))
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4)))
		   && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t4 - t5)));
}

bool RegionC6DLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.0496;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && (TypeIRegion5D(t1, t2, t3, t4, 0) && TypeIRegion5D(1 - t1 - t2 - t3 - t4, t2, t3, t4, 0))
		   && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5, t6)
		   && !TypeIRegion7D(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5, t6, t6) && !TypeIRegion7D(t1 - t6, t2, t3, t4, t5, t6, t5)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)))
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4))) && (theta0 <= t6 && t6 < 0.5 * t1);
}

bool RegionC4DRRLoss(double t1, double t2, double t3, double t4) {
    double theta0 = 0.0496;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && !TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1);
}

bool RegionC6DRRLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.0496;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && !TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && AsymptoticRegion5DAll(1 - t1 - t2 - t3, t2, t3, t4, t5) && AsymptoticRegion5DAll(t1 - t4, t2, t3, t4, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (t4 <= t5 && t5 < 0.5 * (t1 - t4)) && (t3 <= t6 && t6 < 0.5 * (1 - t1 - t2 - t3));
}

bool RegionC6DRRLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.0496;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4)
		   && !AsymptoticRegion5DAll(1 - t1 - t2 - t3, t2, t3, t4, t5) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3, t2, t3, t4, t5, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (t1 - t4))) && (theta0 <= t6 && t6 < min(t5, 0.5 * (t1 - t4 - t5)));
}

bool RegionC6DRRLoss3(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.0496;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && !AsymptoticRegion5DAll(t1 - t4, t2, t3, t4, t5) && !AsymptoticRegion6DAll(t1 - t4, t2, t3, t4, t5, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (theta0 <= t5 && t5 < min(t3, 0.5 * (1 - t1 - t2 - t3))) && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t5)));
}

// Define the integrand function

double integrandA2DLoss(double t1, double t2) {
    if (RegionA2DLoss(t1, t2)) {
        return omega1((1 - t1 - t2) / t2) / (t1 * t2 * t2);
    } else {
        return 0.0;
    }
}

double integrandC4DLoss(double t1, double t2, double t3, double t4) {
    if (RegionC4DLoss(t1, t2, t3, t4)) {
        return omega1((1 - t1 - t2 - t3 - t4) / t4) / (t1 * t2 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandC6DLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DLoss1(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5 - t6) / t6) / (t1 * t2 * t3 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DLoss2(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5) / t5) * omega1((t1 - t6) / t6) / (t2 * t3 * t4 * t5 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC4DRRLoss(double t1, double t2, double t3, double t4) {
    if (RegionC4DRRLoss(t1, t2, t3, t4)) {
        return omega1((1 - t1 - t2 - t3) / t3) * omega1((t1 - t4) / t4) / (t2 * t3 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss1(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t4 - t5) / t5) * omega1((t1 - t2 - t3 - t6) / t6) / (t2 * t3 * t4 * t5 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss2(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3) / t3) * omega1((t1 - t4 - t5 - t6) / t6) / (t2 * t3 * t3 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss3(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss3(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t5 - t6) / t6) * omega1((t1 - t4) / t4) / (t2 * t3 * t4 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

// Trapezoidal rule for 1D integration
double trapezoidal_1D(double (*f)(double), double a, double b, int n) {
    double h = (b - a) / n;
    double sum = 0.5 * (f(a) + f(b));
    for (int i = 1; i < n; ++i) {
        double x = a + i * h;
        sum += f(x);
    }
    return sum * h;
}

// Trapezoidal rule for 2D integration
double trapezoidal_2D(double (*f)(double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            double weight = 1.0;
            if (i == 0 || i == n1) weight *= 0.5;
            if (j == 0 || j == n2) weight *= 0.5;
            sum += weight * f(t1, t2);
        }
    }
    return sum * h1 * h2;
}

// Trapezoidal rule for 3D integration
double trapezoidal_3D_parallel(double (*f)(double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        double weight = 1.0;
                        if (i == 0 || i == n1) weight *= 0.5;
                        if (j == 0 || j == n2) weight *= 0.5;
                        if (k == 0 || k == n3) weight *= 0.5;
                        local_sum += weight * f(t1, t2, t3);
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3;
}

// Trapezoidal rule for 4D integration
double trapezoidal_4D(double (*f)(double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    double weight = 1.0;
                    if (i == 0 || i == n1) weight *= 0.5;
                    if (j == 0 || j == n2) weight *= 0.5;
                    if (k == 0 || k == n3) weight *= 0.5;
                    if (l == 0 || l == n4) weight *= 0.5;
                    sum += weight * f(t1, t2, t3, t4);
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4;
}

double trapezoidal_4D_parallel(double (*f)(double, double, double, double),
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
                      size_t num_threads_requested = 160) 
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;

    int total_i = n1 + 1;
    
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            local_sum += weight * f(t1, t2, t3, t4);
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4;
}

// Trapezoidal rule for 5D integration
double trapezoidal_5D_parallel(double (*f)(double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                double weight = 1.0;
                                if (i == 0 || i == n1) weight *= 0.5;
                                if (j == 0 || j == n2) weight *= 0.5;
                                if (k == 0 || k == n3) weight *= 0.5;
                                if (l == 0 || l == n4) weight *= 0.5;
                                if (x == 0 || x == n5) weight *= 0.5;
                                local_sum += weight * f(t1, t2, t3, t4, t5);
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5;
}

// Trapezoidal rule for 6D integration
double trapezoidal_6D(double (*f)(double, double, double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
					  double a5, double b5, int n5,
					  double a6, double b6, int n6) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    for (int x = 0; x <= n5; ++x) {
					    double t5 = a5 + x * h5;
					    for (int y = 0; y <= n4; ++y) {
							double t6 = a6 + y * h6;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            if (x == 0 || x == n5) weight *= 0.5;
                            if (y == 0 || y == n6) weight *= 0.5;
                            sum += weight * f(t1, t2, t3, t4, t5, t6);
					    }
                    }
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

double trapezoidal_6D_parallel(double (*f)(double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    double weight = 1.0;
                                    if (i == 0 || i == n1) weight *= 0.5;
                                    if (j == 0 || j == n2) weight *= 0.5;
                                    if (k == 0 || k == n3) weight *= 0.5;
                                    if (l == 0 || l == n4) weight *= 0.5;
                                    if (x == 0 || x == n5) weight *= 0.5;
                                    if (y == 0 || y == n6) weight *= 0.5;
                                    local_sum += weight * f(t1, t2, t3, t4, t5, t6);
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

// Trapezoidal rule for 7D integration
double trapezoidal_7D_parallel(double (*f)(double, double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               double a7, double b7, int n7,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double h7 = (b7 - a7) / n7;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    for (int z = 0; z <= n7; ++z) {
                                        double t7 = a7 + z * h7;
                                        double weight = 1.0;
                                        if (i == 0 || i == n1) weight *= 0.5;
                                        if (j == 0 || j == n2) weight *= 0.5;
                                        if (k == 0 || k == n3) weight *= 0.5;
                                        if (l == 0 || l == n4) weight *= 0.5;
                                        if (x == 0 || x == n5) weight *= 0.5;
                                        if (y == 0 || y == n6) weight *= 0.5;
                                        if (z == 0 || z == n7) weight *= 0.5;
                                        local_sum += weight * f(t1, t2, t3, t4, t5, t6, t7);
                                    }
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6 * h7;
}

int main() {
    double v0 = 0.0496;
    size_t requested_threads = 160;

    // Define the integration limits
    double a1 = v0, b1 = 0.5;
    double a2 = v0, b2 = 1.0/3;
    double a3 = v0, b3 = 0.25;
    double a4 = v0, b4 = 0.25;
    double a51 = v0, b51 = (0.5 - v0)/2;
    double a52 = v0, b52 = (0.5 - v0)/2;
    double a53 = v0, b53 = 0.25;
    double a61 = v0, b61 = (1 - (3 * v0))/2;
    double a62 = v0, b62 = 0.25;
    double a63 = v0, b63 = 0.25;

    // Define the number of intervals for each dimension
    int n1 = 10, n2 = 10, n3 = 10, n4 = 10, n5 = 10, n6 = 10;
    
    // Perform the integration
    
	//double C4DRRLoss = trapezoidal_4D_parallel(integrandC4DRRLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, requested_threads);
	//double C6DRRLoss1 = trapezoidal_6D_parallel(integrandC6DRRLoss1, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a51, b51, n5, a61, b61, n6, requested_threads);
	//double C6DRRLoss2 = trapezoidal_6D_parallel(integrandC6DRRLoss2, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a52, b52, n5, a62, b62, n6, requested_threads);
	//double C6DRRLoss3 = trapezoidal_6D_parallel(integrandC6DRRLoss3, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a53, b53, n5, a63, b63, n6, requested_threads);
	
	//cout << "The result of the integration C4DRRLoss is: " << C4DRRLoss << endl;
    //cout << "The result of the integration C6DRRLoss1 is: " << C6DRRLoss1 << endl;
    //cout << "The result of the integration C6DRRLoss2 is: " << C6DRRLoss2 << endl;
    //cout << "The result of the integration C6DRRLoss3 is: " << C6DRRLoss3 << endl;


    system("pause");
    return 0;
    
    /*
    The result of the integration C4DRRLoss is: 0.18308 (10 10 10 10)
    The result of the integration C4DRRLoss is: 0.196066 (50 50 50 50)
    The result of the integration C4DRRLoss is: 0.203368 (100 100 100 100)
    The result of the integration C4DRRLoss is: 0.207379 (200 200 100 100)
    The result of the integration C4DRRLoss is: 0.206877 (200 200 200 200)
    
    The result of the integration C6DRRLoss1 is: 0 (10 10 10 10 10 10)
    
    The result of the integration C6DRRLoss2 is: 0 (10 10 10 10 10 10)
    The result of the integration C6DRRLoss2 is: 0.00107109 (100 10 10 10 10 10)
    The result of the integration C6DRRLoss2 is: 0.000761229 (100 20 20 20 20 20)
    The result of the integration C6DRRLoss2 is: 0.000808383 (100 100 20 20 20 20)
    
    The result of the integration C6DRRLoss3 is: 0 (10 10 10 10 10 10)
	*/
	
}


==> anc/LB_524_160_1.cpp <==
#include <iostream>
#include <cmath>
#include <vector>
#include <algorithm>
#include <thread>
#include <functional>
#include <numeric>
// #include <boost/math/special_functions/polylog.hpp>

using namespace std;

// Define the upper and lower bounds for the Buchstab function
double omega1(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5644; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5617;
}

double omega0(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5607; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5612;
}

// Define the region functions
bool AsymptoticRegion2D(double t1, double t2) {
    return (std::abs(t1 - t2) < 0.048 && t1 + t2 > 1 - 0.096);
}

bool AsymptoticRegion2DAll(double t1, double t2) {
    return AsymptoticRegion2D(t1, t2) || AsymptoticRegion2D(1 - t1 - t2, t1) || AsymptoticRegion2D(1 - t1 - t2, t2);
}

bool AsymptoticRegion3D(double t1, double t2, double t3) {
    return AsymptoticRegion2D(t1, t2 + t3) || AsymptoticRegion2D(t2, t1 + t3) || AsymptoticRegion2D(t3, t1 + t2) ||
           AsymptoticRegion2D(t1 + t2, t3) || AsymptoticRegion2D(t1 + t3, t2) || AsymptoticRegion2D(t2 + t3, t1);
}

bool AsymptoticRegion3DL722(double t1, double t2, double t3) {
    return (((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.524))/7) || 
			    ((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (1 - t1 - t2 - t3) >= (2 * (1 - 0.524))/11) || 
				((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/3 && 2 * (t3) + (1 - t1 - t2 - t3) >= 1 - 0.524 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.524))/5) || 
				((t1) >= 1 - 0.524 && (t2) <= (1 - 0.524)/3 && (t3) <= (1 - 0.524)/3 && (t2) + (t3) >= (4 *  (1 - 0.524))/7 && (t2) + (t3) + (1 - t1 - t2 - t3) >= (14 *  (1 - 0.524))/13));
}

bool AsymptoticRegion3DL722All(double t1, double t2, double t3) {
    return AsymptoticRegion3DL722(t1, t2, t3) || AsymptoticRegion3DL722(t1, t3, t2) || AsymptoticRegion3DL722(t2, t1, t3) || 
		   AsymptoticRegion3DL722(t2, t3, t1) || AsymptoticRegion3DL722(t3, t1, t2) || AsymptoticRegion3DL722(t3, t2, t1);
}

bool AsymptoticRegion4DL722(double t1, double t2, double t3, double t4) {
	return (((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.524))/83) || 
           ((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.524))/47) || 
           ((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/9 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.524))/35) || 
           ((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/10 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.524))/29) || 
           ((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/12 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.524))/23) || 
           ((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.524))/39) || 
           ((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/6 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.524))/23) || 
           ((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.524))/15) || 
           ((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/5 && (t4) >= (1 - 0.524)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.524))/19));
}

bool AsymptoticRegion4DL722No5(double t1, double t2, double t3, double t4) {
	return  AsymptoticRegion4DL722(t1, t2, t3, t4) || 
 AsymptoticRegion4DL722(t1, t2, t4, t3) || 
 AsymptoticRegion4DL722(t1, t3, t2, t4) || 
 AsymptoticRegion4DL722(t1, t3, t4, t2) || 
 AsymptoticRegion4DL722(t1, t4, t2, t3) || 
 AsymptoticRegion4DL722(t1, t4, t3, t2) || 
 AsymptoticRegion4DL722(t2, t1, t3, t4) || 
 AsymptoticRegion4DL722(t2, t1, t4, t3) || 
 AsymptoticRegion4DL722(t2, t3, t1, t4) || 
 AsymptoticRegion4DL722(t2, t3, t4, t1) || 
 AsymptoticRegion4DL722(t2, t4, t1, t3) || 
 AsymptoticRegion4DL722(t2, t4, t3, t1) || 
 AsymptoticRegion4DL722(t3, t1, t2, t4) || 
 AsymptoticRegion4DL722(t3, t1, t4, t2) || 
 AsymptoticRegion4DL722(t3, t2, t1, t4) || 
 AsymptoticRegion4DL722(t3, t2, t4, t1) || 
 AsymptoticRegion4DL722(t3, t4, t1, t2) || 
 AsymptoticRegion4DL722(t3, t4, t2, t1) || 
 AsymptoticRegion4DL722(t4, t1, t2, t3) || 
 AsymptoticRegion4DL722(t4, t1, t3, t2) || 
 AsymptoticRegion4DL722(t4, t2, t1, t3) || 
 AsymptoticRegion4DL722(t4, t2, t3, t1) || 
 AsymptoticRegion4DL722(t4, t3, t1, t2) || 
 AsymptoticRegion4DL722(t4, t3, t2, t1);
}

bool AsymptoticRegion4DL722All(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DL722No5(t1, t2, t3, t4) || 
AsymptoticRegion4DL722No5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) || 
AsymptoticRegion4DL722No5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) || 
AsymptoticRegion4DL722No5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) || 
AsymptoticRegion4DL722No5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DL722(double t1, double t2, double t3, double t4, double t5) {
	return (((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/43 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/3611) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/44 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/1847) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/45 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/1259) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/46 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/965) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/671) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/49 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/587) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/51 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/475) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/54 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/377) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/56 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/335) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/60 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/279) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/63 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/251) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/70 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/209) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/78 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/181) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/84 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/167) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/1199) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/26 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/623) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/431) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/335) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/239) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/32 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/191) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/33 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/175) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/143) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/119) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/42 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/111) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/95) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/9 && (t5) >= (1 - 0.524)/19 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/683) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/9 && (t5) >= (1 - 0.524)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/359) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/9 && (t5) >= (1 - 0.524)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/251) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/9 && (t5) >= (1 - 0.524)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/197) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/9 && (t5) >= (1 - 0.524)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/143) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/9 && (t5) >= (1 - 0.524)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/107) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/9 && (t5) >= (1 - 0.524)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/89) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/9 && (t5) >= (1 - 0.524)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/71) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/10 && (t5) >= (1 - 0.524)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/479) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/10 && (t5) >= (1 - 0.524)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/179) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/10 && (t5) >= (1 - 0.524)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/119) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/10 && (t5) >= (1 - 0.524)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/79) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/10 && (t5) >= (1 - 0.524)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/59) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/11 && (t5) >= (1 - 0.524)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/461) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/11 && (t5) >= (1 - 0.524)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/219) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/11 && (t5) >= (1 - 0.524)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/65) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/12 && (t5) >= (1 - 0.524)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/311) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/12 && (t5) >= (1 - 0.524)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/167) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/12 && (t5) >= (1 - 0.524)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/119) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/12 && (t5) >= (1 - 0.524)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/95) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/12 && (t5) >= (1 - 0.524)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/71) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/12 && (t5) >= (1 - 0.524)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/59) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/12 && (t5) >= (1 - 0.524)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/55) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/13 && (t5) >= (1 - 0.524)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/155) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/14 && (t5) >= (1 - 0.524)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/69) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/14 && (t5) >= (1 - 0.524)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/41) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/15 && (t5) >= (1 - 0.524)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/59) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/15 && (t5) >= (1 - 0.524)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/39) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/839) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/439) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/239) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/199) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/139) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/119) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/89) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/79) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/311) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/167) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/119) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/95) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/71) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/59) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/55) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/47) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/279) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/55) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/143) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/79) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/31) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/9 && (t5) >= (1 - 0.524)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/71) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/5 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/11 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/219) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/5 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/12 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/119) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/5 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/69) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/5 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/59) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/5 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/8 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/239) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/5 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/89) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/5 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/59) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/5 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/29) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/5 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/139) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/6 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/41) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/6 && (t4) >= (1 - 0.524)/9 && (t5) >= (1 - 0.524)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/17) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/7 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/27));
}

bool AsymptoticRegion5DL722No6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722(t1, t2, t3, t4, t5) || 
 AsymptoticRegion5DL722(t1, t2, t3, t5, t4) || 
 AsymptoticRegion5DL722(t1, t2, t4, t3, t5) || 
 AsymptoticRegion5DL722(t1, t2, t4, t5, t3) || 
 AsymptoticRegion5DL722(t1, t2, t5, t3, t4) || 
 AsymptoticRegion5DL722(t1, t2, t5, t4, t3) || 
 AsymptoticRegion5DL722(t1, t3, t2, t4, t5) || 
 AsymptoticRegion5DL722(t1, t3, t2, t5, t4) || 
 AsymptoticRegion5DL722(t1, t3, t4, t2, t5) || 
 AsymptoticRegion5DL722(t1, t3, t4, t5, t2) || 
 AsymptoticRegion5DL722(t1, t3, t5, t2, t4) || 
 AsymptoticRegion5DL722(t1, t3, t5, t4, t2) || 
 AsymptoticRegion5DL722(t1, t4, t2, t3, t5) || 
 AsymptoticRegion5DL722(t1, t4, t2, t5, t3) || 
 AsymptoticRegion5DL722(t1, t4, t3, t2, t5) || 
 AsymptoticRegion5DL722(t1, t4, t3, t5, t2) || 
 AsymptoticRegion5DL722(t1, t4, t5, t2, t3) || 
 AsymptoticRegion5DL722(t1, t4, t5, t3, t2) || 
 AsymptoticRegion5DL722(t1, t5, t2, t3, t4) || 
 AsymptoticRegion5DL722(t1, t5, t2, t4, t3) || 
 AsymptoticRegion5DL722(t1, t5, t3, t2, t4) || 
 AsymptoticRegion5DL722(t1, t5, t3, t4, t2) || 
 AsymptoticRegion5DL722(t1, t5, t4, t2, t3) || 
 AsymptoticRegion5DL722(t1, t5, t4, t3, t2) || 
 AsymptoticRegion5DL722(t2, t1, t3, t4, t5) || 
 AsymptoticRegion5DL722(t2, t1, t3, t5, t4) || 
 AsymptoticRegion5DL722(t2, t1, t4, t3, t5) || 
 AsymptoticRegion5DL722(t2, t1, t4, t5, t3) || 
 AsymptoticRegion5DL722(t2, t1, t5, t3, t4) || 
 AsymptoticRegion5DL722(t2, t1, t5, t4, t3) || 
 AsymptoticRegion5DL722(t2, t3, t1, t4, t5) || 
 AsymptoticRegion5DL722(t2, t3, t1, t5, t4) || 
 AsymptoticRegion5DL722(t2, t3, t4, t1, t5) || 
 AsymptoticRegion5DL722(t2, t3, t4, t5, t1) || 
 AsymptoticRegion5DL722(t2, t3, t5, t1, t4) || 
 AsymptoticRegion5DL722(t2, t3, t5, t4, t1) || 
 AsymptoticRegion5DL722(t2, t4, t1, t3, t5) || 
 AsymptoticRegion5DL722(t2, t4, t1, t5, t3) || 
 AsymptoticRegion5DL722(t2, t4, t3, t1, t5) || 
 AsymptoticRegion5DL722(t2, t4, t3, t5, t1) || 
 AsymptoticRegion5DL722(t2, t4, t5, t1, t3) || 
 AsymptoticRegion5DL722(t2, t4, t5, t3, t1) || 
 AsymptoticRegion5DL722(t2, t5, t1, t3, t4) || 
 AsymptoticRegion5DL722(t2, t5, t1, t4, t3) || 
 AsymptoticRegion5DL722(t2, t5, t3, t1, t4) || 
 AsymptoticRegion5DL722(t2, t5, t3, t4, t1) || 
 AsymptoticRegion5DL722(t2, t5, t4, t1, t3) || 
 AsymptoticRegion5DL722(t2, t5, t4, t3, t1) || 
 AsymptoticRegion5DL722(t3, t1, t2, t4, t5) || 
 AsymptoticRegion5DL722(t3, t1, t2, t5, t4) || 
 AsymptoticRegion5DL722(t3, t1, t4, t2, t5) || 
 AsymptoticRegion5DL722(t3, t1, t4, t5, t2) || 
 AsymptoticRegion5DL722(t3, t1, t5, t2, t4) || 
 AsymptoticRegion5DL722(t3, t1, t5, t4, t2) || 
 AsymptoticRegion5DL722(t3, t2, t1, t4, t5) || 
 AsymptoticRegion5DL722(t3, t2, t1, t5, t4) || 
 AsymptoticRegion5DL722(t3, t2, t4, t1, t5) || 
 AsymptoticRegion5DL722(t3, t2, t4, t5, t1) || 
 AsymptoticRegion5DL722(t3, t2, t5, t1, t4) || 
 AsymptoticRegion5DL722(t3, t2, t5, t4, t1) || 
 AsymptoticRegion5DL722(t3, t4, t1, t2, t5) || 
 AsymptoticRegion5DL722(t3, t4, t1, t5, t2) || 
 AsymptoticRegion5DL722(t3, t4, t2, t1, t5) || 
 AsymptoticRegion5DL722(t3, t4, t2, t5, t1) || 
 AsymptoticRegion5DL722(t3, t4, t5, t1, t2) || 
 AsymptoticRegion5DL722(t3, t4, t5, t2, t1) || 
 AsymptoticRegion5DL722(t3, t5, t1, t2, t4) || 
 AsymptoticRegion5DL722(t3, t5, t1, t4, t2) || 
 AsymptoticRegion5DL722(t3, t5, t2, t1, t4) || 
 AsymptoticRegion5DL722(t3, t5, t2, t4, t1) || 
 AsymptoticRegion5DL722(t3, t5, t4, t1, t2) || 
 AsymptoticRegion5DL722(t3, t5, t4, t2, t1) || 
 AsymptoticRegion5DL722(t4, t1, t2, t3, t5) || 
 AsymptoticRegion5DL722(t4, t1, t2, t5, t3) || 
 AsymptoticRegion5DL722(t4, t1, t3, t2, t5) || 
 AsymptoticRegion5DL722(t4, t1, t3, t5, t2) || 
 AsymptoticRegion5DL722(t4, t1, t5, t2, t3) || 
 AsymptoticRegion5DL722(t4, t1, t5, t3, t2) || 
 AsymptoticRegion5DL722(t4, t2, t1, t3, t5) || 
 AsymptoticRegion5DL722(t4, t2, t1, t5, t3) || 
 AsymptoticRegion5DL722(t4, t2, t3, t1, t5) || 
 AsymptoticRegion5DL722(t4, t2, t3, t5, t1) || 
 AsymptoticRegion5DL722(t4, t2, t5, t1, t3) || 
 AsymptoticRegion5DL722(t4, t2, t5, t3, t1) || 
 AsymptoticRegion5DL722(t4, t3, t1, t2, t5) || 
 AsymptoticRegion5DL722(t4, t3, t1, t5, t2) || 
 AsymptoticRegion5DL722(t4, t3, t2, t1, t5) || 
 AsymptoticRegion5DL722(t4, t3, t2, t5, t1) || 
 AsymptoticRegion5DL722(t4, t3, t5, t1, t2) || 
 AsymptoticRegion5DL722(t4, t3, t5, t2, t1) || 
 AsymptoticRegion5DL722(t4, t5, t1, t2, t3) || 
 AsymptoticRegion5DL722(t4, t5, t1, t3, t2) || 
 AsymptoticRegion5DL722(t4, t5, t2, t1, t3) || 
 AsymptoticRegion5DL722(t4, t5, t2, t3, t1) || 
 AsymptoticRegion5DL722(t4, t5, t3, t1, t2) || 
 AsymptoticRegion5DL722(t4, t5, t3, t2, t1) || 
 AsymptoticRegion5DL722(t5, t1, t2, t3, t4) || 
 AsymptoticRegion5DL722(t5, t1, t2, t4, t3) || 
 AsymptoticRegion5DL722(t5, t1, t3, t2, t4) || 
 AsymptoticRegion5DL722(t5, t1, t3, t4, t2) || 
 AsymptoticRegion5DL722(t5, t1, t4, t2, t3) || 
 AsymptoticRegion5DL722(t5, t1, t4, t3, t2) || 
 AsymptoticRegion5DL722(t5, t2, t1, t3, t4) || 
 AsymptoticRegion5DL722(t5, t2, t1, t4, t3) || 
 AsymptoticRegion5DL722(t5, t2, t3, t1, t4) || 
 AsymptoticRegion5DL722(t5, t2, t3, t4, t1) || 
 AsymptoticRegion5DL722(t5, t2, t4, t1, t3) || 
 AsymptoticRegion5DL722(t5, t2, t4, t3, t1) || 
 AsymptoticRegion5DL722(t5, t3, t1, t2, t4) || 
 AsymptoticRegion5DL722(t5, t3, t1, t4, t2) || 
 AsymptoticRegion5DL722(t5, t3, t2, t1, t4) || 
 AsymptoticRegion5DL722(t5, t3, t2, t4, t1) || 
 AsymptoticRegion5DL722(t5, t3, t4, t1, t2) || 
 AsymptoticRegion5DL722(t5, t3, t4, t2, t1) || 
 AsymptoticRegion5DL722(t5, t4, t1, t2, t3) || 
 AsymptoticRegion5DL722(t5, t4, t1, t3, t2) || 
 AsymptoticRegion5DL722(t5, t4, t2, t1, t3) || 
 AsymptoticRegion5DL722(t5, t4, t2, t3, t1) || 
 AsymptoticRegion5DL722(t5, t4, t3, t1, t2) || 
 AsymptoticRegion5DL722(t5, t4, t3, t2, t1);
}

bool AsymptoticRegion5DL722All(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722No6(t1, t2, t3, t4, t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) || 
AsymptoticRegion5DL722No6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
AsymptoticRegion5DL722No6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
AsymptoticRegion5DL722No6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion3DL18(double t1, double t2, double t3) {
        double h = 1.0;
	    double k1 = 0.0;
	    double k2 = 0.0;
	    double g1 = 1.0;
	    double g2 = 2.0;
	    double g3 = 3.0;
	    double d1 = 4.0;
	    double d2 = 5.0;
    
	    double ud1 = 1 - 1.0 / (2 * d1);
	    double ud2 = 1 - 1.0 / (2 * d2);
	    double v = 1.0;
	
	    double b1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c1d1 = 1.0 / 6;
	    double c1d2 = 1.0 / 6;
	
	    double a2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c2d1 = 1.0 / 6;
	    double c2d2 = 1.0 / 6;
	
	    double b3O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b3O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b3O2d1 = 1.0 / 4;
	    double b3O2d2 = 1.0 / 4;
	    double c3O1d1 = 1.0 / 6;
	    double c3O1d2 = 1.0 / 6;
	    double c3O2d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c3O2d2 = 1.0 / 4 - 1.0 / (2 * d2);
	
	    double a4O1d1 = 1.0 / 2;
	    double a4O1d2 = 1.0 / 2;
	    double a4O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a4O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c4O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c4O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c4O2d1 = 1.0 / 6;
	    double c4O2d2 = 1.0 / 6;
	
	    double a5O1d1 = 1.0 / 2;
	    double a5O1d2 = 1.0 / 2;
	    double a5O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a5O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double b5O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b5O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b5O2d1 = 1.0 / 4;
	    double b5O2d2 = 1.0 / 4;
	    double c5O1d1 = 1.0 / 6;
	    double c5O1d2 = 1.0 / 6;
	    double c5O2d1 = 1.0 / 6;
	    double c5O2d2 = 1.0 / 6;
	
	    double a6O1d1 = 1.0 / 2;
	    double a6O1d2 = 1.0 / 2;
	    double a6O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a6O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double a6O3d1 = 1.0 / 2;
	    double a6O3d2 = 1.0 / 2;
	    double b6O1d1 = 1.0 / 4;
	    double b6O1d2 = 1.0 / 4;
	    double b6O2d1 = 1.0 / 4;
	    double b6O2d2 = 1.0 / 4;
	    double b6O3d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b6O3d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c6O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c6O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c6O2d1 = 1.0 / 6;
	    double c6O2d2 = 1.0 / 6;
	    double c6O3d1 = 1.0 / 6;
	    double c6O3d2 = 1.0 / 6;
	
    return (((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) );
	
}

bool AsymptoticRegion3DL18All(double t1, double t2, double t3){
	return AsymptoticRegion3DL18(t1, t2, t3) || AsymptoticRegion3DL18(t1, t3, t2) || AsymptoticRegion3DL18(t2, t1, t3) || 
		   AsymptoticRegion3DL18(t2, t3, t1) || AsymptoticRegion3DL18(t3, t1, t2) || AsymptoticRegion3DL18(t3, t2, t1);
}

bool AsymptoticRegion3DAll(double t1, double t2, double t3) {
    return AsymptoticRegion2DAll(t1, t2 + t3) || AsymptoticRegion2DAll(t2, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, t3) || AsymptoticRegion2DAll(t1 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, t1) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3, t2 + t3) || AsymptoticRegion2DAll(t2, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(t3, 1 - t1 - t2 - t3 + t2) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t2, t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t3) || AsymptoticRegion2DAll(t1 + t3, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t1) ||
           AsymptoticRegion2DAll(t1, t2 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t2, t1 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t2) || AsymptoticRegion2DAll(t2 + 1 - t1 - t2 - t3, t1) ||
		   AsymptoticRegion3DL722All(t1, t2, t3) || 
		   AsymptoticRegion3DL722All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t2, t3, 1 - t1 - t2 - t3) ||
		   AsymptoticRegion3DL18All(t1, t2, t3) || 
		   AsymptoticRegion3DL18All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t2, t3, 1 - t1 - t2 - t3);
}

bool AsymptoticRegion4DAllNo5(double t1, double t2, double t3, double t4) {
    return AsymptoticRegion2DAll(t1, t2 + t3 + t4) || AsymptoticRegion2DAll(t2, t1 + t3 + t4) ||
           AsymptoticRegion2DAll(t3, t1 + t2 + t4) || AsymptoticRegion2DAll(t4, t1 + t2 + t3) ||
           AsymptoticRegion2DAll(t1 + t2, t3 + t4) || AsymptoticRegion2DAll(t1 + t3, t2 + t4) ||
           AsymptoticRegion2DAll(t1 + t4, t2 + t3) || AsymptoticRegion2DAll(t2 + t3, t1 + t4) ||
           AsymptoticRegion2DAll(t2 + t4, t1 + t3) || AsymptoticRegion2DAll(t3 + t4, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2 + t3, t4) || AsymptoticRegion2DAll(t1 + t2 + t4, t3) ||
           AsymptoticRegion2DAll(t1 + t3 + t4, t2) || AsymptoticRegion2DAll(t2 + t3 + t4, t1) ||
		   		    AsymptoticRegion3DAll(t1, t2, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t3, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t4, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t2, t1, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t3, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t4, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t3, t1, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t2, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t4, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t4, t1, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t2, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t3, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t1, t3 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t2, t3 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t2, t4) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t3, t2 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t2, t3) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t3, t2) || 
		   		    AsymptoticRegion3DAll(t4, t2 + t3, t1) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t3, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t4, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t2, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t4, t2) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t2, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t3, t2) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t1, t4) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t4, t1) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t1, t3) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t3, t1) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t1, t2) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t2, t1) ||
		   		    AsymptoticRegion4DL722All(t1, t2, t3, t4);
}

bool AsymptoticRegion4DAll(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DAllNo5(t1, t2, t3, t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) ||
	       AsymptoticRegion4DAllNo5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) ||
	       AsymptoticRegion4DAllNo5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DAllNo6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5) || 
	  AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4) ||
	  AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1) ||
	  AsymptoticRegion2DAll(t5 + t2, t3 + t4) ||
	  AsymptoticRegion2DAll(t5 + t3, t2 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t5 + t2) ||
	  AsymptoticRegion2DAll(t1 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t5 + t3, t1 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t4) || 
	  AsymptoticRegion2DAll(t1 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t5) || 
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2) ||
	   AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4) || 
	   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3) || 
	   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2) || 
	   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1) ||
 AsymptoticRegion4DL722All(t1, t2, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t3, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t4, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t1, t5, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t2, t1, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t3, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t4, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t2, t5, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t3, t1, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t2, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t4, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t3, t5, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t1, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t2, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t3, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t5, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t1, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t2, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t3, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t4, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t3, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t4, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t1, t5, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t3, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t4, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t2, t5, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t2, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t4, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t3, t5, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t2, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t3, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t4, t5, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t2, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t3, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t5, t4, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t2, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t5, t2) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t1, t5) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t5, t1) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t2, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t4, t2) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t2, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t3, t2) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t1, t4) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t4, t1) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t1, t3) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t3, t1) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t1, t2) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t2, t1) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t3, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t3, t2) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t4, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t5, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t3, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t5, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t3, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t3, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t4, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t3, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t2, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t5, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t1, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t5, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t2, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t2, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t4, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t1, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t4, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t2, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t2, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t3, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t1, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t3, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t1, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t2, t1) ||
 AsymptoticRegion5DL722All(t1, t2, t3, t4, t5);
}

bool AsymptoticRegion5DAll(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DAllNo6(t1, t2, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion6DAllNo7(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t6, t1 + t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t5 + t6, t1 + t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t5 + t6, t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3 + t5) || 
		 AsymptoticRegion2DAll(t2 + t5 + t6, t1 + t3 + t4) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2 + t6) || 
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2 + t5) || 
		 AsymptoticRegion2DAll(t3 + t5 + t6, t1 + t2 + t4) || 
		 AsymptoticRegion2DAll(t4 + t5 + t6, t1 + t2 + t3) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t6, t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t6, t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5 + t6, t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t6, t2 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5 + t6, t2 + t4) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5 + t6, t2 + t3) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t6, t1 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5 + t6, t1 + t4) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5 + t6, t1 + t3) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5 + t6, t1 + t2) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t5, t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t6, t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5 + t6, t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5 + t6, t3) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5 + t6, t2) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5 + t6, t1) ||
		 AsymptoticRegion2DAll(t6 + t2, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t6 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t6 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t6 + t2 + t3) ||
		 AsymptoticRegion2DAll(t6 + t2 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t6 + t2) ||
		 AsymptoticRegion2DAll(t1 + t6, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t6 + t3) ||
		 AsymptoticRegion2DAll(t1 + t6 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t6 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t6) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2) ||		 
	       AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t6, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t6, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t6, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t6, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t6, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t3, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t4, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t5, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t4 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t5 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t4 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t5 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t4 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t5 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t3 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t5 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t3 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t4 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t3 + t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t3 + t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t4 + t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1, t4 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2, t4 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3, t4 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4, t3 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t5, t3 + t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t6, t3 + t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t3, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t3, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t4, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t3 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t3 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t3 + t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t3, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t3, t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t3, t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t3, t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t4, t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t2, t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t2, t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t2, t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t4, t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2 + t4, t1) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t2, t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t3, t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2 + t3, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t2, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t2, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t2, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t4, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t2, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t3, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t1, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t1, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t1, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t4, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t1, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t3, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t1, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t2, t1);
}

bool AsymptoticRegion6DAll(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, 1 - t1 - t2 - t3 - t4 - t5 - t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5 - t6, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5 - t6, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, 1 - t1 - t2 - t3 - t4 - t5 - t6, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, 1 - t1 - t2 - t3 - t4 - t5 - t6, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(1 - t1 - t2 - t3 - t4 - t5 - t6, t2, t3, t4, t5, t6);
}

bool TypeIRegion2D(double t1, double t2) {
    return (t1 + t2 <= 0.5) || (t1 <= 0.5 && t2 < 0.5 * (3 * 0.524 - 1)) || (t2 <= 0.5 && t1 < 0.5 * (3 * 0.524 - 1));
}

bool TypeIRegion3D(double t1, double t2, double t3) {
    return (t1 + t2 <= 0.5 && t3 < 0.5 * (3 * 0.524 - 1) ) || (t1 + t3 <= 0.5 && t2 < 0.5 * (3 * 0.524 - 1) ) ||
	       (t2 + t3 <= 0.5 && t1 < 0.5 * (3 * 0.524 - 1) ) || (t1 <= 0.5 && t2 + t3 < 0.5 * (3 * 0.524 - 1) ) ||
		   (t2 <= 0.5 && t1 + t3 < 0.5 * (3 * 0.524 - 1) ) || (t3 <= 0.5 && t1 + t2 < 0.5 * (3 * 0.524 - 1) ) || (t1 + t2 + t3 <= 0.5) ||
		   (( t1 <= 0.5) && (t3 < 0.25 * (3 * 0.524 - 1)) && (2 * t2 + t3 < 0.524) && (2 * t2 + 3 * t3 < 0.5 * (1 + 0.524))) ||
		   (( t1 <= 0.5) && (t2 < 0.25 * (3 * 0.524 - 1)) && (2 * t3 + t2 < 0.524) && (2 * t3 + 3 * t2 < 0.5 * (1 + 0.524))) ||
		   (( t2 <= 0.5) && (t3 < 0.25 * (3 * 0.524 - 1)) && (2 * t1 + t3 < 0.524) && (2 * t1 + 3 * t3 < 0.5 * (1 + 0.524))) ||
		   (( t2 <= 0.5) && (t1 < 0.25 * (3 * 0.524 - 1)) && (2 * t3 + t1 < 0.524) && (2 * t3 + 3 * t1 < 0.5 * (1 + 0.524))) ||
		   (( t3 <= 0.5) && (t1 < 0.25 * (3 * 0.524 - 1)) && (2 * t2 + t1 < 0.524) && (2 * t2 + 3 * t1 < 0.5 * (1 + 0.524))) ||
		   (( t3 <= 0.5) && (t2 < 0.25 * (3 * 0.524 - 1)) && (2 * t1 + t2 < 0.524) && (2 * t1 + 3 * t2 < 0.5 * (1 + 0.524))) ||
		   (( t1 <= 0.5) && (t2 < 0.5 * (1 - 0.524)) && (t3 < 0.125 * (3 * 0.524 - 1))) ||
		   (( t1 <= 0.5) && (t3 < 0.5 * (1 - 0.524)) && (t2 < 0.125 * (3 * 0.524 - 1))) ||
		   (( t2 <= 0.5) && (t1 < 0.5 * (1 - 0.524)) && (t3 < 0.125 * (3 * 0.524 - 1))) ||
		   (( t2 <= 0.5) && (t3 < 0.5 * (1 - 0.524)) && (t1 < 0.125 * (3 * 0.524 - 1))) ||
		   (( t3 <= 0.5) && (t1 < 0.5 * (1 - 0.524)) && (t2 < 0.125 * (3 * 0.524 - 1))) ||
		   (( t3 <= 0.5) && (t2 < 0.5 * (1 - 0.524)) && (t1 < 0.125 * (3 * 0.524 - 1)));
}

bool TypeIRegion5D(double t1, double t2, double t3, double t4, double t5) {
    return   TypeIRegion3D(t1, t2, t3 + t4 + t5) || 
 TypeIRegion3D(t1, t3, t2 + t4 + t5) || 
 TypeIRegion3D(t1, t4, t2 + t3 + t5) || 
 TypeIRegion3D(t1, t5, t2 + t3 + t4) || 
 TypeIRegion3D(t2, t1, t3 + t4 + t5) || 
 TypeIRegion3D(t2, t3, t1 + t4 + t5) || 
 TypeIRegion3D(t2, t4, t1 + t3 + t5) || 
 TypeIRegion3D(t2, t5, t1 + t3 + t4) || 
 TypeIRegion3D(t3, t1, t2 + t4 + t5) || 
 TypeIRegion3D(t3, t2, t1 + t4 + t5) || 
 TypeIRegion3D(t3, t4, t1 + t2 + t5) || 
 TypeIRegion3D(t3, t5, t1 + t2 + t4) || 
 TypeIRegion3D(t4, t1, t2 + t3 + t5) || 
 TypeIRegion3D(t4, t2, t1 + t3 + t5) || 
 TypeIRegion3D(t4, t3, t1 + t2 + t5) || 
 TypeIRegion3D(t4, t5, t1 + t2 + t3) || 
 TypeIRegion3D(t5, t1, t2 + t3 + t4) || 
 TypeIRegion3D(t5, t2, t1 + t3 + t4) || 
 TypeIRegion3D(t5, t3, t1 + t2 + t4) || 
 TypeIRegion3D(t5, t4, t1 + t2 + t3) || 
 TypeIRegion3D(t1, t2 + t3 + t4, t5) || 
 TypeIRegion3D(t1, t2 + t3 + t5, t4) || 
 TypeIRegion3D(t1, t2 + t4 + t5, t3) || 
 TypeIRegion3D(t1, t3 + t4 + t5, t2) || 
 TypeIRegion3D(t2, t1 + t3 + t4, t5) || 
 TypeIRegion3D(t2, t1 + t3 + t5, t4) || 
 TypeIRegion3D(t2, t1 + t4 + t5, t3) || 
 TypeIRegion3D(t2, t3 + t4 + t5, t1) || 
 TypeIRegion3D(t3, t1 + t2 + t4, t5) || 
 TypeIRegion3D(t3, t1 + t2 + t5, t4) || 
 TypeIRegion3D(t3, t1 + t4 + t5, t2) || 
 TypeIRegion3D(t3, t2 + t4 + t5, t1) || 
 TypeIRegion3D(t4, t1 + t2 + t3, t5) || 
 TypeIRegion3D(t4, t1 + t2 + t5, t3) || 
 TypeIRegion3D(t4, t1 + t3 + t5, t2) || 
 TypeIRegion3D(t4, t2 + t3 + t5, t1) || 
 TypeIRegion3D(t5, t1 + t2 + t3, t4) || 
 TypeIRegion3D(t5, t1 + t2 + t4, t3) || 
 TypeIRegion3D(t5, t1 + t3 + t4, t2) || 
 TypeIRegion3D(t5, t2 + t3 + t4, t1) || 
 TypeIRegion3D(t1 + t2 + t3, t4, t5) || 
 TypeIRegion3D(t1 + t2 + t3, t5, t4) || 
 TypeIRegion3D(t1 + t2 + t4, t3, t5) || 
 TypeIRegion3D(t1 + t2 + t4, t5, t3) || 
 TypeIRegion3D(t1 + t2 + t5, t3, t4) || 
 TypeIRegion3D(t1 + t2 + t5, t4, t3) || 
 TypeIRegion3D(t1 + t3 + t4, t2, t5) || 
 TypeIRegion3D(t1 + t3 + t4, t5, t2) || 
 TypeIRegion3D(t1 + t3 + t5, t2, t4) || 
 TypeIRegion3D(t1 + t3 + t5, t4, t2) || 
 TypeIRegion3D(t1 + t4 + t5, t2, t3) || 
 TypeIRegion3D(t1 + t4 + t5, t3, t2) || 
 TypeIRegion3D(t2 + t3 + t4, t1, t5) || 
 TypeIRegion3D(t2 + t3 + t4, t5, t1) || 
 TypeIRegion3D(t2 + t3 + t5, t1, t4) || 
 TypeIRegion3D(t2 + t3 + t5, t4, t1) || 
 TypeIRegion3D(t2 + t4 + t5, t1, t3) || 
 TypeIRegion3D(t2 + t4 + t5, t3, t1) || 
 TypeIRegion3D(t3 + t4 + t5, t1, t2) || 
 TypeIRegion3D(t3 + t4 + t5, t2, t1) || 
 TypeIRegion3D(t1, t2 + t3, t4 + t5) || 
 TypeIRegion3D(t1, t2 + t4, t3 + t5) || 
 TypeIRegion3D(t1, t2 + t5, t3 + t4) || 
 TypeIRegion3D(t1, t3 + t4, t2 + t5) || 
 TypeIRegion3D(t1, t3 + t5, t2 + t4) || 
 TypeIRegion3D(t1, t4 + t5, t2 + t3) || 
 TypeIRegion3D(t2, t1 + t3, t4 + t5) || 
 TypeIRegion3D(t2, t1 + t4, t3 + t5) || 
 TypeIRegion3D(t2, t1 + t5, t3 + t4) || 
 TypeIRegion3D(t2, t3 + t4, t1 + t5) || 
 TypeIRegion3D(t2, t3 + t5, t1 + t4) || 
 TypeIRegion3D(t2, t4 + t5, t1 + t3) || 
 TypeIRegion3D(t3, t1 + t2, t4 + t5) || 
 TypeIRegion3D(t3, t1 + t4, t2 + t5) || 
 TypeIRegion3D(t3, t1 + t5, t2 + t4) || 
 TypeIRegion3D(t3, t2 + t4, t1 + t5) || 
 TypeIRegion3D(t3, t2 + t5, t1 + t4) || 
 TypeIRegion3D(t3, t4 + t5, t1 + t2) || 
 TypeIRegion3D(t4, t1 + t2, t3 + t5) || 
 TypeIRegion3D(t4, t1 + t3, t2 + t5) || 
 TypeIRegion3D(t4, t1 + t5, t2 + t3) || 
 TypeIRegion3D(t4, t2 + t3, t1 + t5) || 
 TypeIRegion3D(t4, t2 + t5, t1 + t3) || 
 TypeIRegion3D(t4, t3 + t5, t1 + t2) || 
 TypeIRegion3D(t5, t1 + t2, t3 + t4) || 
 TypeIRegion3D(t5, t1 + t3, t2 + t4) || 
 TypeIRegion3D(t5, t1 + t4, t2 + t3) || 
 TypeIRegion3D(t5, t2 + t3, t1 + t4) || 
 TypeIRegion3D(t5, t2 + t4, t1 + t3) || 
 TypeIRegion3D(t5, t3 + t4, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3, t4 + t5) || 
 TypeIRegion3D(t1 + t2, t4, t3 + t5) || 
 TypeIRegion3D(t1 + t2, t5, t3 + t4) || 
 TypeIRegion3D(t1 + t3, t2, t4 + t5) || 
 TypeIRegion3D(t1 + t3, t4, t2 + t5) || 
 TypeIRegion3D(t1 + t3, t5, t2 + t4) || 
 TypeIRegion3D(t1 + t4, t2, t3 + t5) || 
 TypeIRegion3D(t1 + t4, t3, t2 + t5) || 
 TypeIRegion3D(t1 + t4, t5, t2 + t3) || 
 TypeIRegion3D(t1 + t5, t2, t3 + t4) || 
 TypeIRegion3D(t1 + t5, t3, t2 + t4) || 
 TypeIRegion3D(t1 + t5, t4, t2 + t3) || 
 TypeIRegion3D(t2 + t3, t1, t4 + t5) || 
 TypeIRegion3D(t2 + t3, t4, t1 + t5) || 
 TypeIRegion3D(t2 + t3, t5, t1 + t4) || 
 TypeIRegion3D(t2 + t4, t1, t3 + t5) || 
 TypeIRegion3D(t2 + t4, t3, t1 + t5) || 
 TypeIRegion3D(t2 + t4, t5, t1 + t3) || 
 TypeIRegion3D(t2 + t5, t1, t3 + t4) || 
 TypeIRegion3D(t2 + t5, t3, t1 + t4) || 
 TypeIRegion3D(t2 + t5, t4, t1 + t3) || 
 TypeIRegion3D(t3 + t4, t1, t2 + t5) || 
 TypeIRegion3D(t3 + t4, t2, t1 + t5) || 
 TypeIRegion3D(t3 + t4, t5, t1 + t2) || 
 TypeIRegion3D(t3 + t5, t1, t2 + t4) || 
 TypeIRegion3D(t3 + t5, t2, t1 + t4) || 
 TypeIRegion3D(t3 + t5, t4, t1 + t2) || 
 TypeIRegion3D(t4 + t5, t1, t2 + t3) || 
 TypeIRegion3D(t4 + t5, t2, t1 + t3) || 
 TypeIRegion3D(t4 + t5, t3, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3 + t4, t5) || 
 TypeIRegion3D(t1 + t2, t3 + t5, t4) || 
 TypeIRegion3D(t1 + t2, t4 + t5, t3) || 
 TypeIRegion3D(t1 + t3, t2 + t4, t5) || 
 TypeIRegion3D(t1 + t3, t2 + t5, t4) || 
 TypeIRegion3D(t1 + t3, t4 + t5, t2) || 
 TypeIRegion3D(t1 + t4, t2 + t3, t5) || 
 TypeIRegion3D(t1 + t4, t2 + t5, t3) || 
 TypeIRegion3D(t1 + t4, t3 + t5, t2) || 
 TypeIRegion3D(t1 + t5, t2 + t3, t4) || 
 TypeIRegion3D(t1 + t5, t2 + t4, t3) || 
 TypeIRegion3D(t1 + t5, t3 + t4, t2) || 
 TypeIRegion3D(t2 + t3, t1 + t4, t5) || 
 TypeIRegion3D(t2 + t3, t1 + t5, t4) || 
 TypeIRegion3D(t2 + t3, t4 + t5, t1) || 
 TypeIRegion3D(t2 + t4, t1 + t3, t5) || 
 TypeIRegion3D(t2 + t4, t1 + t5, t3) || 
 TypeIRegion3D(t2 + t4, t3 + t5, t1) || 
 TypeIRegion3D(t2 + t5, t1 + t3, t4) || 
 TypeIRegion3D(t2 + t5, t1 + t4, t3) || 
 TypeIRegion3D(t2 + t5, t3 + t4, t1) || 
 TypeIRegion3D(t3 + t4, t1 + t2, t5) || 
 TypeIRegion3D(t3 + t4, t1 + t5, t2) || 
 TypeIRegion3D(t3 + t4, t2 + t5, t1) || 
 TypeIRegion3D(t3 + t5, t1 + t2, t4) || 
 TypeIRegion3D(t3 + t5, t1 + t4, t2) || 
 TypeIRegion3D(t3 + t5, t2 + t4, t1) || 
 TypeIRegion3D(t4 + t5, t1 + t2, t3) || 
 TypeIRegion3D(t4 + t5, t1 + t3, t2) || 
 TypeIRegion3D(t4 + t5, t2 + t3, t1);
}

bool TypeIRegion7D(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
	return  TypeIRegion2D(t1, t2 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2, t1 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t3, t1 + t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t4, t1 + t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t5, t1 + t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t6, t1 + t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t7, t1 + t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2, t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3, t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t4, t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t5, t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t6, t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t7, t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t3, t1 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t4, t1 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t5, t1 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t6, t1 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t7, t1 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t3 + t4, t1 + t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t3 + t5, t1 + t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t3 + t6, t1 + t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t3 + t7, t1 + t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t4 + t5, t1 + t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t4 + t6, t1 + t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t4 + t7, t1 + t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t5 + t6, t1 + t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t5 + t7, t1 + t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t6 + t7, t1 + t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t3, t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4, t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t5, t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t6, t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t7, t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t4, t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t5, t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t6, t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t7, t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t4 + t5, t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t4 + t6, t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t4 + t7, t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t5 + t6, t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t5 + t7, t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t6 + t7, t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t2 + t3 + t4, t1 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t5, t1 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t6, t1 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t7, t1 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t4 + t5, t1 + t3 + t6 + t7) || 
 TypeIRegion2D(t2 + t4 + t6, t1 + t3 + t5 + t7) || 
 TypeIRegion2D(t2 + t4 + t7, t1 + t3 + t5 + t6) || 
 TypeIRegion2D(t2 + t5 + t6, t1 + t3 + t4 + t7) || 
 TypeIRegion2D(t2 + t5 + t7, t1 + t3 + t4 + t6) || 
 TypeIRegion2D(t2 + t6 + t7, t1 + t3 + t4 + t5) || 
 TypeIRegion2D(t3 + t4 + t5, t1 + t2 + t6 + t7) || 
 TypeIRegion2D(t3 + t4 + t6, t1 + t2 + t5 + t7) || 
 TypeIRegion2D(t3 + t4 + t7, t1 + t2 + t5 + t6) || 
 TypeIRegion2D(t3 + t5 + t6, t1 + t2 + t4 + t7) || 
 TypeIRegion2D(t3 + t5 + t7, t1 + t2 + t4 + t6) || 
 TypeIRegion2D(t3 + t6 + t7, t1 + t2 + t4 + t5) || 
 TypeIRegion2D(t4 + t5 + t6, t1 + t2 + t3 + t7) || 
 TypeIRegion2D(t4 + t5 + t7, t1 + t2 + t3 + t6) || 
 TypeIRegion2D(t4 + t6 + t7, t1 + t2 + t3 + t5) || 
 TypeIRegion2D(t5 + t6 + t7, t1 + t2 + t3 + t4) || 
 TypeIRegion2D(t1 + t2 + t3 + t4, t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5, t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t6, t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t7, t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t5, t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t6, t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t7, t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t5 + t6, t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t5 + t7, t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t6 + t7, t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t3 + t4 + t5, t2 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t6, t2 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t7, t2 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t5 + t6, t2 + t4 + t7) || 
 TypeIRegion2D(t1 + t3 + t5 + t7, t2 + t4 + t6) || 
 TypeIRegion2D(t1 + t3 + t6 + t7, t2 + t4 + t5) || 
 TypeIRegion2D(t1 + t4 + t5 + t6, t2 + t3 + t7) || 
 TypeIRegion2D(t1 + t4 + t5 + t7, t2 + t3 + t6) || 
 TypeIRegion2D(t1 + t4 + t6 + t7, t2 + t3 + t5) || 
 TypeIRegion2D(t1 + t5 + t6 + t7, t2 + t3 + t4) || 
 TypeIRegion2D(t2 + t3 + t4 + t5, t1 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t6, t1 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t7, t1 + t5 + t6) || 
 TypeIRegion2D(t2 + t3 + t5 + t6, t1 + t4 + t7) || 
 TypeIRegion2D(t2 + t3 + t5 + t7, t1 + t4 + t6) || 
 TypeIRegion2D(t2 + t3 + t6 + t7, t1 + t4 + t5) || 
 TypeIRegion2D(t2 + t4 + t5 + t6, t1 + t3 + t7) || 
 TypeIRegion2D(t2 + t4 + t5 + t7, t1 + t3 + t6) || 
 TypeIRegion2D(t2 + t4 + t6 + t7, t1 + t3 + t5) || 
 TypeIRegion2D(t2 + t5 + t6 + t7, t1 + t3 + t4) || 
 TypeIRegion2D(t3 + t4 + t5 + t6, t1 + t2 + t7) || 
 TypeIRegion2D(t3 + t4 + t5 + t7, t1 + t2 + t6) || 
 TypeIRegion2D(t3 + t4 + t6 + t7, t1 + t2 + t5) || 
 TypeIRegion2D(t3 + t5 + t6 + t7, t1 + t2 + t4) || 
 TypeIRegion2D(t4 + t5 + t6 + t7, t1 + t2 + t3) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5, t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6, t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t7, t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6, t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t7, t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t6 + t7, t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6, t3 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t7, t3 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t6 + t7, t3 + t5) || 
 TypeIRegion2D(t1 + t2 + t5 + t6 + t7, t3 + t4) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6, t2 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t7, t2 + t6) || 
 TypeIRegion2D(t1 + t3 + t4 + t6 + t7, t2 + t5) || 
 TypeIRegion2D(t1 + t3 + t5 + t6 + t7, t2 + t4) || 
 TypeIRegion2D(t1 + t4 + t5 + t6 + t7, t2 + t3) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6, t1 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t7, t1 + t6) || 
 TypeIRegion2D(t2 + t3 + t4 + t6 + t7, t1 + t5) || 
 TypeIRegion2D(t2 + t3 + t5 + t6 + t7, t1 + t4) || 
 TypeIRegion2D(t2 + t4 + t5 + t6 + t7, t1 + t3) || 
 TypeIRegion2D(t3 + t4 + t5 + t6 + t7, t1 + t2) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t6, t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t7, t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6 + t7, t5) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6 + t7, t4) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6 + t7, t3) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6 + t7, t2) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6 + t7, t1);
}

bool belowNu(double t1, double t2) {
    return (
        (0.048 <= t1 && t1 < 0.068 && t2 < min(t1, (2 * (0.524 - t1)) / 19)) ||
        (0.068 <= t1 && t1 < 0.116 && t2 < (2 * (0.524 - t1)) / 17) ||
        (0.116 <= t1 && t1 < 0.164 && t2 < (2 * (0.524 - t1)) / 15) ||
        (0.164 <= t1 && t1 < 0.212 && t2 < (2 * (0.524 - t1)) / 13) ||
        (0.212 <= t1 && t1 < 0.26 && t2 < (2 * (0.524 - t1)) / 11) ||
        (0.26 <= t1 && t1 < 0.308 && t2 < (2 * (0.524 - t1)) / 9) ||
        (0.308 <= t1 && t1 < 0.356 && t2 < (2 * (0.524 - t1)) / 7) ||
        (0.356 <= t1 && t1 < 0.404 && t2 < (2 * (0.524 - t1)) / 5) ||
        (0.404 <= t1 && t1 < 0.452 && t2 < (2 * (0.524 - t1)) / 3) ||
        (0.452 <= t1 && t1 < 0.5 && t2 < min(0.096, 2 * (0.524 - t1)))
    );
}

bool RegionA2DLoss(double t1, double t2) {
	double theta0 = 0.048;
	return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1) )
			&& (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)));
}

bool RegionC4DLoss(double t1, double t2, double t3, double t4) {
    double theta0 = 0.048;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && !(TypeIRegion5D(t1, t2, t3, t4, 0) && TypeIRegion5D(1 - t1 - t2 - t3 - t4, t2, t3, t4, 0))
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)));
}

bool RegionC6DLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.048;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) && !AsymptoticRegion6DAll(t1, t2, t3, t4, t5, t6)
		   && !TypeIRegion7D(t1, t2, t3, t4, t5, t6, t6) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)))
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4)))
		   && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t4 - t5)));
}

bool RegionC6DLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.048;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && (TypeIRegion5D(t1, t2, t3, t4, 0) && TypeIRegion5D(1 - t1 - t2 - t3 - t4, t2, t3, t4, 0))
		   && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5, t6)
		   && !TypeIRegion7D(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5, t6, t6) && !TypeIRegion7D(t1 - t6, t2, t3, t4, t5, t6, t5)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)))
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4))) && (theta0 <= t6 && t6 < 0.5 * t1);
}

bool RegionC4DRRLoss(double t1, double t2, double t3, double t4) {
    double theta0 = 0.048;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && !TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1);
}

bool RegionC6DRRLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.048;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && !TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && AsymptoticRegion5DAll(1 - t1 - t2 - t3, t2, t3, t4, t5) && AsymptoticRegion5DAll(t1 - t4, t2, t3, t4, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (t4 <= t5 && t5 < 0.5 * (t1 - t4)) && (t3 <= t6 && t6 < 0.5 * (1 - t1 - t2 - t3));
}

bool RegionC6DRRLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.048;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4)
		   && !AsymptoticRegion5DAll(1 - t1 - t2 - t3, t2, t3, t4, t5) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3, t2, t3, t4, t5, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (t1 - t4))) && (theta0 <= t6 && t6 < min(t5, 0.5 * (t1 - t4 - t5)));
}

bool RegionC6DRRLoss3(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.048;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && !AsymptoticRegion5DAll(t1 - t4, t2, t3, t4, t5) && !AsymptoticRegion6DAll(t1 - t4, t2, t3, t4, t5, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (theta0 <= t5 && t5 < min(t3, 0.5 * (1 - t1 - t2 - t3))) && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t5)));
}

// Define the integrand function

double integrandA2DLoss(double t1, double t2) {
    if (RegionA2DLoss(t1, t2)) {
        return omega1((1 - t1 - t2) / t2) / (t1 * t2 * t2);
    } else {
        return 0.0;
    }
}

double integrandC4DLoss(double t1, double t2, double t3, double t4) {
    if (RegionC4DLoss(t1, t2, t3, t4)) {
        return omega1((1 - t1 - t2 - t3 - t4) / t4) / (t1 * t2 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandC6DLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DLoss1(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5 - t6) / t6) / (t1 * t2 * t3 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DLoss2(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5) / t5) * omega1((t1 - t6) / t6) / (t2 * t3 * t4 * t5 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC4DRRLoss(double t1, double t2, double t3, double t4) {
    if (RegionC4DRRLoss(t1, t2, t3, t4)) {
        return omega1((1 - t1 - t2 - t3) / t3) * omega1((t1 - t4) / t4) / (t2 * t3 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss1(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t4 - t5) / t5) * omega1((t1 - t2 - t3 - t6) / t6) / (t2 * t3 * t4 * t5 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss2(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3) / t3) * omega1((t1 - t4 - t5 - t6) / t6) / (t2 * t3 * t3 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss3(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss3(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t5 - t6) / t6) * omega1((t1 - t4) / t4) / (t2 * t3 * t4 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

// Trapezoidal rule for 1D integration
double trapezoidal_1D(double (*f)(double), double a, double b, int n) {
    double h = (b - a) / n;
    double sum = 0.5 * (f(a) + f(b));
    for (int i = 1; i < n; ++i) {
        double x = a + i * h;
        sum += f(x);
    }
    return sum * h;
}

// Trapezoidal rule for 2D integration
double trapezoidal_2D(double (*f)(double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            double weight = 1.0;
            if (i == 0 || i == n1) weight *= 0.5;
            if (j == 0 || j == n2) weight *= 0.5;
            sum += weight * f(t1, t2);
        }
    }
    return sum * h1 * h2;
}

// Trapezoidal rule for 3D integration
double trapezoidal_3D_parallel(double (*f)(double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        double weight = 1.0;
                        if (i == 0 || i == n1) weight *= 0.5;
                        if (j == 0 || j == n2) weight *= 0.5;
                        if (k == 0 || k == n3) weight *= 0.5;
                        local_sum += weight * f(t1, t2, t3);
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3;
}

// Trapezoidal rule for 4D integration
double trapezoidal_4D(double (*f)(double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    double weight = 1.0;
                    if (i == 0 || i == n1) weight *= 0.5;
                    if (j == 0 || j == n2) weight *= 0.5;
                    if (k == 0 || k == n3) weight *= 0.5;
                    if (l == 0 || l == n4) weight *= 0.5;
                    sum += weight * f(t1, t2, t3, t4);
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4;
}

double trapezoidal_4D_parallel(double (*f)(double, double, double, double),
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
                      size_t num_threads_requested = 160) 
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;

    int total_i = n1 + 1;
    
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            local_sum += weight * f(t1, t2, t3, t4);
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4;
}

// Trapezoidal rule for 5D integration
double trapezoidal_5D_parallel(double (*f)(double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                double weight = 1.0;
                                if (i == 0 || i == n1) weight *= 0.5;
                                if (j == 0 || j == n2) weight *= 0.5;
                                if (k == 0 || k == n3) weight *= 0.5;
                                if (l == 0 || l == n4) weight *= 0.5;
                                if (x == 0 || x == n5) weight *= 0.5;
                                local_sum += weight * f(t1, t2, t3, t4, t5);
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5;
}

// Trapezoidal rule for 6D integration
double trapezoidal_6D(double (*f)(double, double, double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
					  double a5, double b5, int n5,
					  double a6, double b6, int n6) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    for (int x = 0; x <= n5; ++x) {
					    double t5 = a5 + x * h5;
					    for (int y = 0; y <= n4; ++y) {
							double t6 = a6 + y * h6;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            if (x == 0 || x == n5) weight *= 0.5;
                            if (y == 0 || y == n6) weight *= 0.5;
                            sum += weight * f(t1, t2, t3, t4, t5, t6);
					    }
                    }
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

double trapezoidal_6D_parallel(double (*f)(double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    double weight = 1.0;
                                    if (i == 0 || i == n1) weight *= 0.5;
                                    if (j == 0 || j == n2) weight *= 0.5;
                                    if (k == 0 || k == n3) weight *= 0.5;
                                    if (l == 0 || l == n4) weight *= 0.5;
                                    if (x == 0 || x == n5) weight *= 0.5;
                                    if (y == 0 || y == n6) weight *= 0.5;
                                    local_sum += weight * f(t1, t2, t3, t4, t5, t6);
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

// Trapezoidal rule for 7D integration
double trapezoidal_7D_parallel(double (*f)(double, double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               double a7, double b7, int n7,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double h7 = (b7 - a7) / n7;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    for (int z = 0; z <= n7; ++z) {
                                        double t7 = a7 + z * h7;
                                        double weight = 1.0;
                                        if (i == 0 || i == n1) weight *= 0.5;
                                        if (j == 0 || j == n2) weight *= 0.5;
                                        if (k == 0 || k == n3) weight *= 0.5;
                                        if (l == 0 || l == n4) weight *= 0.5;
                                        if (x == 0 || x == n5) weight *= 0.5;
                                        if (y == 0 || y == n6) weight *= 0.5;
                                        if (z == 0 || z == n7) weight *= 0.5;
                                        local_sum += weight * f(t1, t2, t3, t4, t5, t6, t7);
                                    }
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6 * h7;
}

int main() {
    double v0 = 0.048;
    size_t requested_threads = 160;

    // Define the integration limits
    double a1 = v0, b1 = 0.5;
    double a2 = v0, b2 = 1.0/3;
    double a3 = v0, b3 = 0.25;
    double a4 = v0, b4 = 0.2;
    double a5 = v0, b5 = 1.0/6;
    double a61 = v0, b61 = 1.0/7;
    double a62 = v0, b62 = 0.25;

    // Define the number of intervals for each dimension
    int n1 = 10, n2 = 10, n3 = 10, n4 = 10, n5 = 10, n6 = 10;
    
    // Perform the integration
    
	//double C4DLoss = trapezoidal_4D_parallel(integrandC4DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, requested_threads);
	//double C6DLoss1 = trapezoidal_6D_parallel(integrandC6DLoss1, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a5, b5, n5, a61, b61, n6, requested_threads);
	//double C6DLoss2 = trapezoidal_6D_parallel(integrandC6DLoss2, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a5, b5, n5, a62, b62, n6, requested_threads);
	
	//cout << "The result of the integration C4DLoss is: " << C4DLoss << endl;
    //cout << "The result of the integration C6DLoss1 is: " << C6DLoss1 << endl;
    //cout << "The result of the integration C6DLoss2 is: " << C6DLoss2 << endl;


    system("pause");
    return 0;
    
    /*
    The result of the integration C4DLoss is: 0.0915955 (10 10 10 10)
    The result of the integration C4DLoss is: 0.128674 (50 50 50 50)
    The result of the integration C4DLoss is: 0.129859 (100 100 100 100)
    The result of the integration C4DLoss is: 0.129981 (200 200 100 100)
    The result of the integration C4DLoss is: 0.128657 (200 200 200 200)
    
    The result of the integration C6DLoss1 is: 0.000428002 (10 10 10 10 10 10)
    The result of the integration C6DLoss1 is: 0.00145681 (100 10 10 10 10 10)
    The result of the integration C6DLoss1 is: 0.000654288 (100 20 20 20 20 20)
    The result of the integration C6DLoss1 is: 0.000525914 (100 100 20 20 20 10)
    
    The result of the integration C6DLoss2 is: 0.004365 (10 10 10 10 10 10)
    The result of the integration C6DLoss2 is: 0.00519779 (100 10 10 10 10 10)
    The result of the integration C6DLoss2 is: 0.00416833 (100 20 20 20 20 20)
    The result of the integration C6DLoss2 is: 0.00395936 (100 20 20 20 10 100)
	*/
	
}


==> anc/LB_524_160_2.cpp <==
#include <iostream>
#include <cmath>
#include <vector>
#include <algorithm>
#include <thread>
#include <functional>
#include <numeric>
// #include <boost/math/special_functions/polylog.hpp>

using namespace std;

// Define the upper and lower bounds for the Buchstab function
double omega1(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5644; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5617;
}

double omega0(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5607; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5612;
}

// Define the region functions
bool AsymptoticRegion2D(double t1, double t2) {
    return (std::abs(t1 - t2) < 0.048 && t1 + t2 > 1 - 0.096);
}

bool AsymptoticRegion2DAll(double t1, double t2) {
    return AsymptoticRegion2D(t1, t2) || AsymptoticRegion2D(1 - t1 - t2, t1) || AsymptoticRegion2D(1 - t1 - t2, t2);
}

bool AsymptoticRegion3D(double t1, double t2, double t3) {
    return AsymptoticRegion2D(t1, t2 + t3) || AsymptoticRegion2D(t2, t1 + t3) || AsymptoticRegion2D(t3, t1 + t2) ||
           AsymptoticRegion2D(t1 + t2, t3) || AsymptoticRegion2D(t1 + t3, t2) || AsymptoticRegion2D(t2 + t3, t1);
}

bool AsymptoticRegion3DL722(double t1, double t2, double t3) {
    return (((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.524))/7) || 
			    ((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (1 - t1 - t2 - t3) >= (2 * (1 - 0.524))/11) || 
				((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/3 && 2 * (t3) + (1 - t1 - t2 - t3) >= 1 - 0.524 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.524))/5) || 
				((t1) >= 1 - 0.524 && (t2) <= (1 - 0.524)/3 && (t3) <= (1 - 0.524)/3 && (t2) + (t3) >= (4 *  (1 - 0.524))/7 && (t2) + (t3) + (1 - t1 - t2 - t3) >= (14 *  (1 - 0.524))/13));
}

bool AsymptoticRegion3DL722All(double t1, double t2, double t3) {
    return AsymptoticRegion3DL722(t1, t2, t3) || AsymptoticRegion3DL722(t1, t3, t2) || AsymptoticRegion3DL722(t2, t1, t3) || 
		   AsymptoticRegion3DL722(t2, t3, t1) || AsymptoticRegion3DL722(t3, t1, t2) || AsymptoticRegion3DL722(t3, t2, t1);
}

bool AsymptoticRegion4DL722(double t1, double t2, double t3, double t4) {
	return (((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.524))/83) || 
           ((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.524))/47) || 
           ((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/9 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.524))/35) || 
           ((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/10 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.524))/29) || 
           ((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/12 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.524))/23) || 
           ((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.524))/39) || 
           ((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/6 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.524))/23) || 
           ((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.524))/15) || 
           ((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/5 && (t4) >= (1 - 0.524)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.524))/19));
}

bool AsymptoticRegion4DL722No5(double t1, double t2, double t3, double t4) {
	return  AsymptoticRegion4DL722(t1, t2, t3, t4) || 
 AsymptoticRegion4DL722(t1, t2, t4, t3) || 
 AsymptoticRegion4DL722(t1, t3, t2, t4) || 
 AsymptoticRegion4DL722(t1, t3, t4, t2) || 
 AsymptoticRegion4DL722(t1, t4, t2, t3) || 
 AsymptoticRegion4DL722(t1, t4, t3, t2) || 
 AsymptoticRegion4DL722(t2, t1, t3, t4) || 
 AsymptoticRegion4DL722(t2, t1, t4, t3) || 
 AsymptoticRegion4DL722(t2, t3, t1, t4) || 
 AsymptoticRegion4DL722(t2, t3, t4, t1) || 
 AsymptoticRegion4DL722(t2, t4, t1, t3) || 
 AsymptoticRegion4DL722(t2, t4, t3, t1) || 
 AsymptoticRegion4DL722(t3, t1, t2, t4) || 
 AsymptoticRegion4DL722(t3, t1, t4, t2) || 
 AsymptoticRegion4DL722(t3, t2, t1, t4) || 
 AsymptoticRegion4DL722(t3, t2, t4, t1) || 
 AsymptoticRegion4DL722(t3, t4, t1, t2) || 
 AsymptoticRegion4DL722(t3, t4, t2, t1) || 
 AsymptoticRegion4DL722(t4, t1, t2, t3) || 
 AsymptoticRegion4DL722(t4, t1, t3, t2) || 
 AsymptoticRegion4DL722(t4, t2, t1, t3) || 
 AsymptoticRegion4DL722(t4, t2, t3, t1) || 
 AsymptoticRegion4DL722(t4, t3, t1, t2) || 
 AsymptoticRegion4DL722(t4, t3, t2, t1);
}

bool AsymptoticRegion4DL722All(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DL722No5(t1, t2, t3, t4) || 
AsymptoticRegion4DL722No5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) || 
AsymptoticRegion4DL722No5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) || 
AsymptoticRegion4DL722No5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) || 
AsymptoticRegion4DL722No5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DL722(double t1, double t2, double t3, double t4, double t5) {
	return (((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/43 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/3611) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/44 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/1847) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/45 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/1259) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/46 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/965) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/671) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/49 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/587) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/51 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/475) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/54 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/377) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/56 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/335) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/60 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/279) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/63 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/251) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/70 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/209) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/78 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/181) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/84 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/167) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/1199) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/26 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/623) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/431) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/335) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/239) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/32 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/191) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/33 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/175) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/143) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/119) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/42 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/111) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/95) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/9 && (t5) >= (1 - 0.524)/19 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/683) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/9 && (t5) >= (1 - 0.524)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/359) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/9 && (t5) >= (1 - 0.524)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/251) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/9 && (t5) >= (1 - 0.524)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/197) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/9 && (t5) >= (1 - 0.524)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/143) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/9 && (t5) >= (1 - 0.524)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/107) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/9 && (t5) >= (1 - 0.524)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/89) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/9 && (t5) >= (1 - 0.524)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/71) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/10 && (t5) >= (1 - 0.524)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/479) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/10 && (t5) >= (1 - 0.524)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/179) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/10 && (t5) >= (1 - 0.524)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/119) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/10 && (t5) >= (1 - 0.524)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/79) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/10 && (t5) >= (1 - 0.524)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/59) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/11 && (t5) >= (1 - 0.524)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/461) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/11 && (t5) >= (1 - 0.524)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/219) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/11 && (t5) >= (1 - 0.524)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/65) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/12 && (t5) >= (1 - 0.524)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/311) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/12 && (t5) >= (1 - 0.524)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/167) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/12 && (t5) >= (1 - 0.524)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/119) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/12 && (t5) >= (1 - 0.524)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/95) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/12 && (t5) >= (1 - 0.524)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/71) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/12 && (t5) >= (1 - 0.524)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/59) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/12 && (t5) >= (1 - 0.524)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/55) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/13 && (t5) >= (1 - 0.524)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/155) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/14 && (t5) >= (1 - 0.524)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/69) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/14 && (t5) >= (1 - 0.524)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/41) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/15 && (t5) >= (1 - 0.524)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/59) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/15 && (t5) >= (1 - 0.524)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/39) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/839) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/439) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/239) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/199) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/139) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/119) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/89) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/79) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/311) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/167) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/119) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/95) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/71) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/59) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/55) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/47) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/279) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/55) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/143) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/79) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/31) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/9 && (t5) >= (1 - 0.524)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/71) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/5 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/11 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/219) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/5 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/12 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/119) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/5 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/69) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/5 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/59) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/5 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/8 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/239) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/5 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/89) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/5 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/59) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/5 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/29) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/5 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/139) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/6 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/41) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/6 && (t4) >= (1 - 0.524)/9 && (t5) >= (1 - 0.524)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/17) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/7 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/27));
}

bool AsymptoticRegion5DL722No6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722(t1, t2, t3, t4, t5) || 
 AsymptoticRegion5DL722(t1, t2, t3, t5, t4) || 
 AsymptoticRegion5DL722(t1, t2, t4, t3, t5) || 
 AsymptoticRegion5DL722(t1, t2, t4, t5, t3) || 
 AsymptoticRegion5DL722(t1, t2, t5, t3, t4) || 
 AsymptoticRegion5DL722(t1, t2, t5, t4, t3) || 
 AsymptoticRegion5DL722(t1, t3, t2, t4, t5) || 
 AsymptoticRegion5DL722(t1, t3, t2, t5, t4) || 
 AsymptoticRegion5DL722(t1, t3, t4, t2, t5) || 
 AsymptoticRegion5DL722(t1, t3, t4, t5, t2) || 
 AsymptoticRegion5DL722(t1, t3, t5, t2, t4) || 
 AsymptoticRegion5DL722(t1, t3, t5, t4, t2) || 
 AsymptoticRegion5DL722(t1, t4, t2, t3, t5) || 
 AsymptoticRegion5DL722(t1, t4, t2, t5, t3) || 
 AsymptoticRegion5DL722(t1, t4, t3, t2, t5) || 
 AsymptoticRegion5DL722(t1, t4, t3, t5, t2) || 
 AsymptoticRegion5DL722(t1, t4, t5, t2, t3) || 
 AsymptoticRegion5DL722(t1, t4, t5, t3, t2) || 
 AsymptoticRegion5DL722(t1, t5, t2, t3, t4) || 
 AsymptoticRegion5DL722(t1, t5, t2, t4, t3) || 
 AsymptoticRegion5DL722(t1, t5, t3, t2, t4) || 
 AsymptoticRegion5DL722(t1, t5, t3, t4, t2) || 
 AsymptoticRegion5DL722(t1, t5, t4, t2, t3) || 
 AsymptoticRegion5DL722(t1, t5, t4, t3, t2) || 
 AsymptoticRegion5DL722(t2, t1, t3, t4, t5) || 
 AsymptoticRegion5DL722(t2, t1, t3, t5, t4) || 
 AsymptoticRegion5DL722(t2, t1, t4, t3, t5) || 
 AsymptoticRegion5DL722(t2, t1, t4, t5, t3) || 
 AsymptoticRegion5DL722(t2, t1, t5, t3, t4) || 
 AsymptoticRegion5DL722(t2, t1, t5, t4, t3) || 
 AsymptoticRegion5DL722(t2, t3, t1, t4, t5) || 
 AsymptoticRegion5DL722(t2, t3, t1, t5, t4) || 
 AsymptoticRegion5DL722(t2, t3, t4, t1, t5) || 
 AsymptoticRegion5DL722(t2, t3, t4, t5, t1) || 
 AsymptoticRegion5DL722(t2, t3, t5, t1, t4) || 
 AsymptoticRegion5DL722(t2, t3, t5, t4, t1) || 
 AsymptoticRegion5DL722(t2, t4, t1, t3, t5) || 
 AsymptoticRegion5DL722(t2, t4, t1, t5, t3) || 
 AsymptoticRegion5DL722(t2, t4, t3, t1, t5) || 
 AsymptoticRegion5DL722(t2, t4, t3, t5, t1) || 
 AsymptoticRegion5DL722(t2, t4, t5, t1, t3) || 
 AsymptoticRegion5DL722(t2, t4, t5, t3, t1) || 
 AsymptoticRegion5DL722(t2, t5, t1, t3, t4) || 
 AsymptoticRegion5DL722(t2, t5, t1, t4, t3) || 
 AsymptoticRegion5DL722(t2, t5, t3, t1, t4) || 
 AsymptoticRegion5DL722(t2, t5, t3, t4, t1) || 
 AsymptoticRegion5DL722(t2, t5, t4, t1, t3) || 
 AsymptoticRegion5DL722(t2, t5, t4, t3, t1) || 
 AsymptoticRegion5DL722(t3, t1, t2, t4, t5) || 
 AsymptoticRegion5DL722(t3, t1, t2, t5, t4) || 
 AsymptoticRegion5DL722(t3, t1, t4, t2, t5) || 
 AsymptoticRegion5DL722(t3, t1, t4, t5, t2) || 
 AsymptoticRegion5DL722(t3, t1, t5, t2, t4) || 
 AsymptoticRegion5DL722(t3, t1, t5, t4, t2) || 
 AsymptoticRegion5DL722(t3, t2, t1, t4, t5) || 
 AsymptoticRegion5DL722(t3, t2, t1, t5, t4) || 
 AsymptoticRegion5DL722(t3, t2, t4, t1, t5) || 
 AsymptoticRegion5DL722(t3, t2, t4, t5, t1) || 
 AsymptoticRegion5DL722(t3, t2, t5, t1, t4) || 
 AsymptoticRegion5DL722(t3, t2, t5, t4, t1) || 
 AsymptoticRegion5DL722(t3, t4, t1, t2, t5) || 
 AsymptoticRegion5DL722(t3, t4, t1, t5, t2) || 
 AsymptoticRegion5DL722(t3, t4, t2, t1, t5) || 
 AsymptoticRegion5DL722(t3, t4, t2, t5, t1) || 
 AsymptoticRegion5DL722(t3, t4, t5, t1, t2) || 
 AsymptoticRegion5DL722(t3, t4, t5, t2, t1) || 
 AsymptoticRegion5DL722(t3, t5, t1, t2, t4) || 
 AsymptoticRegion5DL722(t3, t5, t1, t4, t2) || 
 AsymptoticRegion5DL722(t3, t5, t2, t1, t4) || 
 AsymptoticRegion5DL722(t3, t5, t2, t4, t1) || 
 AsymptoticRegion5DL722(t3, t5, t4, t1, t2) || 
 AsymptoticRegion5DL722(t3, t5, t4, t2, t1) || 
 AsymptoticRegion5DL722(t4, t1, t2, t3, t5) || 
 AsymptoticRegion5DL722(t4, t1, t2, t5, t3) || 
 AsymptoticRegion5DL722(t4, t1, t3, t2, t5) || 
 AsymptoticRegion5DL722(t4, t1, t3, t5, t2) || 
 AsymptoticRegion5DL722(t4, t1, t5, t2, t3) || 
 AsymptoticRegion5DL722(t4, t1, t5, t3, t2) || 
 AsymptoticRegion5DL722(t4, t2, t1, t3, t5) || 
 AsymptoticRegion5DL722(t4, t2, t1, t5, t3) || 
 AsymptoticRegion5DL722(t4, t2, t3, t1, t5) || 
 AsymptoticRegion5DL722(t4, t2, t3, t5, t1) || 
 AsymptoticRegion5DL722(t4, t2, t5, t1, t3) || 
 AsymptoticRegion5DL722(t4, t2, t5, t3, t1) || 
 AsymptoticRegion5DL722(t4, t3, t1, t2, t5) || 
 AsymptoticRegion5DL722(t4, t3, t1, t5, t2) || 
 AsymptoticRegion5DL722(t4, t3, t2, t1, t5) || 
 AsymptoticRegion5DL722(t4, t3, t2, t5, t1) || 
 AsymptoticRegion5DL722(t4, t3, t5, t1, t2) || 
 AsymptoticRegion5DL722(t4, t3, t5, t2, t1) || 
 AsymptoticRegion5DL722(t4, t5, t1, t2, t3) || 
 AsymptoticRegion5DL722(t4, t5, t1, t3, t2) || 
 AsymptoticRegion5DL722(t4, t5, t2, t1, t3) || 
 AsymptoticRegion5DL722(t4, t5, t2, t3, t1) || 
 AsymptoticRegion5DL722(t4, t5, t3, t1, t2) || 
 AsymptoticRegion5DL722(t4, t5, t3, t2, t1) || 
 AsymptoticRegion5DL722(t5, t1, t2, t3, t4) || 
 AsymptoticRegion5DL722(t5, t1, t2, t4, t3) || 
 AsymptoticRegion5DL722(t5, t1, t3, t2, t4) || 
 AsymptoticRegion5DL722(t5, t1, t3, t4, t2) || 
 AsymptoticRegion5DL722(t5, t1, t4, t2, t3) || 
 AsymptoticRegion5DL722(t5, t1, t4, t3, t2) || 
 AsymptoticRegion5DL722(t5, t2, t1, t3, t4) || 
 AsymptoticRegion5DL722(t5, t2, t1, t4, t3) || 
 AsymptoticRegion5DL722(t5, t2, t3, t1, t4) || 
 AsymptoticRegion5DL722(t5, t2, t3, t4, t1) || 
 AsymptoticRegion5DL722(t5, t2, t4, t1, t3) || 
 AsymptoticRegion5DL722(t5, t2, t4, t3, t1) || 
 AsymptoticRegion5DL722(t5, t3, t1, t2, t4) || 
 AsymptoticRegion5DL722(t5, t3, t1, t4, t2) || 
 AsymptoticRegion5DL722(t5, t3, t2, t1, t4) || 
 AsymptoticRegion5DL722(t5, t3, t2, t4, t1) || 
 AsymptoticRegion5DL722(t5, t3, t4, t1, t2) || 
 AsymptoticRegion5DL722(t5, t3, t4, t2, t1) || 
 AsymptoticRegion5DL722(t5, t4, t1, t2, t3) || 
 AsymptoticRegion5DL722(t5, t4, t1, t3, t2) || 
 AsymptoticRegion5DL722(t5, t4, t2, t1, t3) || 
 AsymptoticRegion5DL722(t5, t4, t2, t3, t1) || 
 AsymptoticRegion5DL722(t5, t4, t3, t1, t2) || 
 AsymptoticRegion5DL722(t5, t4, t3, t2, t1);
}

bool AsymptoticRegion5DL722All(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722No6(t1, t2, t3, t4, t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) || 
AsymptoticRegion5DL722No6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
AsymptoticRegion5DL722No6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
AsymptoticRegion5DL722No6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion3DL18(double t1, double t2, double t3) {
        double h = 1.0;
	    double k1 = 0.0;
	    double k2 = 0.0;
	    double g1 = 1.0;
	    double g2 = 2.0;
	    double g3 = 3.0;
	    double d1 = 4.0;
	    double d2 = 5.0;
    
	    double ud1 = 1 - 1.0 / (2 * d1);
	    double ud2 = 1 - 1.0 / (2 * d2);
	    double v = 1.0;
	
	    double b1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c1d1 = 1.0 / 6;
	    double c1d2 = 1.0 / 6;
	
	    double a2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c2d1 = 1.0 / 6;
	    double c2d2 = 1.0 / 6;
	
	    double b3O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b3O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b3O2d1 = 1.0 / 4;
	    double b3O2d2 = 1.0 / 4;
	    double c3O1d1 = 1.0 / 6;
	    double c3O1d2 = 1.0 / 6;
	    double c3O2d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c3O2d2 = 1.0 / 4 - 1.0 / (2 * d2);
	
	    double a4O1d1 = 1.0 / 2;
	    double a4O1d2 = 1.0 / 2;
	    double a4O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a4O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c4O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c4O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c4O2d1 = 1.0 / 6;
	    double c4O2d2 = 1.0 / 6;
	
	    double a5O1d1 = 1.0 / 2;
	    double a5O1d2 = 1.0 / 2;
	    double a5O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a5O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double b5O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b5O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b5O2d1 = 1.0 / 4;
	    double b5O2d2 = 1.0 / 4;
	    double c5O1d1 = 1.0 / 6;
	    double c5O1d2 = 1.0 / 6;
	    double c5O2d1 = 1.0 / 6;
	    double c5O2d2 = 1.0 / 6;
	
	    double a6O1d1 = 1.0 / 2;
	    double a6O1d2 = 1.0 / 2;
	    double a6O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a6O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double a6O3d1 = 1.0 / 2;
	    double a6O3d2 = 1.0 / 2;
	    double b6O1d1 = 1.0 / 4;
	    double b6O1d2 = 1.0 / 4;
	    double b6O2d1 = 1.0 / 4;
	    double b6O2d2 = 1.0 / 4;
	    double b6O3d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b6O3d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c6O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c6O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c6O2d1 = 1.0 / 6;
	    double c6O2d2 = 1.0 / 6;
	    double c6O3d1 = 1.0 / 6;
	    double c6O3d2 = 1.0 / 6;
	
    return (((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) );
	
}

bool AsymptoticRegion3DL18All(double t1, double t2, double t3){
	return AsymptoticRegion3DL18(t1, t2, t3) || AsymptoticRegion3DL18(t1, t3, t2) || AsymptoticRegion3DL18(t2, t1, t3) || 
		   AsymptoticRegion3DL18(t2, t3, t1) || AsymptoticRegion3DL18(t3, t1, t2) || AsymptoticRegion3DL18(t3, t2, t1);
}

bool AsymptoticRegion3DAll(double t1, double t2, double t3) {
    return AsymptoticRegion2DAll(t1, t2 + t3) || AsymptoticRegion2DAll(t2, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, t3) || AsymptoticRegion2DAll(t1 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, t1) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3, t2 + t3) || AsymptoticRegion2DAll(t2, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(t3, 1 - t1 - t2 - t3 + t2) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t2, t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t3) || AsymptoticRegion2DAll(t1 + t3, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t1) ||
           AsymptoticRegion2DAll(t1, t2 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t2, t1 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t2) || AsymptoticRegion2DAll(t2 + 1 - t1 - t2 - t3, t1) ||
		   AsymptoticRegion3DL722All(t1, t2, t3) || 
		   AsymptoticRegion3DL722All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t2, t3, 1 - t1 - t2 - t3) ||
		   AsymptoticRegion3DL18All(t1, t2, t3) || 
		   AsymptoticRegion3DL18All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t2, t3, 1 - t1 - t2 - t3);
}

bool AsymptoticRegion4DAllNo5(double t1, double t2, double t3, double t4) {
    return AsymptoticRegion2DAll(t1, t2 + t3 + t4) || AsymptoticRegion2DAll(t2, t1 + t3 + t4) ||
           AsymptoticRegion2DAll(t3, t1 + t2 + t4) || AsymptoticRegion2DAll(t4, t1 + t2 + t3) ||
           AsymptoticRegion2DAll(t1 + t2, t3 + t4) || AsymptoticRegion2DAll(t1 + t3, t2 + t4) ||
           AsymptoticRegion2DAll(t1 + t4, t2 + t3) || AsymptoticRegion2DAll(t2 + t3, t1 + t4) ||
           AsymptoticRegion2DAll(t2 + t4, t1 + t3) || AsymptoticRegion2DAll(t3 + t4, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2 + t3, t4) || AsymptoticRegion2DAll(t1 + t2 + t4, t3) ||
           AsymptoticRegion2DAll(t1 + t3 + t4, t2) || AsymptoticRegion2DAll(t2 + t3 + t4, t1) ||
		   		    AsymptoticRegion3DAll(t1, t2, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t3, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t4, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t2, t1, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t3, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t4, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t3, t1, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t2, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t4, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t4, t1, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t2, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t3, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t1, t3 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t2, t3 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t2, t4) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t3, t2 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t2, t3) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t3, t2) || 
		   		    AsymptoticRegion3DAll(t4, t2 + t3, t1) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t3, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t4, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t2, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t4, t2) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t2, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t3, t2) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t1, t4) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t4, t1) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t1, t3) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t3, t1) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t1, t2) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t2, t1) ||
		   		    AsymptoticRegion4DL722All(t1, t2, t3, t4);
}

bool AsymptoticRegion4DAll(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DAllNo5(t1, t2, t3, t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) ||
	       AsymptoticRegion4DAllNo5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) ||
	       AsymptoticRegion4DAllNo5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DAllNo6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5) || 
	  AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4) ||
	  AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1) ||
	  AsymptoticRegion2DAll(t5 + t2, t3 + t4) ||
	  AsymptoticRegion2DAll(t5 + t3, t2 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t5 + t2) ||
	  AsymptoticRegion2DAll(t1 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t5 + t3, t1 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t4) || 
	  AsymptoticRegion2DAll(t1 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t5) || 
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2) ||
	   AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4) || 
	   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3) || 
	   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2) || 
	   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1) ||
 AsymptoticRegion4DL722All(t1, t2, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t3, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t4, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t1, t5, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t2, t1, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t3, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t4, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t2, t5, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t3, t1, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t2, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t4, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t3, t5, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t1, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t2, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t3, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t5, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t1, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t2, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t3, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t4, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t3, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t4, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t1, t5, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t3, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t4, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t2, t5, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t2, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t4, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t3, t5, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t2, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t3, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t4, t5, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t2, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t3, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t5, t4, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t2, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t5, t2) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t1, t5) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t5, t1) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t2, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t4, t2) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t2, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t3, t2) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t1, t4) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t4, t1) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t1, t3) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t3, t1) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t1, t2) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t2, t1) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t3, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t3, t2) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t4, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t5, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t3, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t5, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t3, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t3, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t4, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t3, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t2, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t5, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t1, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t5, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t2, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t2, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t4, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t1, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t4, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t2, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t2, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t3, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t1, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t3, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t1, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t2, t1) ||
 AsymptoticRegion5DL722All(t1, t2, t3, t4, t5);
}

bool AsymptoticRegion5DAll(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DAllNo6(t1, t2, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion6DAllNo7(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t6, t1 + t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t5 + t6, t1 + t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t5 + t6, t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3 + t5) || 
		 AsymptoticRegion2DAll(t2 + t5 + t6, t1 + t3 + t4) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2 + t6) || 
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2 + t5) || 
		 AsymptoticRegion2DAll(t3 + t5 + t6, t1 + t2 + t4) || 
		 AsymptoticRegion2DAll(t4 + t5 + t6, t1 + t2 + t3) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t6, t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t6, t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5 + t6, t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t6, t2 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5 + t6, t2 + t4) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5 + t6, t2 + t3) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t6, t1 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5 + t6, t1 + t4) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5 + t6, t1 + t3) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5 + t6, t1 + t2) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t5, t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t6, t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5 + t6, t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5 + t6, t3) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5 + t6, t2) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5 + t6, t1) ||
		 AsymptoticRegion2DAll(t6 + t2, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t6 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t6 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t6 + t2 + t3) ||
		 AsymptoticRegion2DAll(t6 + t2 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t6 + t2) ||
		 AsymptoticRegion2DAll(t1 + t6, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t6 + t3) ||
		 AsymptoticRegion2DAll(t1 + t6 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t6 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t6) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2) ||		 
	       AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t6, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t6, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t6, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t6, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t6, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t3, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t4, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t5, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t4 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t5 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t4 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t5 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t4 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t5 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t3 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t5 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t3 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t4 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t3 + t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t3 + t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t4 + t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1, t4 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2, t4 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3, t4 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4, t3 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t5, t3 + t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t6, t3 + t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t3, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t3, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t4, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t3 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t3 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t3 + t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t3, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t3, t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t3, t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t3, t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t4, t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t2, t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t2, t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t2, t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t4, t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2 + t4, t1) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t2, t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t3, t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2 + t3, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t2, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t2, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t2, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t4, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t2, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t3, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t1, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t1, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t1, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t4, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t1, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t3, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t1, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t2, t1);
}

bool AsymptoticRegion6DAll(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, 1 - t1 - t2 - t3 - t4 - t5 - t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5 - t6, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5 - t6, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, 1 - t1 - t2 - t3 - t4 - t5 - t6, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, 1 - t1 - t2 - t3 - t4 - t5 - t6, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(1 - t1 - t2 - t3 - t4 - t5 - t6, t2, t3, t4, t5, t6);
}

bool TypeIRegion2D(double t1, double t2) {
    return (t1 + t2 <= 0.5) || (t1 <= 0.5 && t2 < 0.5 * (3 * 0.524 - 1)) || (t2 <= 0.5 && t1 < 0.5 * (3 * 0.524 - 1));
}

bool TypeIRegion3D(double t1, double t2, double t3) {
    return (t1 + t2 <= 0.5 && t3 < 0.5 * (3 * 0.524 - 1) ) || (t1 + t3 <= 0.5 && t2 < 0.5 * (3 * 0.524 - 1) ) ||
	       (t2 + t3 <= 0.5 && t1 < 0.5 * (3 * 0.524 - 1) ) || (t1 <= 0.5 && t2 + t3 < 0.5 * (3 * 0.524 - 1) ) ||
		   (t2 <= 0.5 && t1 + t3 < 0.5 * (3 * 0.524 - 1) ) || (t3 <= 0.5 && t1 + t2 < 0.5 * (3 * 0.524 - 1) ) || (t1 + t2 + t3 <= 0.5) ||
		   (( t1 <= 0.5) && (t3 < 0.25 * (3 * 0.524 - 1)) && (2 * t2 + t3 < 0.524) && (2 * t2 + 3 * t3 < 0.5 * (1 + 0.524))) ||
		   (( t1 <= 0.5) && (t2 < 0.25 * (3 * 0.524 - 1)) && (2 * t3 + t2 < 0.524) && (2 * t3 + 3 * t2 < 0.5 * (1 + 0.524))) ||
		   (( t2 <= 0.5) && (t3 < 0.25 * (3 * 0.524 - 1)) && (2 * t1 + t3 < 0.524) && (2 * t1 + 3 * t3 < 0.5 * (1 + 0.524))) ||
		   (( t2 <= 0.5) && (t1 < 0.25 * (3 * 0.524 - 1)) && (2 * t3 + t1 < 0.524) && (2 * t3 + 3 * t1 < 0.5 * (1 + 0.524))) ||
		   (( t3 <= 0.5) && (t1 < 0.25 * (3 * 0.524 - 1)) && (2 * t2 + t1 < 0.524) && (2 * t2 + 3 * t1 < 0.5 * (1 + 0.524))) ||
		   (( t3 <= 0.5) && (t2 < 0.25 * (3 * 0.524 - 1)) && (2 * t1 + t2 < 0.524) && (2 * t1 + 3 * t2 < 0.5 * (1 + 0.524))) ||
		   (( t1 <= 0.5) && (t2 < 0.5 * (1 - 0.524)) && (t3 < 0.125 * (3 * 0.524 - 1))) ||
		   (( t1 <= 0.5) && (t3 < 0.5 * (1 - 0.524)) && (t2 < 0.125 * (3 * 0.524 - 1))) ||
		   (( t2 <= 0.5) && (t1 < 0.5 * (1 - 0.524)) && (t3 < 0.125 * (3 * 0.524 - 1))) ||
		   (( t2 <= 0.5) && (t3 < 0.5 * (1 - 0.524)) && (t1 < 0.125 * (3 * 0.524 - 1))) ||
		   (( t3 <= 0.5) && (t1 < 0.5 * (1 - 0.524)) && (t2 < 0.125 * (3 * 0.524 - 1))) ||
		   (( t3 <= 0.5) && (t2 < 0.5 * (1 - 0.524)) && (t1 < 0.125 * (3 * 0.524 - 1)));
}

bool TypeIRegion5D(double t1, double t2, double t3, double t4, double t5) {
    return   TypeIRegion3D(t1, t2, t3 + t4 + t5) || 
 TypeIRegion3D(t1, t3, t2 + t4 + t5) || 
 TypeIRegion3D(t1, t4, t2 + t3 + t5) || 
 TypeIRegion3D(t1, t5, t2 + t3 + t4) || 
 TypeIRegion3D(t2, t1, t3 + t4 + t5) || 
 TypeIRegion3D(t2, t3, t1 + t4 + t5) || 
 TypeIRegion3D(t2, t4, t1 + t3 + t5) || 
 TypeIRegion3D(t2, t5, t1 + t3 + t4) || 
 TypeIRegion3D(t3, t1, t2 + t4 + t5) || 
 TypeIRegion3D(t3, t2, t1 + t4 + t5) || 
 TypeIRegion3D(t3, t4, t1 + t2 + t5) || 
 TypeIRegion3D(t3, t5, t1 + t2 + t4) || 
 TypeIRegion3D(t4, t1, t2 + t3 + t5) || 
 TypeIRegion3D(t4, t2, t1 + t3 + t5) || 
 TypeIRegion3D(t4, t3, t1 + t2 + t5) || 
 TypeIRegion3D(t4, t5, t1 + t2 + t3) || 
 TypeIRegion3D(t5, t1, t2 + t3 + t4) || 
 TypeIRegion3D(t5, t2, t1 + t3 + t4) || 
 TypeIRegion3D(t5, t3, t1 + t2 + t4) || 
 TypeIRegion3D(t5, t4, t1 + t2 + t3) || 
 TypeIRegion3D(t1, t2 + t3 + t4, t5) || 
 TypeIRegion3D(t1, t2 + t3 + t5, t4) || 
 TypeIRegion3D(t1, t2 + t4 + t5, t3) || 
 TypeIRegion3D(t1, t3 + t4 + t5, t2) || 
 TypeIRegion3D(t2, t1 + t3 + t4, t5) || 
 TypeIRegion3D(t2, t1 + t3 + t5, t4) || 
 TypeIRegion3D(t2, t1 + t4 + t5, t3) || 
 TypeIRegion3D(t2, t3 + t4 + t5, t1) || 
 TypeIRegion3D(t3, t1 + t2 + t4, t5) || 
 TypeIRegion3D(t3, t1 + t2 + t5, t4) || 
 TypeIRegion3D(t3, t1 + t4 + t5, t2) || 
 TypeIRegion3D(t3, t2 + t4 + t5, t1) || 
 TypeIRegion3D(t4, t1 + t2 + t3, t5) || 
 TypeIRegion3D(t4, t1 + t2 + t5, t3) || 
 TypeIRegion3D(t4, t1 + t3 + t5, t2) || 
 TypeIRegion3D(t4, t2 + t3 + t5, t1) || 
 TypeIRegion3D(t5, t1 + t2 + t3, t4) || 
 TypeIRegion3D(t5, t1 + t2 + t4, t3) || 
 TypeIRegion3D(t5, t1 + t3 + t4, t2) || 
 TypeIRegion3D(t5, t2 + t3 + t4, t1) || 
 TypeIRegion3D(t1 + t2 + t3, t4, t5) || 
 TypeIRegion3D(t1 + t2 + t3, t5, t4) || 
 TypeIRegion3D(t1 + t2 + t4, t3, t5) || 
 TypeIRegion3D(t1 + t2 + t4, t5, t3) || 
 TypeIRegion3D(t1 + t2 + t5, t3, t4) || 
 TypeIRegion3D(t1 + t2 + t5, t4, t3) || 
 TypeIRegion3D(t1 + t3 + t4, t2, t5) || 
 TypeIRegion3D(t1 + t3 + t4, t5, t2) || 
 TypeIRegion3D(t1 + t3 + t5, t2, t4) || 
 TypeIRegion3D(t1 + t3 + t5, t4, t2) || 
 TypeIRegion3D(t1 + t4 + t5, t2, t3) || 
 TypeIRegion3D(t1 + t4 + t5, t3, t2) || 
 TypeIRegion3D(t2 + t3 + t4, t1, t5) || 
 TypeIRegion3D(t2 + t3 + t4, t5, t1) || 
 TypeIRegion3D(t2 + t3 + t5, t1, t4) || 
 TypeIRegion3D(t2 + t3 + t5, t4, t1) || 
 TypeIRegion3D(t2 + t4 + t5, t1, t3) || 
 TypeIRegion3D(t2 + t4 + t5, t3, t1) || 
 TypeIRegion3D(t3 + t4 + t5, t1, t2) || 
 TypeIRegion3D(t3 + t4 + t5, t2, t1) || 
 TypeIRegion3D(t1, t2 + t3, t4 + t5) || 
 TypeIRegion3D(t1, t2 + t4, t3 + t5) || 
 TypeIRegion3D(t1, t2 + t5, t3 + t4) || 
 TypeIRegion3D(t1, t3 + t4, t2 + t5) || 
 TypeIRegion3D(t1, t3 + t5, t2 + t4) || 
 TypeIRegion3D(t1, t4 + t5, t2 + t3) || 
 TypeIRegion3D(t2, t1 + t3, t4 + t5) || 
 TypeIRegion3D(t2, t1 + t4, t3 + t5) || 
 TypeIRegion3D(t2, t1 + t5, t3 + t4) || 
 TypeIRegion3D(t2, t3 + t4, t1 + t5) || 
 TypeIRegion3D(t2, t3 + t5, t1 + t4) || 
 TypeIRegion3D(t2, t4 + t5, t1 + t3) || 
 TypeIRegion3D(t3, t1 + t2, t4 + t5) || 
 TypeIRegion3D(t3, t1 + t4, t2 + t5) || 
 TypeIRegion3D(t3, t1 + t5, t2 + t4) || 
 TypeIRegion3D(t3, t2 + t4, t1 + t5) || 
 TypeIRegion3D(t3, t2 + t5, t1 + t4) || 
 TypeIRegion3D(t3, t4 + t5, t1 + t2) || 
 TypeIRegion3D(t4, t1 + t2, t3 + t5) || 
 TypeIRegion3D(t4, t1 + t3, t2 + t5) || 
 TypeIRegion3D(t4, t1 + t5, t2 + t3) || 
 TypeIRegion3D(t4, t2 + t3, t1 + t5) || 
 TypeIRegion3D(t4, t2 + t5, t1 + t3) || 
 TypeIRegion3D(t4, t3 + t5, t1 + t2) || 
 TypeIRegion3D(t5, t1 + t2, t3 + t4) || 
 TypeIRegion3D(t5, t1 + t3, t2 + t4) || 
 TypeIRegion3D(t5, t1 + t4, t2 + t3) || 
 TypeIRegion3D(t5, t2 + t3, t1 + t4) || 
 TypeIRegion3D(t5, t2 + t4, t1 + t3) || 
 TypeIRegion3D(t5, t3 + t4, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3, t4 + t5) || 
 TypeIRegion3D(t1 + t2, t4, t3 + t5) || 
 TypeIRegion3D(t1 + t2, t5, t3 + t4) || 
 TypeIRegion3D(t1 + t3, t2, t4 + t5) || 
 TypeIRegion3D(t1 + t3, t4, t2 + t5) || 
 TypeIRegion3D(t1 + t3, t5, t2 + t4) || 
 TypeIRegion3D(t1 + t4, t2, t3 + t5) || 
 TypeIRegion3D(t1 + t4, t3, t2 + t5) || 
 TypeIRegion3D(t1 + t4, t5, t2 + t3) || 
 TypeIRegion3D(t1 + t5, t2, t3 + t4) || 
 TypeIRegion3D(t1 + t5, t3, t2 + t4) || 
 TypeIRegion3D(t1 + t5, t4, t2 + t3) || 
 TypeIRegion3D(t2 + t3, t1, t4 + t5) || 
 TypeIRegion3D(t2 + t3, t4, t1 + t5) || 
 TypeIRegion3D(t2 + t3, t5, t1 + t4) || 
 TypeIRegion3D(t2 + t4, t1, t3 + t5) || 
 TypeIRegion3D(t2 + t4, t3, t1 + t5) || 
 TypeIRegion3D(t2 + t4, t5, t1 + t3) || 
 TypeIRegion3D(t2 + t5, t1, t3 + t4) || 
 TypeIRegion3D(t2 + t5, t3, t1 + t4) || 
 TypeIRegion3D(t2 + t5, t4, t1 + t3) || 
 TypeIRegion3D(t3 + t4, t1, t2 + t5) || 
 TypeIRegion3D(t3 + t4, t2, t1 + t5) || 
 TypeIRegion3D(t3 + t4, t5, t1 + t2) || 
 TypeIRegion3D(t3 + t5, t1, t2 + t4) || 
 TypeIRegion3D(t3 + t5, t2, t1 + t4) || 
 TypeIRegion3D(t3 + t5, t4, t1 + t2) || 
 TypeIRegion3D(t4 + t5, t1, t2 + t3) || 
 TypeIRegion3D(t4 + t5, t2, t1 + t3) || 
 TypeIRegion3D(t4 + t5, t3, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3 + t4, t5) || 
 TypeIRegion3D(t1 + t2, t3 + t5, t4) || 
 TypeIRegion3D(t1 + t2, t4 + t5, t3) || 
 TypeIRegion3D(t1 + t3, t2 + t4, t5) || 
 TypeIRegion3D(t1 + t3, t2 + t5, t4) || 
 TypeIRegion3D(t1 + t3, t4 + t5, t2) || 
 TypeIRegion3D(t1 + t4, t2 + t3, t5) || 
 TypeIRegion3D(t1 + t4, t2 + t5, t3) || 
 TypeIRegion3D(t1 + t4, t3 + t5, t2) || 
 TypeIRegion3D(t1 + t5, t2 + t3, t4) || 
 TypeIRegion3D(t1 + t5, t2 + t4, t3) || 
 TypeIRegion3D(t1 + t5, t3 + t4, t2) || 
 TypeIRegion3D(t2 + t3, t1 + t4, t5) || 
 TypeIRegion3D(t2 + t3, t1 + t5, t4) || 
 TypeIRegion3D(t2 + t3, t4 + t5, t1) || 
 TypeIRegion3D(t2 + t4, t1 + t3, t5) || 
 TypeIRegion3D(t2 + t4, t1 + t5, t3) || 
 TypeIRegion3D(t2 + t4, t3 + t5, t1) || 
 TypeIRegion3D(t2 + t5, t1 + t3, t4) || 
 TypeIRegion3D(t2 + t5, t1 + t4, t3) || 
 TypeIRegion3D(t2 + t5, t3 + t4, t1) || 
 TypeIRegion3D(t3 + t4, t1 + t2, t5) || 
 TypeIRegion3D(t3 + t4, t1 + t5, t2) || 
 TypeIRegion3D(t3 + t4, t2 + t5, t1) || 
 TypeIRegion3D(t3 + t5, t1 + t2, t4) || 
 TypeIRegion3D(t3 + t5, t1 + t4, t2) || 
 TypeIRegion3D(t3 + t5, t2 + t4, t1) || 
 TypeIRegion3D(t4 + t5, t1 + t2, t3) || 
 TypeIRegion3D(t4 + t5, t1 + t3, t2) || 
 TypeIRegion3D(t4 + t5, t2 + t3, t1);
}

bool TypeIRegion7D(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
	return  TypeIRegion2D(t1, t2 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2, t1 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t3, t1 + t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t4, t1 + t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t5, t1 + t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t6, t1 + t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t7, t1 + t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2, t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3, t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t4, t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t5, t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t6, t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t7, t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t3, t1 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t4, t1 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t5, t1 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t6, t1 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t7, t1 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t3 + t4, t1 + t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t3 + t5, t1 + t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t3 + t6, t1 + t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t3 + t7, t1 + t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t4 + t5, t1 + t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t4 + t6, t1 + t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t4 + t7, t1 + t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t5 + t6, t1 + t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t5 + t7, t1 + t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t6 + t7, t1 + t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t3, t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4, t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t5, t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t6, t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t7, t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t4, t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t5, t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t6, t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t7, t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t4 + t5, t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t4 + t6, t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t4 + t7, t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t5 + t6, t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t5 + t7, t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t6 + t7, t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t2 + t3 + t4, t1 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t5, t1 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t6, t1 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t7, t1 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t4 + t5, t1 + t3 + t6 + t7) || 
 TypeIRegion2D(t2 + t4 + t6, t1 + t3 + t5 + t7) || 
 TypeIRegion2D(t2 + t4 + t7, t1 + t3 + t5 + t6) || 
 TypeIRegion2D(t2 + t5 + t6, t1 + t3 + t4 + t7) || 
 TypeIRegion2D(t2 + t5 + t7, t1 + t3 + t4 + t6) || 
 TypeIRegion2D(t2 + t6 + t7, t1 + t3 + t4 + t5) || 
 TypeIRegion2D(t3 + t4 + t5, t1 + t2 + t6 + t7) || 
 TypeIRegion2D(t3 + t4 + t6, t1 + t2 + t5 + t7) || 
 TypeIRegion2D(t3 + t4 + t7, t1 + t2 + t5 + t6) || 
 TypeIRegion2D(t3 + t5 + t6, t1 + t2 + t4 + t7) || 
 TypeIRegion2D(t3 + t5 + t7, t1 + t2 + t4 + t6) || 
 TypeIRegion2D(t3 + t6 + t7, t1 + t2 + t4 + t5) || 
 TypeIRegion2D(t4 + t5 + t6, t1 + t2 + t3 + t7) || 
 TypeIRegion2D(t4 + t5 + t7, t1 + t2 + t3 + t6) || 
 TypeIRegion2D(t4 + t6 + t7, t1 + t2 + t3 + t5) || 
 TypeIRegion2D(t5 + t6 + t7, t1 + t2 + t3 + t4) || 
 TypeIRegion2D(t1 + t2 + t3 + t4, t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5, t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t6, t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t7, t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t5, t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t6, t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t7, t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t5 + t6, t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t5 + t7, t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t6 + t7, t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t3 + t4 + t5, t2 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t6, t2 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t7, t2 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t5 + t6, t2 + t4 + t7) || 
 TypeIRegion2D(t1 + t3 + t5 + t7, t2 + t4 + t6) || 
 TypeIRegion2D(t1 + t3 + t6 + t7, t2 + t4 + t5) || 
 TypeIRegion2D(t1 + t4 + t5 + t6, t2 + t3 + t7) || 
 TypeIRegion2D(t1 + t4 + t5 + t7, t2 + t3 + t6) || 
 TypeIRegion2D(t1 + t4 + t6 + t7, t2 + t3 + t5) || 
 TypeIRegion2D(t1 + t5 + t6 + t7, t2 + t3 + t4) || 
 TypeIRegion2D(t2 + t3 + t4 + t5, t1 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t6, t1 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t7, t1 + t5 + t6) || 
 TypeIRegion2D(t2 + t3 + t5 + t6, t1 + t4 + t7) || 
 TypeIRegion2D(t2 + t3 + t5 + t7, t1 + t4 + t6) || 
 TypeIRegion2D(t2 + t3 + t6 + t7, t1 + t4 + t5) || 
 TypeIRegion2D(t2 + t4 + t5 + t6, t1 + t3 + t7) || 
 TypeIRegion2D(t2 + t4 + t5 + t7, t1 + t3 + t6) || 
 TypeIRegion2D(t2 + t4 + t6 + t7, t1 + t3 + t5) || 
 TypeIRegion2D(t2 + t5 + t6 + t7, t1 + t3 + t4) || 
 TypeIRegion2D(t3 + t4 + t5 + t6, t1 + t2 + t7) || 
 TypeIRegion2D(t3 + t4 + t5 + t7, t1 + t2 + t6) || 
 TypeIRegion2D(t3 + t4 + t6 + t7, t1 + t2 + t5) || 
 TypeIRegion2D(t3 + t5 + t6 + t7, t1 + t2 + t4) || 
 TypeIRegion2D(t4 + t5 + t6 + t7, t1 + t2 + t3) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5, t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6, t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t7, t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6, t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t7, t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t6 + t7, t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6, t3 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t7, t3 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t6 + t7, t3 + t5) || 
 TypeIRegion2D(t1 + t2 + t5 + t6 + t7, t3 + t4) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6, t2 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t7, t2 + t6) || 
 TypeIRegion2D(t1 + t3 + t4 + t6 + t7, t2 + t5) || 
 TypeIRegion2D(t1 + t3 + t5 + t6 + t7, t2 + t4) || 
 TypeIRegion2D(t1 + t4 + t5 + t6 + t7, t2 + t3) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6, t1 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t7, t1 + t6) || 
 TypeIRegion2D(t2 + t3 + t4 + t6 + t7, t1 + t5) || 
 TypeIRegion2D(t2 + t3 + t5 + t6 + t7, t1 + t4) || 
 TypeIRegion2D(t2 + t4 + t5 + t6 + t7, t1 + t3) || 
 TypeIRegion2D(t3 + t4 + t5 + t6 + t7, t1 + t2) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t6, t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t7, t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6 + t7, t5) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6 + t7, t4) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6 + t7, t3) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6 + t7, t2) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6 + t7, t1);
}

bool belowNu(double t1, double t2) {
    return (
        (0.048 <= t1 && t1 < 0.068 && t2 < min(t1, (2 * (0.524 - t1)) / 19)) ||
        (0.068 <= t1 && t1 < 0.116 && t2 < (2 * (0.524 - t1)) / 17) ||
        (0.116 <= t1 && t1 < 0.164 && t2 < (2 * (0.524 - t1)) / 15) ||
        (0.164 <= t1 && t1 < 0.212 && t2 < (2 * (0.524 - t1)) / 13) ||
        (0.212 <= t1 && t1 < 0.26 && t2 < (2 * (0.524 - t1)) / 11) ||
        (0.26 <= t1 && t1 < 0.308 && t2 < (2 * (0.524 - t1)) / 9) ||
        (0.308 <= t1 && t1 < 0.356 && t2 < (2 * (0.524 - t1)) / 7) ||
        (0.356 <= t1 && t1 < 0.404 && t2 < (2 * (0.524 - t1)) / 5) ||
        (0.404 <= t1 && t1 < 0.452 && t2 < (2 * (0.524 - t1)) / 3) ||
        (0.452 <= t1 && t1 < 0.5 && t2 < min(0.096, 2 * (0.524 - t1)))
    );
}

bool RegionA2DLoss(double t1, double t2) {
	double theta0 = 0.048;
	return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1) )
			&& (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)));
}

bool RegionC4DLoss(double t1, double t2, double t3, double t4) {
    double theta0 = 0.048;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && !(TypeIRegion5D(t1, t2, t3, t4, 0) && TypeIRegion5D(1 - t1 - t2 - t3 - t4, t2, t3, t4, 0))
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)));
}

bool RegionC6DLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.048;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) && !AsymptoticRegion6DAll(t1, t2, t3, t4, t5, t6)
		   && !TypeIRegion7D(t1, t2, t3, t4, t5, t6, t6) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)))
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4)))
		   && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t4 - t5)));
}

bool RegionC6DLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.048;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && (TypeIRegion5D(t1, t2, t3, t4, 0) && TypeIRegion5D(1 - t1 - t2 - t3 - t4, t2, t3, t4, 0))
		   && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5, t6)
		   && !TypeIRegion7D(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5, t6, t6) && !TypeIRegion7D(t1 - t6, t2, t3, t4, t5, t6, t5)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)))
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4))) && (theta0 <= t6 && t6 < 0.5 * t1);
}

bool RegionC4DRRLoss(double t1, double t2, double t3, double t4) {
    double theta0 = 0.048;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && !TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1);
}

bool RegionC6DRRLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.048;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && !TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && AsymptoticRegion5DAll(1 - t1 - t2 - t3, t2, t3, t4, t5) && AsymptoticRegion5DAll(t1 - t4, t2, t3, t4, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (t4 <= t5 && t5 < 0.5 * (t1 - t4)) && (t3 <= t6 && t6 < 0.5 * (1 - t1 - t2 - t3));
}

bool RegionC6DRRLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.048;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4)
		   && !AsymptoticRegion5DAll(1 - t1 - t2 - t3, t2, t3, t4, t5) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3, t2, t3, t4, t5, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (t1 - t4))) && (theta0 <= t6 && t6 < min(t5, 0.5 * (t1 - t4 - t5)));
}

bool RegionC6DRRLoss3(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.048;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && !AsymptoticRegion5DAll(t1 - t4, t2, t3, t4, t5) && !AsymptoticRegion6DAll(t1 - t4, t2, t3, t4, t5, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (theta0 <= t5 && t5 < min(t3, 0.5 * (1 - t1 - t2 - t3))) && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t5)));
}

// Define the integrand function

double integrandA2DLoss(double t1, double t2) {
    if (RegionA2DLoss(t1, t2)) {
        return omega1((1 - t1 - t2) / t2) / (t1 * t2 * t2);
    } else {
        return 0.0;
    }
}

double integrandC4DLoss(double t1, double t2, double t3, double t4) {
    if (RegionC4DLoss(t1, t2, t3, t4)) {
        return omega1((1 - t1 - t2 - t3 - t4) / t4) / (t1 * t2 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandC6DLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DLoss1(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5 - t6) / t6) / (t1 * t2 * t3 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DLoss2(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5) / t5) * omega1((t1 - t6) / t6) / (t2 * t3 * t4 * t5 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC4DRRLoss(double t1, double t2, double t3, double t4) {
    if (RegionC4DRRLoss(t1, t2, t3, t4)) {
        return omega1((1 - t1 - t2 - t3) / t3) * omega1((t1 - t4) / t4) / (t2 * t3 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss1(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t4 - t5) / t5) * omega1((t1 - t2 - t3 - t6) / t6) / (t2 * t3 * t4 * t5 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss2(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3) / t3) * omega1((t1 - t4 - t5 - t6) / t6) / (t2 * t3 * t3 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss3(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss3(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t5 - t6) / t6) * omega1((t1 - t4) / t4) / (t2 * t3 * t4 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

// Trapezoidal rule for 1D integration
double trapezoidal_1D(double (*f)(double), double a, double b, int n) {
    double h = (b - a) / n;
    double sum = 0.5 * (f(a) + f(b));
    for (int i = 1; i < n; ++i) {
        double x = a + i * h;
        sum += f(x);
    }
    return sum * h;
}

// Trapezoidal rule for 2D integration
double trapezoidal_2D(double (*f)(double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            double weight = 1.0;
            if (i == 0 || i == n1) weight *= 0.5;
            if (j == 0 || j == n2) weight *= 0.5;
            sum += weight * f(t1, t2);
        }
    }
    return sum * h1 * h2;
}

// Trapezoidal rule for 3D integration
double trapezoidal_3D_parallel(double (*f)(double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        double weight = 1.0;
                        if (i == 0 || i == n1) weight *= 0.5;
                        if (j == 0 || j == n2) weight *= 0.5;
                        if (k == 0 || k == n3) weight *= 0.5;
                        local_sum += weight * f(t1, t2, t3);
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3;
}

// Trapezoidal rule for 4D integration
double trapezoidal_4D(double (*f)(double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    double weight = 1.0;
                    if (i == 0 || i == n1) weight *= 0.5;
                    if (j == 0 || j == n2) weight *= 0.5;
                    if (k == 0 || k == n3) weight *= 0.5;
                    if (l == 0 || l == n4) weight *= 0.5;
                    sum += weight * f(t1, t2, t3, t4);
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4;
}

double trapezoidal_4D_parallel(double (*f)(double, double, double, double),
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
                      size_t num_threads_requested = 160) 
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;

    int total_i = n1 + 1;
    
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            local_sum += weight * f(t1, t2, t3, t4);
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4;
}

// Trapezoidal rule for 5D integration
double trapezoidal_5D_parallel(double (*f)(double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                double weight = 1.0;
                                if (i == 0 || i == n1) weight *= 0.5;
                                if (j == 0 || j == n2) weight *= 0.5;
                                if (k == 0 || k == n3) weight *= 0.5;
                                if (l == 0 || l == n4) weight *= 0.5;
                                if (x == 0 || x == n5) weight *= 0.5;
                                local_sum += weight * f(t1, t2, t3, t4, t5);
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5;
}

// Trapezoidal rule for 6D integration
double trapezoidal_6D(double (*f)(double, double, double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
					  double a5, double b5, int n5,
					  double a6, double b6, int n6) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    for (int x = 0; x <= n5; ++x) {
					    double t5 = a5 + x * h5;
					    for (int y = 0; y <= n4; ++y) {
							double t6 = a6 + y * h6;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            if (x == 0 || x == n5) weight *= 0.5;
                            if (y == 0 || y == n6) weight *= 0.5;
                            sum += weight * f(t1, t2, t3, t4, t5, t6);
					    }
                    }
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

double trapezoidal_6D_parallel(double (*f)(double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    double weight = 1.0;
                                    if (i == 0 || i == n1) weight *= 0.5;
                                    if (j == 0 || j == n2) weight *= 0.5;
                                    if (k == 0 || k == n3) weight *= 0.5;
                                    if (l == 0 || l == n4) weight *= 0.5;
                                    if (x == 0 || x == n5) weight *= 0.5;
                                    if (y == 0 || y == n6) weight *= 0.5;
                                    local_sum += weight * f(t1, t2, t3, t4, t5, t6);
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

// Trapezoidal rule for 7D integration
double trapezoidal_7D_parallel(double (*f)(double, double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               double a7, double b7, int n7,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double h7 = (b7 - a7) / n7;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    for (int z = 0; z <= n7; ++z) {
                                        double t7 = a7 + z * h7;
                                        double weight = 1.0;
                                        if (i == 0 || i == n1) weight *= 0.5;
                                        if (j == 0 || j == n2) weight *= 0.5;
                                        if (k == 0 || k == n3) weight *= 0.5;
                                        if (l == 0 || l == n4) weight *= 0.5;
                                        if (x == 0 || x == n5) weight *= 0.5;
                                        if (y == 0 || y == n6) weight *= 0.5;
                                        if (z == 0 || z == n7) weight *= 0.5;
                                        local_sum += weight * f(t1, t2, t3, t4, t5, t6, t7);
                                    }
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6 * h7;
}

int main() {
    double v0 = 0.048;
    size_t requested_threads = 160;

    // Define the integration limits
    double a1 = v0, b1 = 0.5;
    double a2 = v0, b2 = 1.0/3;
    double a3 = v0, b3 = 0.25;
    double a4 = v0, b4 = 0.25;
    double a51 = v0, b51 = (0.5 - v0)/2;
    double a52 = v0, b52 = (0.5 - v0)/2;
    double a53 = v0, b53 = 0.25;
    double a61 = v0, b61 = (1 - (3 * v0))/2;
    double a62 = v0, b62 = 0.25;
    double a63 = v0, b63 = 0.25;

    // Define the number of intervals for each dimension
    int n1 = 10, n2 = 10, n3 = 10, n4 = 10, n5 = 10, n6 = 10;
    
    // Perform the integration
    
	//double C4DRRLoss = trapezoidal_4D_parallel(integrandC4DRRLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, requested_threads);
	//double C6DRRLoss1 = trapezoidal_6D_parallel(integrandC6DRRLoss1, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a51, b51, n5, a61, b61, n6, requested_threads);
	//double C6DRRLoss2 = trapezoidal_6D_parallel(integrandC6DRRLoss2, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a52, b52, n5, a62, b62, n6, requested_threads);
	//double C6DRRLoss3 = trapezoidal_6D_parallel(integrandC6DRRLoss3, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a53, b53, n5, a63, b63, n6, requested_threads);
	
	//cout << "The result of the integration C4DRRLoss is: " << C4DRRLoss << endl;
    //cout << "The result of the integration C6DRRLoss1 is: " << C6DRRLoss1 << endl;
    //cout << "The result of the integration C6DRRLoss2 is: " << C6DRRLoss2 << endl;
    //cout << "The result of the integration C6DRRLoss3 is: " << C6DRRLoss3 << endl;


    system("pause");
    return 0;
    
    /*
    The result of the integration C4DRRLoss is: 0.145613 (10 10 10 10)
    The result of the integration C4DRRLoss is: 0.143933 (50 50 50 50)
    The result of the integration C4DRRLoss is: 0.141108 (100 100 100 100)
    The result of the integration C4DRRLoss is: 0.141758 (200 200 100 100)
    The result of the integration C4DRRLoss is: 0.141448 (200 200 200 200)
    
    The result of the integration C6DRRLoss1 is: 0 (10 10 10 10 10 10)
    
    The result of the integration C6DRRLoss2 is: 0 (10 10 10 10 10 10)
    The result of the integration C6DRRLoss2 is: 0.000819558 (100 20 20 20 20 20)
    The result of the integration C6DRRLoss2 is: 0.000843035 (100 100 20 20 20 20)
    
    The result of the integration C6DRRLoss3 is: 0 (10 10 10 10 10 10)
	*/
	
}


==> anc/LB_525_160_1.cpp <==
#include <iostream>
#include <cmath>
#include <vector>
#include <algorithm>
#include <thread>
#include <functional>
#include <numeric>
// #include <boost/math/special_functions/polylog.hpp>

using namespace std;

// Define the upper and lower bounds for the Buchstab function
double omega1(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5644; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5617;
}

double omega0(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5607; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5612;
}

// Define the region functions
bool AsymptoticRegion2D(double t1, double t2) {
    return (std::abs(t1 - t2) < 0.05 && t1 + t2 > 1 - 0.1);
}

bool AsymptoticRegion2DAll(double t1, double t2) {
    return AsymptoticRegion2D(t1, t2) || AsymptoticRegion2D(1 - t1 - t2, t1) || AsymptoticRegion2D(1 - t1 - t2, t2);
}

bool AsymptoticRegion3D(double t1, double t2, double t3) {
    return AsymptoticRegion2D(t1, t2 + t3) || AsymptoticRegion2D(t2, t1 + t3) || AsymptoticRegion2D(t3, t1 + t2) ||
           AsymptoticRegion2D(t1 + t2, t3) || AsymptoticRegion2D(t1 + t3, t2) || AsymptoticRegion2D(t2 + t3, t1);
}

bool AsymptoticRegion3DL722(double t1, double t2, double t3) {
    return (((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.525))/7) || 
			    ((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (1 - t1 - t2 - t3) >= (2 * (1 - 0.525))/11) || 
				((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/3 && 2 * (t3) + (1 - t1 - t2 - t3) >= 1 - 0.525 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.525))/5) || 
				((t1) >= 1 - 0.525 && (t2) <= (1 - 0.525)/3 && (t3) <= (1 - 0.525)/3 && (t2) + (t3) >= (4 *  (1 - 0.525))/7 && (t2) + (t3) + (1 - t1 - t2 - t3) >= (14 *  (1 - 0.525))/13));
}

bool AsymptoticRegion3DL722All(double t1, double t2, double t3) {
    return AsymptoticRegion3DL722(t1, t2, t3) || AsymptoticRegion3DL722(t1, t3, t2) || AsymptoticRegion3DL722(t2, t1, t3) || 
		   AsymptoticRegion3DL722(t2, t3, t1) || AsymptoticRegion3DL722(t3, t1, t2) || AsymptoticRegion3DL722(t3, t2, t1);
}

bool AsymptoticRegion4DL722(double t1, double t2, double t3, double t4) {
	return (((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.525))/83) || 
           ((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.525))/47) || 
           ((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/9 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.525))/35) || 
           ((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/10 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.525))/29) || 
           ((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/12 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.525))/23) || 
           ((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.525))/39) || 
           ((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/6 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.525))/23) || 
           ((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.525))/15) || 
           ((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/5 && (t4) >= (1 - 0.525)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.525))/19));
}

bool AsymptoticRegion4DL722No5(double t1, double t2, double t3, double t4) {
	return  AsymptoticRegion4DL722(t1, t2, t3, t4) || 
 AsymptoticRegion4DL722(t1, t2, t4, t3) || 
 AsymptoticRegion4DL722(t1, t3, t2, t4) || 
 AsymptoticRegion4DL722(t1, t3, t4, t2) || 
 AsymptoticRegion4DL722(t1, t4, t2, t3) || 
 AsymptoticRegion4DL722(t1, t4, t3, t2) || 
 AsymptoticRegion4DL722(t2, t1, t3, t4) || 
 AsymptoticRegion4DL722(t2, t1, t4, t3) || 
 AsymptoticRegion4DL722(t2, t3, t1, t4) || 
 AsymptoticRegion4DL722(t2, t3, t4, t1) || 
 AsymptoticRegion4DL722(t2, t4, t1, t3) || 
 AsymptoticRegion4DL722(t2, t4, t3, t1) || 
 AsymptoticRegion4DL722(t3, t1, t2, t4) || 
 AsymptoticRegion4DL722(t3, t1, t4, t2) || 
 AsymptoticRegion4DL722(t3, t2, t1, t4) || 
 AsymptoticRegion4DL722(t3, t2, t4, t1) || 
 AsymptoticRegion4DL722(t3, t4, t1, t2) || 
 AsymptoticRegion4DL722(t3, t4, t2, t1) || 
 AsymptoticRegion4DL722(t4, t1, t2, t3) || 
 AsymptoticRegion4DL722(t4, t1, t3, t2) || 
 AsymptoticRegion4DL722(t4, t2, t1, t3) || 
 AsymptoticRegion4DL722(t4, t2, t3, t1) || 
 AsymptoticRegion4DL722(t4, t3, t1, t2) || 
 AsymptoticRegion4DL722(t4, t3, t2, t1);
}

bool AsymptoticRegion4DL722All(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DL722No5(t1, t2, t3, t4) || 
AsymptoticRegion4DL722No5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) || 
AsymptoticRegion4DL722No5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) || 
AsymptoticRegion4DL722No5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) || 
AsymptoticRegion4DL722No5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DL722(double t1, double t2, double t3, double t4, double t5) {
	return (((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/43 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/3611) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/44 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/1847) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/45 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/1259) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/46 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/965) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/671) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/49 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/587) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/51 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/475) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/54 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/377) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/56 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/335) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/60 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/279) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/63 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/251) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/70 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/209) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/78 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/181) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/84 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/167) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/1199) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/26 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/623) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/431) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/335) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/239) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/32 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/191) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/33 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/175) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/143) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/119) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/42 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/111) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/95) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/9 && (t5) >= (1 - 0.525)/19 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/683) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/9 && (t5) >= (1 - 0.525)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/359) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/9 && (t5) >= (1 - 0.525)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/251) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/9 && (t5) >= (1 - 0.525)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/197) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/9 && (t5) >= (1 - 0.525)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/143) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/9 && (t5) >= (1 - 0.525)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/107) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/9 && (t5) >= (1 - 0.525)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/89) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/9 && (t5) >= (1 - 0.525)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/71) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/10 && (t5) >= (1 - 0.525)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/479) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/10 && (t5) >= (1 - 0.525)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/179) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/10 && (t5) >= (1 - 0.525)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/119) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/10 && (t5) >= (1 - 0.525)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/79) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/10 && (t5) >= (1 - 0.525)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/59) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/11 && (t5) >= (1 - 0.525)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/461) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/11 && (t5) >= (1 - 0.525)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/219) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/11 && (t5) >= (1 - 0.525)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/65) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/12 && (t5) >= (1 - 0.525)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/311) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/12 && (t5) >= (1 - 0.525)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/167) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/12 && (t5) >= (1 - 0.525)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/119) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/12 && (t5) >= (1 - 0.525)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/95) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/12 && (t5) >= (1 - 0.525)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/71) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/12 && (t5) >= (1 - 0.525)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/59) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/12 && (t5) >= (1 - 0.525)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/55) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/13 && (t5) >= (1 - 0.525)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/155) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/14 && (t5) >= (1 - 0.525)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/69) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/14 && (t5) >= (1 - 0.525)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/41) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/15 && (t5) >= (1 - 0.525)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/59) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/15 && (t5) >= (1 - 0.525)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/39) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/839) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/439) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/239) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/199) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/139) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/119) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/89) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/79) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/311) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/167) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/119) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/95) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/71) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/59) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/55) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/47) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/279) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/55) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/143) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/79) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/31) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/9 && (t5) >= (1 - 0.525)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/71) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/5 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/11 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/219) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/5 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/12 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/119) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/5 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/69) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/5 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/59) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/5 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/8 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/239) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/5 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/89) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/5 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/59) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/5 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/29) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/5 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/139) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/6 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/41) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/6 && (t4) >= (1 - 0.525)/9 && (t5) >= (1 - 0.525)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/17) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/7 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/27));
}

bool AsymptoticRegion5DL722No6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722(t1, t2, t3, t4, t5) || 
 AsymptoticRegion5DL722(t1, t2, t3, t5, t4) || 
 AsymptoticRegion5DL722(t1, t2, t4, t3, t5) || 
 AsymptoticRegion5DL722(t1, t2, t4, t5, t3) || 
 AsymptoticRegion5DL722(t1, t2, t5, t3, t4) || 
 AsymptoticRegion5DL722(t1, t2, t5, t4, t3) || 
 AsymptoticRegion5DL722(t1, t3, t2, t4, t5) || 
 AsymptoticRegion5DL722(t1, t3, t2, t5, t4) || 
 AsymptoticRegion5DL722(t1, t3, t4, t2, t5) || 
 AsymptoticRegion5DL722(t1, t3, t4, t5, t2) || 
 AsymptoticRegion5DL722(t1, t3, t5, t2, t4) || 
 AsymptoticRegion5DL722(t1, t3, t5, t4, t2) || 
 AsymptoticRegion5DL722(t1, t4, t2, t3, t5) || 
 AsymptoticRegion5DL722(t1, t4, t2, t5, t3) || 
 AsymptoticRegion5DL722(t1, t4, t3, t2, t5) || 
 AsymptoticRegion5DL722(t1, t4, t3, t5, t2) || 
 AsymptoticRegion5DL722(t1, t4, t5, t2, t3) || 
 AsymptoticRegion5DL722(t1, t4, t5, t3, t2) || 
 AsymptoticRegion5DL722(t1, t5, t2, t3, t4) || 
 AsymptoticRegion5DL722(t1, t5, t2, t4, t3) || 
 AsymptoticRegion5DL722(t1, t5, t3, t2, t4) || 
 AsymptoticRegion5DL722(t1, t5, t3, t4, t2) || 
 AsymptoticRegion5DL722(t1, t5, t4, t2, t3) || 
 AsymptoticRegion5DL722(t1, t5, t4, t3, t2) || 
 AsymptoticRegion5DL722(t2, t1, t3, t4, t5) || 
 AsymptoticRegion5DL722(t2, t1, t3, t5, t4) || 
 AsymptoticRegion5DL722(t2, t1, t4, t3, t5) || 
 AsymptoticRegion5DL722(t2, t1, t4, t5, t3) || 
 AsymptoticRegion5DL722(t2, t1, t5, t3, t4) || 
 AsymptoticRegion5DL722(t2, t1, t5, t4, t3) || 
 AsymptoticRegion5DL722(t2, t3, t1, t4, t5) || 
 AsymptoticRegion5DL722(t2, t3, t1, t5, t4) || 
 AsymptoticRegion5DL722(t2, t3, t4, t1, t5) || 
 AsymptoticRegion5DL722(t2, t3, t4, t5, t1) || 
 AsymptoticRegion5DL722(t2, t3, t5, t1, t4) || 
 AsymptoticRegion5DL722(t2, t3, t5, t4, t1) || 
 AsymptoticRegion5DL722(t2, t4, t1, t3, t5) || 
 AsymptoticRegion5DL722(t2, t4, t1, t5, t3) || 
 AsymptoticRegion5DL722(t2, t4, t3, t1, t5) || 
 AsymptoticRegion5DL722(t2, t4, t3, t5, t1) || 
 AsymptoticRegion5DL722(t2, t4, t5, t1, t3) || 
 AsymptoticRegion5DL722(t2, t4, t5, t3, t1) || 
 AsymptoticRegion5DL722(t2, t5, t1, t3, t4) || 
 AsymptoticRegion5DL722(t2, t5, t1, t4, t3) || 
 AsymptoticRegion5DL722(t2, t5, t3, t1, t4) || 
 AsymptoticRegion5DL722(t2, t5, t3, t4, t1) || 
 AsymptoticRegion5DL722(t2, t5, t4, t1, t3) || 
 AsymptoticRegion5DL722(t2, t5, t4, t3, t1) || 
 AsymptoticRegion5DL722(t3, t1, t2, t4, t5) || 
 AsymptoticRegion5DL722(t3, t1, t2, t5, t4) || 
 AsymptoticRegion5DL722(t3, t1, t4, t2, t5) || 
 AsymptoticRegion5DL722(t3, t1, t4, t5, t2) || 
 AsymptoticRegion5DL722(t3, t1, t5, t2, t4) || 
 AsymptoticRegion5DL722(t3, t1, t5, t4, t2) || 
 AsymptoticRegion5DL722(t3, t2, t1, t4, t5) || 
 AsymptoticRegion5DL722(t3, t2, t1, t5, t4) || 
 AsymptoticRegion5DL722(t3, t2, t4, t1, t5) || 
 AsymptoticRegion5DL722(t3, t2, t4, t5, t1) || 
 AsymptoticRegion5DL722(t3, t2, t5, t1, t4) || 
 AsymptoticRegion5DL722(t3, t2, t5, t4, t1) || 
 AsymptoticRegion5DL722(t3, t4, t1, t2, t5) || 
 AsymptoticRegion5DL722(t3, t4, t1, t5, t2) || 
 AsymptoticRegion5DL722(t3, t4, t2, t1, t5) || 
 AsymptoticRegion5DL722(t3, t4, t2, t5, t1) || 
 AsymptoticRegion5DL722(t3, t4, t5, t1, t2) || 
 AsymptoticRegion5DL722(t3, t4, t5, t2, t1) || 
 AsymptoticRegion5DL722(t3, t5, t1, t2, t4) || 
 AsymptoticRegion5DL722(t3, t5, t1, t4, t2) || 
 AsymptoticRegion5DL722(t3, t5, t2, t1, t4) || 
 AsymptoticRegion5DL722(t3, t5, t2, t4, t1) || 
 AsymptoticRegion5DL722(t3, t5, t4, t1, t2) || 
 AsymptoticRegion5DL722(t3, t5, t4, t2, t1) || 
 AsymptoticRegion5DL722(t4, t1, t2, t3, t5) || 
 AsymptoticRegion5DL722(t4, t1, t2, t5, t3) || 
 AsymptoticRegion5DL722(t4, t1, t3, t2, t5) || 
 AsymptoticRegion5DL722(t4, t1, t3, t5, t2) || 
 AsymptoticRegion5DL722(t4, t1, t5, t2, t3) || 
 AsymptoticRegion5DL722(t4, t1, t5, t3, t2) || 
 AsymptoticRegion5DL722(t4, t2, t1, t3, t5) || 
 AsymptoticRegion5DL722(t4, t2, t1, t5, t3) || 
 AsymptoticRegion5DL722(t4, t2, t3, t1, t5) || 
 AsymptoticRegion5DL722(t4, t2, t3, t5, t1) || 
 AsymptoticRegion5DL722(t4, t2, t5, t1, t3) || 
 AsymptoticRegion5DL722(t4, t2, t5, t3, t1) || 
 AsymptoticRegion5DL722(t4, t3, t1, t2, t5) || 
 AsymptoticRegion5DL722(t4, t3, t1, t5, t2) || 
 AsymptoticRegion5DL722(t4, t3, t2, t1, t5) || 
 AsymptoticRegion5DL722(t4, t3, t2, t5, t1) || 
 AsymptoticRegion5DL722(t4, t3, t5, t1, t2) || 
 AsymptoticRegion5DL722(t4, t3, t5, t2, t1) || 
 AsymptoticRegion5DL722(t4, t5, t1, t2, t3) || 
 AsymptoticRegion5DL722(t4, t5, t1, t3, t2) || 
 AsymptoticRegion5DL722(t4, t5, t2, t1, t3) || 
 AsymptoticRegion5DL722(t4, t5, t2, t3, t1) || 
 AsymptoticRegion5DL722(t4, t5, t3, t1, t2) || 
 AsymptoticRegion5DL722(t4, t5, t3, t2, t1) || 
 AsymptoticRegion5DL722(t5, t1, t2, t3, t4) || 
 AsymptoticRegion5DL722(t5, t1, t2, t4, t3) || 
 AsymptoticRegion5DL722(t5, t1, t3, t2, t4) || 
 AsymptoticRegion5DL722(t5, t1, t3, t4, t2) || 
 AsymptoticRegion5DL722(t5, t1, t4, t2, t3) || 
 AsymptoticRegion5DL722(t5, t1, t4, t3, t2) || 
 AsymptoticRegion5DL722(t5, t2, t1, t3, t4) || 
 AsymptoticRegion5DL722(t5, t2, t1, t4, t3) || 
 AsymptoticRegion5DL722(t5, t2, t3, t1, t4) || 
 AsymptoticRegion5DL722(t5, t2, t3, t4, t1) || 
 AsymptoticRegion5DL722(t5, t2, t4, t1, t3) || 
 AsymptoticRegion5DL722(t5, t2, t4, t3, t1) || 
 AsymptoticRegion5DL722(t5, t3, t1, t2, t4) || 
 AsymptoticRegion5DL722(t5, t3, t1, t4, t2) || 
 AsymptoticRegion5DL722(t5, t3, t2, t1, t4) || 
 AsymptoticRegion5DL722(t5, t3, t2, t4, t1) || 
 AsymptoticRegion5DL722(t5, t3, t4, t1, t2) || 
 AsymptoticRegion5DL722(t5, t3, t4, t2, t1) || 
 AsymptoticRegion5DL722(t5, t4, t1, t2, t3) || 
 AsymptoticRegion5DL722(t5, t4, t1, t3, t2) || 
 AsymptoticRegion5DL722(t5, t4, t2, t1, t3) || 
 AsymptoticRegion5DL722(t5, t4, t2, t3, t1) || 
 AsymptoticRegion5DL722(t5, t4, t3, t1, t2) || 
 AsymptoticRegion5DL722(t5, t4, t3, t2, t1);
}

bool AsymptoticRegion5DL722All(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722No6(t1, t2, t3, t4, t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) || 
AsymptoticRegion5DL722No6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
AsymptoticRegion5DL722No6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
AsymptoticRegion5DL722No6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion3DL18(double t1, double t2, double t3) {
        double h = 1.0;
	    double k1 = 0.0;
	    double k2 = 0.0;
	    double g1 = 1.0;
	    double g2 = 2.0;
	    double g3 = 3.0;
	    double d1 = 4.0;
	    double d2 = 5.0;
    
	    double ud1 = 1 - 1.0 / (2 * d1);
	    double ud2 = 1 - 1.0 / (2 * d2);
	    double v = 1.0;
	
	    double b1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c1d1 = 1.0 / 6;
	    double c1d2 = 1.0 / 6;
	
	    double a2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c2d1 = 1.0 / 6;
	    double c2d2 = 1.0 / 6;
	
	    double b3O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b3O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b3O2d1 = 1.0 / 4;
	    double b3O2d2 = 1.0 / 4;
	    double c3O1d1 = 1.0 / 6;
	    double c3O1d2 = 1.0 / 6;
	    double c3O2d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c3O2d2 = 1.0 / 4 - 1.0 / (2 * d2);
	
	    double a4O1d1 = 1.0 / 2;
	    double a4O1d2 = 1.0 / 2;
	    double a4O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a4O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c4O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c4O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c4O2d1 = 1.0 / 6;
	    double c4O2d2 = 1.0 / 6;
	
	    double a5O1d1 = 1.0 / 2;
	    double a5O1d2 = 1.0 / 2;
	    double a5O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a5O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double b5O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b5O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b5O2d1 = 1.0 / 4;
	    double b5O2d2 = 1.0 / 4;
	    double c5O1d1 = 1.0 / 6;
	    double c5O1d2 = 1.0 / 6;
	    double c5O2d1 = 1.0 / 6;
	    double c5O2d2 = 1.0 / 6;
	
	    double a6O1d1 = 1.0 / 2;
	    double a6O1d2 = 1.0 / 2;
	    double a6O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a6O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double a6O3d1 = 1.0 / 2;
	    double a6O3d2 = 1.0 / 2;
	    double b6O1d1 = 1.0 / 4;
	    double b6O1d2 = 1.0 / 4;
	    double b6O2d1 = 1.0 / 4;
	    double b6O2d2 = 1.0 / 4;
	    double b6O3d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b6O3d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c6O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c6O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c6O2d1 = 1.0 / 6;
	    double c6O2d2 = 1.0 / 6;
	    double c6O3d1 = 1.0 / 6;
	    double c6O3d2 = 1.0 / 6;
	
    return (((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) );
	
}

bool AsymptoticRegion3DL18All(double t1, double t2, double t3){
	return AsymptoticRegion3DL18(t1, t2, t3) || AsymptoticRegion3DL18(t1, t3, t2) || AsymptoticRegion3DL18(t2, t1, t3) || 
		   AsymptoticRegion3DL18(t2, t3, t1) || AsymptoticRegion3DL18(t3, t1, t2) || AsymptoticRegion3DL18(t3, t2, t1);
}

bool AsymptoticRegion3DAll(double t1, double t2, double t3) {
    return AsymptoticRegion2DAll(t1, t2 + t3) || AsymptoticRegion2DAll(t2, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, t3) || AsymptoticRegion2DAll(t1 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, t1) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3, t2 + t3) || AsymptoticRegion2DAll(t2, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(t3, 1 - t1 - t2 - t3 + t2) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t2, t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t3) || AsymptoticRegion2DAll(t1 + t3, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t1) ||
           AsymptoticRegion2DAll(t1, t2 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t2, t1 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t2) || AsymptoticRegion2DAll(t2 + 1 - t1 - t2 - t3, t1) ||
		   AsymptoticRegion3DL722All(t1, t2, t3) || 
		   AsymptoticRegion3DL722All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t2, t3, 1 - t1 - t2 - t3) ||
		   AsymptoticRegion3DL18All(t1, t2, t3) || 
		   AsymptoticRegion3DL18All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t2, t3, 1 - t1 - t2 - t3);
}

bool AsymptoticRegion4DAllNo5(double t1, double t2, double t3, double t4) {
    return AsymptoticRegion2DAll(t1, t2 + t3 + t4) || AsymptoticRegion2DAll(t2, t1 + t3 + t4) ||
           AsymptoticRegion2DAll(t3, t1 + t2 + t4) || AsymptoticRegion2DAll(t4, t1 + t2 + t3) ||
           AsymptoticRegion2DAll(t1 + t2, t3 + t4) || AsymptoticRegion2DAll(t1 + t3, t2 + t4) ||
           AsymptoticRegion2DAll(t1 + t4, t2 + t3) || AsymptoticRegion2DAll(t2 + t3, t1 + t4) ||
           AsymptoticRegion2DAll(t2 + t4, t1 + t3) || AsymptoticRegion2DAll(t3 + t4, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2 + t3, t4) || AsymptoticRegion2DAll(t1 + t2 + t4, t3) ||
           AsymptoticRegion2DAll(t1 + t3 + t4, t2) || AsymptoticRegion2DAll(t2 + t3 + t4, t1) ||
		   		    AsymptoticRegion3DAll(t1, t2, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t3, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t4, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t2, t1, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t3, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t4, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t3, t1, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t2, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t4, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t4, t1, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t2, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t3, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t1, t3 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t2, t3 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t2, t4) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t3, t2 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t2, t3) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t3, t2) || 
		   		    AsymptoticRegion3DAll(t4, t2 + t3, t1) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t3, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t4, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t2, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t4, t2) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t2, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t3, t2) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t1, t4) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t4, t1) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t1, t3) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t3, t1) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t1, t2) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t2, t1) ||
		   		    AsymptoticRegion4DL722All(t1, t2, t3, t4);
}

bool AsymptoticRegion4DAll(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DAllNo5(t1, t2, t3, t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) ||
	       AsymptoticRegion4DAllNo5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) ||
	       AsymptoticRegion4DAllNo5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DAllNo6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5) || 
	  AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4) ||
	  AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1) ||
	  AsymptoticRegion2DAll(t5 + t2, t3 + t4) ||
	  AsymptoticRegion2DAll(t5 + t3, t2 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t5 + t2) ||
	  AsymptoticRegion2DAll(t1 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t5 + t3, t1 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t4) || 
	  AsymptoticRegion2DAll(t1 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t5) || 
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2) ||
	   AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4) || 
	   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3) || 
	   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2) || 
	   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1) ||
 AsymptoticRegion4DL722All(t1, t2, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t3, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t4, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t1, t5, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t2, t1, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t3, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t4, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t2, t5, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t3, t1, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t2, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t4, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t3, t5, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t1, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t2, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t3, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t5, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t1, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t2, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t3, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t4, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t3, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t4, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t1, t5, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t3, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t4, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t2, t5, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t2, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t4, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t3, t5, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t2, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t3, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t4, t5, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t2, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t3, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t5, t4, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t2, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t5, t2) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t1, t5) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t5, t1) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t2, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t4, t2) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t2, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t3, t2) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t1, t4) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t4, t1) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t1, t3) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t3, t1) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t1, t2) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t2, t1) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t3, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t3, t2) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t4, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t5, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t3, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t5, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t3, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t3, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t4, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t3, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t2, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t5, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t1, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t5, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t2, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t2, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t4, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t1, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t4, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t2, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t2, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t3, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t1, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t3, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t1, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t2, t1) ||
 AsymptoticRegion5DL722All(t1, t2, t3, t4, t5);
}

bool AsymptoticRegion5DAll(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DAllNo6(t1, t2, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion6DAllNo7(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t6, t1 + t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t5 + t6, t1 + t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t5 + t6, t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3 + t5) || 
		 AsymptoticRegion2DAll(t2 + t5 + t6, t1 + t3 + t4) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2 + t6) || 
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2 + t5) || 
		 AsymptoticRegion2DAll(t3 + t5 + t6, t1 + t2 + t4) || 
		 AsymptoticRegion2DAll(t4 + t5 + t6, t1 + t2 + t3) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t6, t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t6, t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5 + t6, t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t6, t2 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5 + t6, t2 + t4) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5 + t6, t2 + t3) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t6, t1 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5 + t6, t1 + t4) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5 + t6, t1 + t3) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5 + t6, t1 + t2) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t5, t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t6, t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5 + t6, t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5 + t6, t3) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5 + t6, t2) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5 + t6, t1) ||
		 AsymptoticRegion2DAll(t6 + t2, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t6 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t6 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t6 + t2 + t3) ||
		 AsymptoticRegion2DAll(t6 + t2 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t6 + t2) ||
		 AsymptoticRegion2DAll(t1 + t6, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t6 + t3) ||
		 AsymptoticRegion2DAll(t1 + t6 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t6 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t6) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2) ||		 
	       AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t6, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t6, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t6, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t6, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t6, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t3, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t4, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t5, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t4 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t5 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t4 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t5 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t4 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t5 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t3 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t5 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t3 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t4 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t3 + t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t3 + t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t4 + t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1, t4 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2, t4 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3, t4 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4, t3 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t5, t3 + t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t6, t3 + t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t3, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t3, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t4, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t3 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t3 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t3 + t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t3, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t3, t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t3, t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t3, t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t4, t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t2, t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t2, t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t2, t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t4, t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2 + t4, t1) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t2, t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t3, t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2 + t3, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t2, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t2, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t2, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t4, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t2, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t3, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t1, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t1, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t1, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t4, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t1, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t3, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t1, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t2, t1);
}

bool AsymptoticRegion6DAll(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, 1 - t1 - t2 - t3 - t4 - t5 - t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5 - t6, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5 - t6, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, 1 - t1 - t2 - t3 - t4 - t5 - t6, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, 1 - t1 - t2 - t3 - t4 - t5 - t6, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(1 - t1 - t2 - t3 - t4 - t5 - t6, t2, t3, t4, t5, t6);
}

bool TypeIRegion2D(double t1, double t2) {
    return (t1 + t2 <= 0.5) || (t1 <= 0.5 && t2 < 0.5 * (3 * 0.525 - 1)) || (t2 <= 0.5 && t1 < 0.5 * (3 * 0.525 - 1));
}

bool TypeIRegion3D(double t1, double t2, double t3) {
    return (t1 + t2 <= 0.5 && t3 < 0.5 * (3 * 0.525 - 1) ) || (t1 + t3 <= 0.5 && t2 < 0.5 * (3 * 0.525 - 1) ) ||
	       (t2 + t3 <= 0.5 && t1 < 0.5 * (3 * 0.525 - 1) ) || (t1 <= 0.5 && t2 + t3 < 0.5 * (3 * 0.525 - 1) ) ||
		   (t2 <= 0.5 && t1 + t3 < 0.5 * (3 * 0.525 - 1) ) || (t3 <= 0.5 && t1 + t2 < 0.5 * (3 * 0.525 - 1) ) || (t1 + t2 + t3 <= 0.5) ||
		   (( t1 <= 0.5) && (t3 < 0.25 * (3 * 0.525 - 1)) && (2 * t2 + t3 < 0.525) && (2 * t2 + 3 * t3 < 0.5 * (1 + 0.525))) ||
		   (( t1 <= 0.5) && (t2 < 0.25 * (3 * 0.525 - 1)) && (2 * t3 + t2 < 0.525) && (2 * t3 + 3 * t2 < 0.5 * (1 + 0.525))) ||
		   (( t2 <= 0.5) && (t3 < 0.25 * (3 * 0.525 - 1)) && (2 * t1 + t3 < 0.525) && (2 * t1 + 3 * t3 < 0.5 * (1 + 0.525))) ||
		   (( t2 <= 0.5) && (t1 < 0.25 * (3 * 0.525 - 1)) && (2 * t3 + t1 < 0.525) && (2 * t3 + 3 * t1 < 0.5 * (1 + 0.525))) ||
		   (( t3 <= 0.5) && (t1 < 0.25 * (3 * 0.525 - 1)) && (2 * t2 + t1 < 0.525) && (2 * t2 + 3 * t1 < 0.5 * (1 + 0.525))) ||
		   (( t3 <= 0.5) && (t2 < 0.25 * (3 * 0.525 - 1)) && (2 * t1 + t2 < 0.525) && (2 * t1 + 3 * t2 < 0.5 * (1 + 0.525))) ||
		   (( t1 <= 0.5) && (t2 < 0.5 * (1 - 0.525)) && (t3 < 0.125 * (3 * 0.525 - 1))) ||
		   (( t1 <= 0.5) && (t3 < 0.5 * (1 - 0.525)) && (t2 < 0.125 * (3 * 0.525 - 1))) ||
		   (( t2 <= 0.5) && (t1 < 0.5 * (1 - 0.525)) && (t3 < 0.125 * (3 * 0.525 - 1))) ||
		   (( t2 <= 0.5) && (t3 < 0.5 * (1 - 0.525)) && (t1 < 0.125 * (3 * 0.525 - 1))) ||
		   (( t3 <= 0.5) && (t1 < 0.5 * (1 - 0.525)) && (t2 < 0.125 * (3 * 0.525 - 1))) ||
		   (( t3 <= 0.5) && (t2 < 0.5 * (1 - 0.525)) && (t1 < 0.125 * (3 * 0.525 - 1)));
}

bool TypeIRegion5D(double t1, double t2, double t3, double t4, double t5) {
    return   TypeIRegion3D(t1, t2, t3 + t4 + t5) || 
 TypeIRegion3D(t1, t3, t2 + t4 + t5) || 
 TypeIRegion3D(t1, t4, t2 + t3 + t5) || 
 TypeIRegion3D(t1, t5, t2 + t3 + t4) || 
 TypeIRegion3D(t2, t1, t3 + t4 + t5) || 
 TypeIRegion3D(t2, t3, t1 + t4 + t5) || 
 TypeIRegion3D(t2, t4, t1 + t3 + t5) || 
 TypeIRegion3D(t2, t5, t1 + t3 + t4) || 
 TypeIRegion3D(t3, t1, t2 + t4 + t5) || 
 TypeIRegion3D(t3, t2, t1 + t4 + t5) || 
 TypeIRegion3D(t3, t4, t1 + t2 + t5) || 
 TypeIRegion3D(t3, t5, t1 + t2 + t4) || 
 TypeIRegion3D(t4, t1, t2 + t3 + t5) || 
 TypeIRegion3D(t4, t2, t1 + t3 + t5) || 
 TypeIRegion3D(t4, t3, t1 + t2 + t5) || 
 TypeIRegion3D(t4, t5, t1 + t2 + t3) || 
 TypeIRegion3D(t5, t1, t2 + t3 + t4) || 
 TypeIRegion3D(t5, t2, t1 + t3 + t4) || 
 TypeIRegion3D(t5, t3, t1 + t2 + t4) || 
 TypeIRegion3D(t5, t4, t1 + t2 + t3) || 
 TypeIRegion3D(t1, t2 + t3 + t4, t5) || 
 TypeIRegion3D(t1, t2 + t3 + t5, t4) || 
 TypeIRegion3D(t1, t2 + t4 + t5, t3) || 
 TypeIRegion3D(t1, t3 + t4 + t5, t2) || 
 TypeIRegion3D(t2, t1 + t3 + t4, t5) || 
 TypeIRegion3D(t2, t1 + t3 + t5, t4) || 
 TypeIRegion3D(t2, t1 + t4 + t5, t3) || 
 TypeIRegion3D(t2, t3 + t4 + t5, t1) || 
 TypeIRegion3D(t3, t1 + t2 + t4, t5) || 
 TypeIRegion3D(t3, t1 + t2 + t5, t4) || 
 TypeIRegion3D(t3, t1 + t4 + t5, t2) || 
 TypeIRegion3D(t3, t2 + t4 + t5, t1) || 
 TypeIRegion3D(t4, t1 + t2 + t3, t5) || 
 TypeIRegion3D(t4, t1 + t2 + t5, t3) || 
 TypeIRegion3D(t4, t1 + t3 + t5, t2) || 
 TypeIRegion3D(t4, t2 + t3 + t5, t1) || 
 TypeIRegion3D(t5, t1 + t2 + t3, t4) || 
 TypeIRegion3D(t5, t1 + t2 + t4, t3) || 
 TypeIRegion3D(t5, t1 + t3 + t4, t2) || 
 TypeIRegion3D(t5, t2 + t3 + t4, t1) || 
 TypeIRegion3D(t1 + t2 + t3, t4, t5) || 
 TypeIRegion3D(t1 + t2 + t3, t5, t4) || 
 TypeIRegion3D(t1 + t2 + t4, t3, t5) || 
 TypeIRegion3D(t1 + t2 + t4, t5, t3) || 
 TypeIRegion3D(t1 + t2 + t5, t3, t4) || 
 TypeIRegion3D(t1 + t2 + t5, t4, t3) || 
 TypeIRegion3D(t1 + t3 + t4, t2, t5) || 
 TypeIRegion3D(t1 + t3 + t4, t5, t2) || 
 TypeIRegion3D(t1 + t3 + t5, t2, t4) || 
 TypeIRegion3D(t1 + t3 + t5, t4, t2) || 
 TypeIRegion3D(t1 + t4 + t5, t2, t3) || 
 TypeIRegion3D(t1 + t4 + t5, t3, t2) || 
 TypeIRegion3D(t2 + t3 + t4, t1, t5) || 
 TypeIRegion3D(t2 + t3 + t4, t5, t1) || 
 TypeIRegion3D(t2 + t3 + t5, t1, t4) || 
 TypeIRegion3D(t2 + t3 + t5, t4, t1) || 
 TypeIRegion3D(t2 + t4 + t5, t1, t3) || 
 TypeIRegion3D(t2 + t4 + t5, t3, t1) || 
 TypeIRegion3D(t3 + t4 + t5, t1, t2) || 
 TypeIRegion3D(t3 + t4 + t5, t2, t1) || 
 TypeIRegion3D(t1, t2 + t3, t4 + t5) || 
 TypeIRegion3D(t1, t2 + t4, t3 + t5) || 
 TypeIRegion3D(t1, t2 + t5, t3 + t4) || 
 TypeIRegion3D(t1, t3 + t4, t2 + t5) || 
 TypeIRegion3D(t1, t3 + t5, t2 + t4) || 
 TypeIRegion3D(t1, t4 + t5, t2 + t3) || 
 TypeIRegion3D(t2, t1 + t3, t4 + t5) || 
 TypeIRegion3D(t2, t1 + t4, t3 + t5) || 
 TypeIRegion3D(t2, t1 + t5, t3 + t4) || 
 TypeIRegion3D(t2, t3 + t4, t1 + t5) || 
 TypeIRegion3D(t2, t3 + t5, t1 + t4) || 
 TypeIRegion3D(t2, t4 + t5, t1 + t3) || 
 TypeIRegion3D(t3, t1 + t2, t4 + t5) || 
 TypeIRegion3D(t3, t1 + t4, t2 + t5) || 
 TypeIRegion3D(t3, t1 + t5, t2 + t4) || 
 TypeIRegion3D(t3, t2 + t4, t1 + t5) || 
 TypeIRegion3D(t3, t2 + t5, t1 + t4) || 
 TypeIRegion3D(t3, t4 + t5, t1 + t2) || 
 TypeIRegion3D(t4, t1 + t2, t3 + t5) || 
 TypeIRegion3D(t4, t1 + t3, t2 + t5) || 
 TypeIRegion3D(t4, t1 + t5, t2 + t3) || 
 TypeIRegion3D(t4, t2 + t3, t1 + t5) || 
 TypeIRegion3D(t4, t2 + t5, t1 + t3) || 
 TypeIRegion3D(t4, t3 + t5, t1 + t2) || 
 TypeIRegion3D(t5, t1 + t2, t3 + t4) || 
 TypeIRegion3D(t5, t1 + t3, t2 + t4) || 
 TypeIRegion3D(t5, t1 + t4, t2 + t3) || 
 TypeIRegion3D(t5, t2 + t3, t1 + t4) || 
 TypeIRegion3D(t5, t2 + t4, t1 + t3) || 
 TypeIRegion3D(t5, t3 + t4, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3, t4 + t5) || 
 TypeIRegion3D(t1 + t2, t4, t3 + t5) || 
 TypeIRegion3D(t1 + t2, t5, t3 + t4) || 
 TypeIRegion3D(t1 + t3, t2, t4 + t5) || 
 TypeIRegion3D(t1 + t3, t4, t2 + t5) || 
 TypeIRegion3D(t1 + t3, t5, t2 + t4) || 
 TypeIRegion3D(t1 + t4, t2, t3 + t5) || 
 TypeIRegion3D(t1 + t4, t3, t2 + t5) || 
 TypeIRegion3D(t1 + t4, t5, t2 + t3) || 
 TypeIRegion3D(t1 + t5, t2, t3 + t4) || 
 TypeIRegion3D(t1 + t5, t3, t2 + t4) || 
 TypeIRegion3D(t1 + t5, t4, t2 + t3) || 
 TypeIRegion3D(t2 + t3, t1, t4 + t5) || 
 TypeIRegion3D(t2 + t3, t4, t1 + t5) || 
 TypeIRegion3D(t2 + t3, t5, t1 + t4) || 
 TypeIRegion3D(t2 + t4, t1, t3 + t5) || 
 TypeIRegion3D(t2 + t4, t3, t1 + t5) || 
 TypeIRegion3D(t2 + t4, t5, t1 + t3) || 
 TypeIRegion3D(t2 + t5, t1, t3 + t4) || 
 TypeIRegion3D(t2 + t5, t3, t1 + t4) || 
 TypeIRegion3D(t2 + t5, t4, t1 + t3) || 
 TypeIRegion3D(t3 + t4, t1, t2 + t5) || 
 TypeIRegion3D(t3 + t4, t2, t1 + t5) || 
 TypeIRegion3D(t3 + t4, t5, t1 + t2) || 
 TypeIRegion3D(t3 + t5, t1, t2 + t4) || 
 TypeIRegion3D(t3 + t5, t2, t1 + t4) || 
 TypeIRegion3D(t3 + t5, t4, t1 + t2) || 
 TypeIRegion3D(t4 + t5, t1, t2 + t3) || 
 TypeIRegion3D(t4 + t5, t2, t1 + t3) || 
 TypeIRegion3D(t4 + t5, t3, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3 + t4, t5) || 
 TypeIRegion3D(t1 + t2, t3 + t5, t4) || 
 TypeIRegion3D(t1 + t2, t4 + t5, t3) || 
 TypeIRegion3D(t1 + t3, t2 + t4, t5) || 
 TypeIRegion3D(t1 + t3, t2 + t5, t4) || 
 TypeIRegion3D(t1 + t3, t4 + t5, t2) || 
 TypeIRegion3D(t1 + t4, t2 + t3, t5) || 
 TypeIRegion3D(t1 + t4, t2 + t5, t3) || 
 TypeIRegion3D(t1 + t4, t3 + t5, t2) || 
 TypeIRegion3D(t1 + t5, t2 + t3, t4) || 
 TypeIRegion3D(t1 + t5, t2 + t4, t3) || 
 TypeIRegion3D(t1 + t5, t3 + t4, t2) || 
 TypeIRegion3D(t2 + t3, t1 + t4, t5) || 
 TypeIRegion3D(t2 + t3, t1 + t5, t4) || 
 TypeIRegion3D(t2 + t3, t4 + t5, t1) || 
 TypeIRegion3D(t2 + t4, t1 + t3, t5) || 
 TypeIRegion3D(t2 + t4, t1 + t5, t3) || 
 TypeIRegion3D(t2 + t4, t3 + t5, t1) || 
 TypeIRegion3D(t2 + t5, t1 + t3, t4) || 
 TypeIRegion3D(t2 + t5, t1 + t4, t3) || 
 TypeIRegion3D(t2 + t5, t3 + t4, t1) || 
 TypeIRegion3D(t3 + t4, t1 + t2, t5) || 
 TypeIRegion3D(t3 + t4, t1 + t5, t2) || 
 TypeIRegion3D(t3 + t4, t2 + t5, t1) || 
 TypeIRegion3D(t3 + t5, t1 + t2, t4) || 
 TypeIRegion3D(t3 + t5, t1 + t4, t2) || 
 TypeIRegion3D(t3 + t5, t2 + t4, t1) || 
 TypeIRegion3D(t4 + t5, t1 + t2, t3) || 
 TypeIRegion3D(t4 + t5, t1 + t3, t2) || 
 TypeIRegion3D(t4 + t5, t2 + t3, t1);
}

bool TypeIRegion7D(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
	return  TypeIRegion2D(t1, t2 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2, t1 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t3, t1 + t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t4, t1 + t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t5, t1 + t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t6, t1 + t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t7, t1 + t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2, t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3, t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t4, t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t5, t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t6, t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t7, t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t3, t1 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t4, t1 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t5, t1 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t6, t1 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t7, t1 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t3 + t4, t1 + t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t3 + t5, t1 + t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t3 + t6, t1 + t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t3 + t7, t1 + t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t4 + t5, t1 + t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t4 + t6, t1 + t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t4 + t7, t1 + t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t5 + t6, t1 + t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t5 + t7, t1 + t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t6 + t7, t1 + t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t3, t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4, t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t5, t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t6, t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t7, t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t4, t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t5, t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t6, t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t7, t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t4 + t5, t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t4 + t6, t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t4 + t7, t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t5 + t6, t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t5 + t7, t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t6 + t7, t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t2 + t3 + t4, t1 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t5, t1 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t6, t1 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t7, t1 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t4 + t5, t1 + t3 + t6 + t7) || 
 TypeIRegion2D(t2 + t4 + t6, t1 + t3 + t5 + t7) || 
 TypeIRegion2D(t2 + t4 + t7, t1 + t3 + t5 + t6) || 
 TypeIRegion2D(t2 + t5 + t6, t1 + t3 + t4 + t7) || 
 TypeIRegion2D(t2 + t5 + t7, t1 + t3 + t4 + t6) || 
 TypeIRegion2D(t2 + t6 + t7, t1 + t3 + t4 + t5) || 
 TypeIRegion2D(t3 + t4 + t5, t1 + t2 + t6 + t7) || 
 TypeIRegion2D(t3 + t4 + t6, t1 + t2 + t5 + t7) || 
 TypeIRegion2D(t3 + t4 + t7, t1 + t2 + t5 + t6) || 
 TypeIRegion2D(t3 + t5 + t6, t1 + t2 + t4 + t7) || 
 TypeIRegion2D(t3 + t5 + t7, t1 + t2 + t4 + t6) || 
 TypeIRegion2D(t3 + t6 + t7, t1 + t2 + t4 + t5) || 
 TypeIRegion2D(t4 + t5 + t6, t1 + t2 + t3 + t7) || 
 TypeIRegion2D(t4 + t5 + t7, t1 + t2 + t3 + t6) || 
 TypeIRegion2D(t4 + t6 + t7, t1 + t2 + t3 + t5) || 
 TypeIRegion2D(t5 + t6 + t7, t1 + t2 + t3 + t4) || 
 TypeIRegion2D(t1 + t2 + t3 + t4, t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5, t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t6, t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t7, t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t5, t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t6, t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t7, t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t5 + t6, t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t5 + t7, t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t6 + t7, t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t3 + t4 + t5, t2 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t6, t2 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t7, t2 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t5 + t6, t2 + t4 + t7) || 
 TypeIRegion2D(t1 + t3 + t5 + t7, t2 + t4 + t6) || 
 TypeIRegion2D(t1 + t3 + t6 + t7, t2 + t4 + t5) || 
 TypeIRegion2D(t1 + t4 + t5 + t6, t2 + t3 + t7) || 
 TypeIRegion2D(t1 + t4 + t5 + t7, t2 + t3 + t6) || 
 TypeIRegion2D(t1 + t4 + t6 + t7, t2 + t3 + t5) || 
 TypeIRegion2D(t1 + t5 + t6 + t7, t2 + t3 + t4) || 
 TypeIRegion2D(t2 + t3 + t4 + t5, t1 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t6, t1 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t7, t1 + t5 + t6) || 
 TypeIRegion2D(t2 + t3 + t5 + t6, t1 + t4 + t7) || 
 TypeIRegion2D(t2 + t3 + t5 + t7, t1 + t4 + t6) || 
 TypeIRegion2D(t2 + t3 + t6 + t7, t1 + t4 + t5) || 
 TypeIRegion2D(t2 + t4 + t5 + t6, t1 + t3 + t7) || 
 TypeIRegion2D(t2 + t4 + t5 + t7, t1 + t3 + t6) || 
 TypeIRegion2D(t2 + t4 + t6 + t7, t1 + t3 + t5) || 
 TypeIRegion2D(t2 + t5 + t6 + t7, t1 + t3 + t4) || 
 TypeIRegion2D(t3 + t4 + t5 + t6, t1 + t2 + t7) || 
 TypeIRegion2D(t3 + t4 + t5 + t7, t1 + t2 + t6) || 
 TypeIRegion2D(t3 + t4 + t6 + t7, t1 + t2 + t5) || 
 TypeIRegion2D(t3 + t5 + t6 + t7, t1 + t2 + t4) || 
 TypeIRegion2D(t4 + t5 + t6 + t7, t1 + t2 + t3) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5, t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6, t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t7, t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6, t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t7, t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t6 + t7, t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6, t3 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t7, t3 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t6 + t7, t3 + t5) || 
 TypeIRegion2D(t1 + t2 + t5 + t6 + t7, t3 + t4) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6, t2 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t7, t2 + t6) || 
 TypeIRegion2D(t1 + t3 + t4 + t6 + t7, t2 + t5) || 
 TypeIRegion2D(t1 + t3 + t5 + t6 + t7, t2 + t4) || 
 TypeIRegion2D(t1 + t4 + t5 + t6 + t7, t2 + t3) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6, t1 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t7, t1 + t6) || 
 TypeIRegion2D(t2 + t3 + t4 + t6 + t7, t1 + t5) || 
 TypeIRegion2D(t2 + t3 + t5 + t6 + t7, t1 + t4) || 
 TypeIRegion2D(t2 + t4 + t5 + t6 + t7, t1 + t3) || 
 TypeIRegion2D(t3 + t4 + t5 + t6 + t7, t1 + t2) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t6, t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t7, t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6 + t7, t5) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6 + t7, t4) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6 + t7, t3) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6 + t7, t2) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6 + t7, t1);
}

bool belowNu(double t1, double t2) {
    return (
        (0.05 <= t1 && t1 < 0.01 && t2 < min(t1, (2 * (0.525 - t1)) / 17)) ||
        (0.1 <= t1 && t1 < 0.15 && t2 < (2 * (0.525 - t1)) / 15) ||
        (0.15 <= t1 && t1 < 0.2 && t2 < (2 * (0.525 - t1)) / 13) ||
        (0.2 <= t1 && t1 < 0.25 && t2 < (2 * (0.525 - t1)) / 11) ||
        (0.25 <= t1 && t1 < 0.3 && t2 < (2 * (0.525 - t1)) / 9) ||
        (0.3 <= t1 && t1 < 0.35 && t2 < (2 * (0.525 - t1)) / 7) ||
        (0.35 <= t1 && t1 < 0.4 && t2 < (2 * (0.525 - t1)) / 5) ||
        (0.4 <= t1 && t1 < 0.45 && t2 < (2 * (0.525 - t1)) / 3) ||
        (0.45 <= t1 && t1 < 0.5 && t2 < min(0.1, 2 * (0.525 - t1)))
    );
}

bool RegionA2DLoss(double t1, double t2) {
	double theta0 = 0.05;
	return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1) )
			&& (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)));
}

bool RegionC4DLoss(double t1, double t2, double t3, double t4) {
    double theta0 = 0.05;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && !(TypeIRegion5D(t1, t2, t3, t4, 0) && TypeIRegion5D(1 - t1 - t2 - t3 - t4, t2, t3, t4, 0))
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)));
}

bool RegionC6DLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.05;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) && !AsymptoticRegion6DAll(t1, t2, t3, t4, t5, t6)
		   && !TypeIRegion7D(t1, t2, t3, t4, t5, t6, t6) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)))
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4)))
		   && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t4 - t5)));
}

bool RegionC6DLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.05;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && (TypeIRegion5D(t1, t2, t3, t4, 0) && TypeIRegion5D(1 - t1 - t2 - t3 - t4, t2, t3, t4, 0))
		   && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5, t6)
		   && !TypeIRegion7D(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5, t6, t6) && !TypeIRegion7D(t1 - t6, t2, t3, t4, t5, t6, t5)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)))
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4))) && (theta0 <= t6 && t6 < 0.5 * t1);
}

bool RegionC4DRRLoss(double t1, double t2, double t3, double t4) {
    double theta0 = 0.05;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && !TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1);
}

bool RegionC6DRRLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.05;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && !TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && AsymptoticRegion5DAll(1 - t1 - t2 - t3, t2, t3, t4, t5) && AsymptoticRegion5DAll(t1 - t4, t2, t3, t4, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (t4 <= t5 && t5 < 0.5 * (t1 - t4)) && (t3 <= t6 && t6 < 0.5 * (1 - t1 - t2 - t3));
}

bool RegionC6DRRLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.05;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4)
		   && !AsymptoticRegion5DAll(1 - t1 - t2 - t3, t2, t3, t4, t5) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3, t2, t3, t4, t5, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (t1 - t4))) && (theta0 <= t6 && t6 < min(t5, 0.5 * (t1 - t4 - t5)));
}

bool RegionC6DRRLoss3(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.05;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && !AsymptoticRegion5DAll(t1 - t4, t2, t3, t4, t5) && !AsymptoticRegion6DAll(t1 - t4, t2, t3, t4, t5, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (theta0 <= t5 && t5 < min(t3, 0.5 * (1 - t1 - t2 - t3))) && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t5)));
}

// Define the integrand function

double integrandA2DLoss(double t1, double t2) {
    if (RegionA2DLoss(t1, t2)) {
        return omega1((1 - t1 - t2) / t2) / (t1 * t2 * t2);
    } else {
        return 0.0;
    }
}

double integrandC4DLoss(double t1, double t2, double t3, double t4) {
    if (RegionC4DLoss(t1, t2, t3, t4)) {
        return omega1((1 - t1 - t2 - t3 - t4) / t4) / (t1 * t2 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandC6DLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DLoss1(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5 - t6) / t6) / (t1 * t2 * t3 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DLoss2(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5) / t5) * omega1((t1 - t6) / t6) / (t2 * t3 * t4 * t5 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC4DRRLoss(double t1, double t2, double t3, double t4) {
    if (RegionC4DRRLoss(t1, t2, t3, t4)) {
        return omega1((1 - t1 - t2 - t3) / t3) * omega1((t1 - t4) / t4) / (t2 * t3 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss1(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t4 - t5) / t5) * omega1((t1 - t2 - t3 - t6) / t6) / (t2 * t3 * t4 * t5 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss2(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3) / t3) * omega1((t1 - t4 - t5 - t6) / t6) / (t2 * t3 * t3 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss3(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss3(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t5 - t6) / t6) * omega1((t1 - t4) / t4) / (t2 * t3 * t4 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

// Trapezoidal rule for 1D integration
double trapezoidal_1D(double (*f)(double), double a, double b, int n) {
    double h = (b - a) / n;
    double sum = 0.5 * (f(a) + f(b));
    for (int i = 1; i < n; ++i) {
        double x = a + i * h;
        sum += f(x);
    }
    return sum * h;
}

// Trapezoidal rule for 2D integration
double trapezoidal_2D(double (*f)(double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            double weight = 1.0;
            if (i == 0 || i == n1) weight *= 0.5;
            if (j == 0 || j == n2) weight *= 0.5;
            sum += weight * f(t1, t2);
        }
    }
    return sum * h1 * h2;
}

// Trapezoidal rule for 3D integration
double trapezoidal_3D_parallel(double (*f)(double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        double weight = 1.0;
                        if (i == 0 || i == n1) weight *= 0.5;
                        if (j == 0 || j == n2) weight *= 0.5;
                        if (k == 0 || k == n3) weight *= 0.5;
                        local_sum += weight * f(t1, t2, t3);
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3;
}

// Trapezoidal rule for 4D integration
double trapezoidal_4D(double (*f)(double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    double weight = 1.0;
                    if (i == 0 || i == n1) weight *= 0.5;
                    if (j == 0 || j == n2) weight *= 0.5;
                    if (k == 0 || k == n3) weight *= 0.5;
                    if (l == 0 || l == n4) weight *= 0.5;
                    sum += weight * f(t1, t2, t3, t4);
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4;
}

double trapezoidal_4D_parallel(double (*f)(double, double, double, double),
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
                      size_t num_threads_requested = 160) 
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;

    int total_i = n1 + 1;
    
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            local_sum += weight * f(t1, t2, t3, t4);
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4;
}

// Trapezoidal rule for 5D integration
double trapezoidal_5D_parallel(double (*f)(double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                double weight = 1.0;
                                if (i == 0 || i == n1) weight *= 0.5;
                                if (j == 0 || j == n2) weight *= 0.5;
                                if (k == 0 || k == n3) weight *= 0.5;
                                if (l == 0 || l == n4) weight *= 0.5;
                                if (x == 0 || x == n5) weight *= 0.5;
                                local_sum += weight * f(t1, t2, t3, t4, t5);
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5;
}

// Trapezoidal rule for 6D integration
double trapezoidal_6D(double (*f)(double, double, double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
					  double a5, double b5, int n5,
					  double a6, double b6, int n6) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    for (int x = 0; x <= n5; ++x) {
					    double t5 = a5 + x * h5;
					    for (int y = 0; y <= n4; ++y) {
							double t6 = a6 + y * h6;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            if (x == 0 || x == n5) weight *= 0.5;
                            if (y == 0 || y == n6) weight *= 0.5;
                            sum += weight * f(t1, t2, t3, t4, t5, t6);
					    }
                    }
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

double trapezoidal_6D_parallel(double (*f)(double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    double weight = 1.0;
                                    if (i == 0 || i == n1) weight *= 0.5;
                                    if (j == 0 || j == n2) weight *= 0.5;
                                    if (k == 0 || k == n3) weight *= 0.5;
                                    if (l == 0 || l == n4) weight *= 0.5;
                                    if (x == 0 || x == n5) weight *= 0.5;
                                    if (y == 0 || y == n6) weight *= 0.5;
                                    local_sum += weight * f(t1, t2, t3, t4, t5, t6);
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

// Trapezoidal rule for 7D integration
double trapezoidal_7D_parallel(double (*f)(double, double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               double a7, double b7, int n7,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double h7 = (b7 - a7) / n7;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    for (int z = 0; z <= n7; ++z) {
                                        double t7 = a7 + z * h7;
                                        double weight = 1.0;
                                        if (i == 0 || i == n1) weight *= 0.5;
                                        if (j == 0 || j == n2) weight *= 0.5;
                                        if (k == 0 || k == n3) weight *= 0.5;
                                        if (l == 0 || l == n4) weight *= 0.5;
                                        if (x == 0 || x == n5) weight *= 0.5;
                                        if (y == 0 || y == n6) weight *= 0.5;
                                        if (z == 0 || z == n7) weight *= 0.5;
                                        local_sum += weight * f(t1, t2, t3, t4, t5, t6, t7);
                                    }
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6 * h7;
}

int main() {
    double v0 = 0.05;
    size_t requested_threads = 160;

    // Define the integration limits
    double a1 = v0, b1 = 0.5;
    double a2 = v0, b2 = 1.0/3;
    double a3 = v0, b3 = 0.25;
    double a4 = v0, b4 = 0.2;
    double a5 = v0, b5 = 1.0/6;
    double a61 = v0, b61 = 1.0/7;
    double a62 = v0, b62 = 0.25;

    // Define the number of intervals for each dimension
    int n1 = 10, n2 = 10, n3 = 10, n4 = 10, n5 = 10, n6 = 10;
    
    // Perform the integration
    
	//double C4DLoss = trapezoidal_4D_parallel(integrandC4DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, requested_threads);
	//double C6DLoss1 = trapezoidal_6D_parallel(integrandC6DLoss1, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a5, b5, n5, a61, b61, n6, requested_threads);
	//double C6DLoss2 = trapezoidal_6D_parallel(integrandC6DLoss2, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a5, b5, n5, a62, b62, n6, requested_threads);
	
	//cout << "The result of the integration C4DLoss is: " << C4DLoss << endl;
    //cout << "The result of the integration C6DLoss1 is: " << C6DLoss1 << endl;
    //cout << "The result of the integration C6DLoss2 is: " << C6DLoss2 << endl;


    system("pause");
    return 0;
    
    /*
    The result of the integration C4DLoss is: 0.105799 (10 10 10 10)
    The result of the integration C4DLoss is: 0.10069 (50 50 50 50)
    The result of the integration C4DLoss is: 0.107512 (100 100 100 100)
    The result of the integration C4DLoss is: 0.108358 (200 200 100 100)
    The result of the integration C4DLoss is: 0.10932 (200 200 200 200)
    
    The result of the integration C6DLoss1 is: 0.000281169 (10 10 10 10 10 10)
    The result of the integration C6DLoss1 is: 0.000746076 (100 10 10 10 10 10)
    The result of the integration C6DLoss1 is: 0.000481064 (100 20 20 20 20 20)
    The result of the integration C6DLoss1 is: 0.000369785 (100 100 20 20 20 10)
    
    The result of the integration C6DLoss2 is: 0.00184429 (10 10 10 10 10 10)
    The result of the integration C6DLoss2 is: 0.00337136 (100 10 10 10 10 10)
    The result of the integration C6DLoss2 is: 0.00223826 (100 20 20 20 20 20)
    The result of the integration C6DLoss2 is: 0.00213481 (100 20 20 20 10 100)
	*/
	
}


==> anc/LB_525_160_2.cpp <==
#include <iostream>
#include <cmath>
#include <vector>
#include <algorithm>
#include <thread>
#include <functional>
#include <numeric>
// #include <boost/math/special_functions/polylog.hpp>

using namespace std;

// Define the upper and lower bounds for the Buchstab function
double omega1(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5644; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5617;
}

double omega0(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5607; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5612;
}

// Define the region functions
bool AsymptoticRegion2D(double t1, double t2) {
    return (std::abs(t1 - t2) < 0.05 && t1 + t2 > 1 - 0.1);
}

bool AsymptoticRegion2DAll(double t1, double t2) {
    return AsymptoticRegion2D(t1, t2) || AsymptoticRegion2D(1 - t1 - t2, t1) || AsymptoticRegion2D(1 - t1 - t2, t2);
}

bool AsymptoticRegion3D(double t1, double t2, double t3) {
    return AsymptoticRegion2D(t1, t2 + t3) || AsymptoticRegion2D(t2, t1 + t3) || AsymptoticRegion2D(t3, t1 + t2) ||
           AsymptoticRegion2D(t1 + t2, t3) || AsymptoticRegion2D(t1 + t3, t2) || AsymptoticRegion2D(t2 + t3, t1);
}

bool AsymptoticRegion3DL722(double t1, double t2, double t3) {
    return (((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.525))/7) || 
			    ((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (1 - t1 - t2 - t3) >= (2 * (1 - 0.525))/11) || 
				((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/3 && 2 * (t3) + (1 - t1 - t2 - t3) >= 1 - 0.525 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.525))/5) || 
				((t1) >= 1 - 0.525 && (t2) <= (1 - 0.525)/3 && (t3) <= (1 - 0.525)/3 && (t2) + (t3) >= (4 *  (1 - 0.525))/7 && (t2) + (t3) + (1 - t1 - t2 - t3) >= (14 *  (1 - 0.525))/13));
}

bool AsymptoticRegion3DL722All(double t1, double t2, double t3) {
    return AsymptoticRegion3DL722(t1, t2, t3) || AsymptoticRegion3DL722(t1, t3, t2) || AsymptoticRegion3DL722(t2, t1, t3) || 
		   AsymptoticRegion3DL722(t2, t3, t1) || AsymptoticRegion3DL722(t3, t1, t2) || AsymptoticRegion3DL722(t3, t2, t1);
}

bool AsymptoticRegion4DL722(double t1, double t2, double t3, double t4) {
	return (((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.525))/83) || 
           ((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.525))/47) || 
           ((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/9 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.525))/35) || 
           ((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/10 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.525))/29) || 
           ((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/12 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.525))/23) || 
           ((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.525))/39) || 
           ((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/6 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.525))/23) || 
           ((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.525))/15) || 
           ((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/5 && (t4) >= (1 - 0.525)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.525))/19));
}

bool AsymptoticRegion4DL722No5(double t1, double t2, double t3, double t4) {
	return  AsymptoticRegion4DL722(t1, t2, t3, t4) || 
 AsymptoticRegion4DL722(t1, t2, t4, t3) || 
 AsymptoticRegion4DL722(t1, t3, t2, t4) || 
 AsymptoticRegion4DL722(t1, t3, t4, t2) || 
 AsymptoticRegion4DL722(t1, t4, t2, t3) || 
 AsymptoticRegion4DL722(t1, t4, t3, t2) || 
 AsymptoticRegion4DL722(t2, t1, t3, t4) || 
 AsymptoticRegion4DL722(t2, t1, t4, t3) || 
 AsymptoticRegion4DL722(t2, t3, t1, t4) || 
 AsymptoticRegion4DL722(t2, t3, t4, t1) || 
 AsymptoticRegion4DL722(t2, t4, t1, t3) || 
 AsymptoticRegion4DL722(t2, t4, t3, t1) || 
 AsymptoticRegion4DL722(t3, t1, t2, t4) || 
 AsymptoticRegion4DL722(t3, t1, t4, t2) || 
 AsymptoticRegion4DL722(t3, t2, t1, t4) || 
 AsymptoticRegion4DL722(t3, t2, t4, t1) || 
 AsymptoticRegion4DL722(t3, t4, t1, t2) || 
 AsymptoticRegion4DL722(t3, t4, t2, t1) || 
 AsymptoticRegion4DL722(t4, t1, t2, t3) || 
 AsymptoticRegion4DL722(t4, t1, t3, t2) || 
 AsymptoticRegion4DL722(t4, t2, t1, t3) || 
 AsymptoticRegion4DL722(t4, t2, t3, t1) || 
 AsymptoticRegion4DL722(t4, t3, t1, t2) || 
 AsymptoticRegion4DL722(t4, t3, t2, t1);
}

bool AsymptoticRegion4DL722All(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DL722No5(t1, t2, t3, t4) || 
AsymptoticRegion4DL722No5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) || 
AsymptoticRegion4DL722No5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) || 
AsymptoticRegion4DL722No5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) || 
AsymptoticRegion4DL722No5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DL722(double t1, double t2, double t3, double t4, double t5) {
	return (((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/43 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/3611) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/44 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/1847) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/45 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/1259) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/46 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/965) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/671) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/49 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/587) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/51 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/475) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/54 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/377) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/56 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/335) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/60 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/279) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/63 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/251) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/70 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/209) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/78 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/181) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/84 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/167) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/1199) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/26 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/623) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/431) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/335) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/239) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/32 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/191) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/33 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/175) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/143) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/119) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/42 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/111) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/95) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/9 && (t5) >= (1 - 0.525)/19 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/683) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/9 && (t5) >= (1 - 0.525)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/359) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/9 && (t5) >= (1 - 0.525)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/251) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/9 && (t5) >= (1 - 0.525)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/197) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/9 && (t5) >= (1 - 0.525)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/143) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/9 && (t5) >= (1 - 0.525)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/107) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/9 && (t5) >= (1 - 0.525)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/89) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/9 && (t5) >= (1 - 0.525)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/71) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/10 && (t5) >= (1 - 0.525)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/479) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/10 && (t5) >= (1 - 0.525)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/179) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/10 && (t5) >= (1 - 0.525)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/119) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/10 && (t5) >= (1 - 0.525)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/79) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/10 && (t5) >= (1 - 0.525)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/59) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/11 && (t5) >= (1 - 0.525)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/461) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/11 && (t5) >= (1 - 0.525)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/219) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/11 && (t5) >= (1 - 0.525)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/65) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/12 && (t5) >= (1 - 0.525)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/311) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/12 && (t5) >= (1 - 0.525)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/167) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/12 && (t5) >= (1 - 0.525)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/119) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/12 && (t5) >= (1 - 0.525)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/95) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/12 && (t5) >= (1 - 0.525)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/71) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/12 && (t5) >= (1 - 0.525)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/59) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/12 && (t5) >= (1 - 0.525)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/55) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/13 && (t5) >= (1 - 0.525)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/155) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/14 && (t5) >= (1 - 0.525)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/69) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/14 && (t5) >= (1 - 0.525)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/41) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/15 && (t5) >= (1 - 0.525)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/59) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/15 && (t5) >= (1 - 0.525)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/39) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/839) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/439) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/239) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/199) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/139) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/119) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/89) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/79) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/311) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/167) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/119) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/95) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/71) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/59) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/55) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/47) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/279) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/55) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/143) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/79) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/31) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/9 && (t5) >= (1 - 0.525)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/71) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/5 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/11 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/219) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/5 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/12 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/119) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/5 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/69) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/5 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/59) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/5 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/8 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/239) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/5 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/89) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/5 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/59) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/5 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/29) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/5 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/139) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/6 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/41) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/6 && (t4) >= (1 - 0.525)/9 && (t5) >= (1 - 0.525)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/17) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/7 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/27));
}

bool AsymptoticRegion5DL722No6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722(t1, t2, t3, t4, t5) || 
 AsymptoticRegion5DL722(t1, t2, t3, t5, t4) || 
 AsymptoticRegion5DL722(t1, t2, t4, t3, t5) || 
 AsymptoticRegion5DL722(t1, t2, t4, t5, t3) || 
 AsymptoticRegion5DL722(t1, t2, t5, t3, t4) || 
 AsymptoticRegion5DL722(t1, t2, t5, t4, t3) || 
 AsymptoticRegion5DL722(t1, t3, t2, t4, t5) || 
 AsymptoticRegion5DL722(t1, t3, t2, t5, t4) || 
 AsymptoticRegion5DL722(t1, t3, t4, t2, t5) || 
 AsymptoticRegion5DL722(t1, t3, t4, t5, t2) || 
 AsymptoticRegion5DL722(t1, t3, t5, t2, t4) || 
 AsymptoticRegion5DL722(t1, t3, t5, t4, t2) || 
 AsymptoticRegion5DL722(t1, t4, t2, t3, t5) || 
 AsymptoticRegion5DL722(t1, t4, t2, t5, t3) || 
 AsymptoticRegion5DL722(t1, t4, t3, t2, t5) || 
 AsymptoticRegion5DL722(t1, t4, t3, t5, t2) || 
 AsymptoticRegion5DL722(t1, t4, t5, t2, t3) || 
 AsymptoticRegion5DL722(t1, t4, t5, t3, t2) || 
 AsymptoticRegion5DL722(t1, t5, t2, t3, t4) || 
 AsymptoticRegion5DL722(t1, t5, t2, t4, t3) || 
 AsymptoticRegion5DL722(t1, t5, t3, t2, t4) || 
 AsymptoticRegion5DL722(t1, t5, t3, t4, t2) || 
 AsymptoticRegion5DL722(t1, t5, t4, t2, t3) || 
 AsymptoticRegion5DL722(t1, t5, t4, t3, t2) || 
 AsymptoticRegion5DL722(t2, t1, t3, t4, t5) || 
 AsymptoticRegion5DL722(t2, t1, t3, t5, t4) || 
 AsymptoticRegion5DL722(t2, t1, t4, t3, t5) || 
 AsymptoticRegion5DL722(t2, t1, t4, t5, t3) || 
 AsymptoticRegion5DL722(t2, t1, t5, t3, t4) || 
 AsymptoticRegion5DL722(t2, t1, t5, t4, t3) || 
 AsymptoticRegion5DL722(t2, t3, t1, t4, t5) || 
 AsymptoticRegion5DL722(t2, t3, t1, t5, t4) || 
 AsymptoticRegion5DL722(t2, t3, t4, t1, t5) || 
 AsymptoticRegion5DL722(t2, t3, t4, t5, t1) || 
 AsymptoticRegion5DL722(t2, t3, t5, t1, t4) || 
 AsymptoticRegion5DL722(t2, t3, t5, t4, t1) || 
 AsymptoticRegion5DL722(t2, t4, t1, t3, t5) || 
 AsymptoticRegion5DL722(t2, t4, t1, t5, t3) || 
 AsymptoticRegion5DL722(t2, t4, t3, t1, t5) || 
 AsymptoticRegion5DL722(t2, t4, t3, t5, t1) || 
 AsymptoticRegion5DL722(t2, t4, t5, t1, t3) || 
 AsymptoticRegion5DL722(t2, t4, t5, t3, t1) || 
 AsymptoticRegion5DL722(t2, t5, t1, t3, t4) || 
 AsymptoticRegion5DL722(t2, t5, t1, t4, t3) || 
 AsymptoticRegion5DL722(t2, t5, t3, t1, t4) || 
 AsymptoticRegion5DL722(t2, t5, t3, t4, t1) || 
 AsymptoticRegion5DL722(t2, t5, t4, t1, t3) || 
 AsymptoticRegion5DL722(t2, t5, t4, t3, t1) || 
 AsymptoticRegion5DL722(t3, t1, t2, t4, t5) || 
 AsymptoticRegion5DL722(t3, t1, t2, t5, t4) || 
 AsymptoticRegion5DL722(t3, t1, t4, t2, t5) || 
 AsymptoticRegion5DL722(t3, t1, t4, t5, t2) || 
 AsymptoticRegion5DL722(t3, t1, t5, t2, t4) || 
 AsymptoticRegion5DL722(t3, t1, t5, t4, t2) || 
 AsymptoticRegion5DL722(t3, t2, t1, t4, t5) || 
 AsymptoticRegion5DL722(t3, t2, t1, t5, t4) || 
 AsymptoticRegion5DL722(t3, t2, t4, t1, t5) || 
 AsymptoticRegion5DL722(t3, t2, t4, t5, t1) || 
 AsymptoticRegion5DL722(t3, t2, t5, t1, t4) || 
 AsymptoticRegion5DL722(t3, t2, t5, t4, t1) || 
 AsymptoticRegion5DL722(t3, t4, t1, t2, t5) || 
 AsymptoticRegion5DL722(t3, t4, t1, t5, t2) || 
 AsymptoticRegion5DL722(t3, t4, t2, t1, t5) || 
 AsymptoticRegion5DL722(t3, t4, t2, t5, t1) || 
 AsymptoticRegion5DL722(t3, t4, t5, t1, t2) || 
 AsymptoticRegion5DL722(t3, t4, t5, t2, t1) || 
 AsymptoticRegion5DL722(t3, t5, t1, t2, t4) || 
 AsymptoticRegion5DL722(t3, t5, t1, t4, t2) || 
 AsymptoticRegion5DL722(t3, t5, t2, t1, t4) || 
 AsymptoticRegion5DL722(t3, t5, t2, t4, t1) || 
 AsymptoticRegion5DL722(t3, t5, t4, t1, t2) || 
 AsymptoticRegion5DL722(t3, t5, t4, t2, t1) || 
 AsymptoticRegion5DL722(t4, t1, t2, t3, t5) || 
 AsymptoticRegion5DL722(t4, t1, t2, t5, t3) || 
 AsymptoticRegion5DL722(t4, t1, t3, t2, t5) || 
 AsymptoticRegion5DL722(t4, t1, t3, t5, t2) || 
 AsymptoticRegion5DL722(t4, t1, t5, t2, t3) || 
 AsymptoticRegion5DL722(t4, t1, t5, t3, t2) || 
 AsymptoticRegion5DL722(t4, t2, t1, t3, t5) || 
 AsymptoticRegion5DL722(t4, t2, t1, t5, t3) || 
 AsymptoticRegion5DL722(t4, t2, t3, t1, t5) || 
 AsymptoticRegion5DL722(t4, t2, t3, t5, t1) || 
 AsymptoticRegion5DL722(t4, t2, t5, t1, t3) || 
 AsymptoticRegion5DL722(t4, t2, t5, t3, t1) || 
 AsymptoticRegion5DL722(t4, t3, t1, t2, t5) || 
 AsymptoticRegion5DL722(t4, t3, t1, t5, t2) || 
 AsymptoticRegion5DL722(t4, t3, t2, t1, t5) || 
 AsymptoticRegion5DL722(t4, t3, t2, t5, t1) || 
 AsymptoticRegion5DL722(t4, t3, t5, t1, t2) || 
 AsymptoticRegion5DL722(t4, t3, t5, t2, t1) || 
 AsymptoticRegion5DL722(t4, t5, t1, t2, t3) || 
 AsymptoticRegion5DL722(t4, t5, t1, t3, t2) || 
 AsymptoticRegion5DL722(t4, t5, t2, t1, t3) || 
 AsymptoticRegion5DL722(t4, t5, t2, t3, t1) || 
 AsymptoticRegion5DL722(t4, t5, t3, t1, t2) || 
 AsymptoticRegion5DL722(t4, t5, t3, t2, t1) || 
 AsymptoticRegion5DL722(t5, t1, t2, t3, t4) || 
 AsymptoticRegion5DL722(t5, t1, t2, t4, t3) || 
 AsymptoticRegion5DL722(t5, t1, t3, t2, t4) || 
 AsymptoticRegion5DL722(t5, t1, t3, t4, t2) || 
 AsymptoticRegion5DL722(t5, t1, t4, t2, t3) || 
 AsymptoticRegion5DL722(t5, t1, t4, t3, t2) || 
 AsymptoticRegion5DL722(t5, t2, t1, t3, t4) || 
 AsymptoticRegion5DL722(t5, t2, t1, t4, t3) || 
 AsymptoticRegion5DL722(t5, t2, t3, t1, t4) || 
 AsymptoticRegion5DL722(t5, t2, t3, t4, t1) || 
 AsymptoticRegion5DL722(t5, t2, t4, t1, t3) || 
 AsymptoticRegion5DL722(t5, t2, t4, t3, t1) || 
 AsymptoticRegion5DL722(t5, t3, t1, t2, t4) || 
 AsymptoticRegion5DL722(t5, t3, t1, t4, t2) || 
 AsymptoticRegion5DL722(t5, t3, t2, t1, t4) || 
 AsymptoticRegion5DL722(t5, t3, t2, t4, t1) || 
 AsymptoticRegion5DL722(t5, t3, t4, t1, t2) || 
 AsymptoticRegion5DL722(t5, t3, t4, t2, t1) || 
 AsymptoticRegion5DL722(t5, t4, t1, t2, t3) || 
 AsymptoticRegion5DL722(t5, t4, t1, t3, t2) || 
 AsymptoticRegion5DL722(t5, t4, t2, t1, t3) || 
 AsymptoticRegion5DL722(t5, t4, t2, t3, t1) || 
 AsymptoticRegion5DL722(t5, t4, t3, t1, t2) || 
 AsymptoticRegion5DL722(t5, t4, t3, t2, t1);
}

bool AsymptoticRegion5DL722All(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722No6(t1, t2, t3, t4, t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) || 
AsymptoticRegion5DL722No6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
AsymptoticRegion5DL722No6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
AsymptoticRegion5DL722No6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion3DL18(double t1, double t2, double t3) {
        double h = 1.0;
	    double k1 = 0.0;
	    double k2 = 0.0;
	    double g1 = 1.0;
	    double g2 = 2.0;
	    double g3 = 3.0;
	    double d1 = 4.0;
	    double d2 = 5.0;
    
	    double ud1 = 1 - 1.0 / (2 * d1);
	    double ud2 = 1 - 1.0 / (2 * d2);
	    double v = 1.0;
	
	    double b1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c1d1 = 1.0 / 6;
	    double c1d2 = 1.0 / 6;
	
	    double a2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c2d1 = 1.0 / 6;
	    double c2d2 = 1.0 / 6;
	
	    double b3O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b3O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b3O2d1 = 1.0 / 4;
	    double b3O2d2 = 1.0 / 4;
	    double c3O1d1 = 1.0 / 6;
	    double c3O1d2 = 1.0 / 6;
	    double c3O2d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c3O2d2 = 1.0 / 4 - 1.0 / (2 * d2);
	
	    double a4O1d1 = 1.0 / 2;
	    double a4O1d2 = 1.0 / 2;
	    double a4O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a4O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c4O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c4O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c4O2d1 = 1.0 / 6;
	    double c4O2d2 = 1.0 / 6;
	
	    double a5O1d1 = 1.0 / 2;
	    double a5O1d2 = 1.0 / 2;
	    double a5O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a5O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double b5O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b5O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b5O2d1 = 1.0 / 4;
	    double b5O2d2 = 1.0 / 4;
	    double c5O1d1 = 1.0 / 6;
	    double c5O1d2 = 1.0 / 6;
	    double c5O2d1 = 1.0 / 6;
	    double c5O2d2 = 1.0 / 6;
	
	    double a6O1d1 = 1.0 / 2;
	    double a6O1d2 = 1.0 / 2;
	    double a6O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a6O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double a6O3d1 = 1.0 / 2;
	    double a6O3d2 = 1.0 / 2;
	    double b6O1d1 = 1.0 / 4;
	    double b6O1d2 = 1.0 / 4;
	    double b6O2d1 = 1.0 / 4;
	    double b6O2d2 = 1.0 / 4;
	    double b6O3d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b6O3d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c6O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c6O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c6O2d1 = 1.0 / 6;
	    double c6O2d2 = 1.0 / 6;
	    double c6O3d1 = 1.0 / 6;
	    double c6O3d2 = 1.0 / 6;
	
    return (((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) );
	
}

bool AsymptoticRegion3DL18All(double t1, double t2, double t3){
	return AsymptoticRegion3DL18(t1, t2, t3) || AsymptoticRegion3DL18(t1, t3, t2) || AsymptoticRegion3DL18(t2, t1, t3) || 
		   AsymptoticRegion3DL18(t2, t3, t1) || AsymptoticRegion3DL18(t3, t1, t2) || AsymptoticRegion3DL18(t3, t2, t1);
}

bool AsymptoticRegion3DAll(double t1, double t2, double t3) {
    return AsymptoticRegion2DAll(t1, t2 + t3) || AsymptoticRegion2DAll(t2, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, t3) || AsymptoticRegion2DAll(t1 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, t1) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3, t2 + t3) || AsymptoticRegion2DAll(t2, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(t3, 1 - t1 - t2 - t3 + t2) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t2, t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t3) || AsymptoticRegion2DAll(t1 + t3, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t1) ||
           AsymptoticRegion2DAll(t1, t2 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t2, t1 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t2) || AsymptoticRegion2DAll(t2 + 1 - t1 - t2 - t3, t1) ||
		   AsymptoticRegion3DL722All(t1, t2, t3) || 
		   AsymptoticRegion3DL722All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t2, t3, 1 - t1 - t2 - t3) ||
		   AsymptoticRegion3DL18All(t1, t2, t3) || 
		   AsymptoticRegion3DL18All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t2, t3, 1 - t1 - t2 - t3);
}

bool AsymptoticRegion4DAllNo5(double t1, double t2, double t3, double t4) {
    return AsymptoticRegion2DAll(t1, t2 + t3 + t4) || AsymptoticRegion2DAll(t2, t1 + t3 + t4) ||
           AsymptoticRegion2DAll(t3, t1 + t2 + t4) || AsymptoticRegion2DAll(t4, t1 + t2 + t3) ||
           AsymptoticRegion2DAll(t1 + t2, t3 + t4) || AsymptoticRegion2DAll(t1 + t3, t2 + t4) ||
           AsymptoticRegion2DAll(t1 + t4, t2 + t3) || AsymptoticRegion2DAll(t2 + t3, t1 + t4) ||
           AsymptoticRegion2DAll(t2 + t4, t1 + t3) || AsymptoticRegion2DAll(t3 + t4, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2 + t3, t4) || AsymptoticRegion2DAll(t1 + t2 + t4, t3) ||
           AsymptoticRegion2DAll(t1 + t3 + t4, t2) || AsymptoticRegion2DAll(t2 + t3 + t4, t1) ||
		   		    AsymptoticRegion3DAll(t1, t2, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t3, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t4, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t2, t1, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t3, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t4, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t3, t1, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t2, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t4, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t4, t1, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t2, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t3, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t1, t3 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t2, t3 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t2, t4) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t3, t2 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t2, t3) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t3, t2) || 
		   		    AsymptoticRegion3DAll(t4, t2 + t3, t1) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t3, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t4, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t2, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t4, t2) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t2, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t3, t2) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t1, t4) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t4, t1) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t1, t3) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t3, t1) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t1, t2) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t2, t1) ||
		   		    AsymptoticRegion4DL722All(t1, t2, t3, t4);
}

bool AsymptoticRegion4DAll(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DAllNo5(t1, t2, t3, t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) ||
	       AsymptoticRegion4DAllNo5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) ||
	       AsymptoticRegion4DAllNo5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DAllNo6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5) || 
	  AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4) ||
	  AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1) ||
	  AsymptoticRegion2DAll(t5 + t2, t3 + t4) ||
	  AsymptoticRegion2DAll(t5 + t3, t2 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t5 + t2) ||
	  AsymptoticRegion2DAll(t1 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t5 + t3, t1 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t4) || 
	  AsymptoticRegion2DAll(t1 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t5) || 
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2) ||
	   AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4) || 
	   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3) || 
	   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2) || 
	   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1) ||
 AsymptoticRegion4DL722All(t1, t2, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t3, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t4, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t1, t5, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t2, t1, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t3, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t4, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t2, t5, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t3, t1, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t2, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t4, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t3, t5, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t1, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t2, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t3, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t5, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t1, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t2, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t3, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t4, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t3, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t4, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t1, t5, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t3, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t4, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t2, t5, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t2, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t4, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t3, t5, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t2, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t3, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t4, t5, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t2, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t3, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t5, t4, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t2, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t5, t2) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t1, t5) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t5, t1) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t2, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t4, t2) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t2, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t3, t2) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t1, t4) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t4, t1) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t1, t3) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t3, t1) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t1, t2) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t2, t1) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t3, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t3, t2) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t4, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t5, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t3, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t5, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t3, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t3, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t4, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t3, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t2, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t5, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t1, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t5, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t2, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t2, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t4, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t1, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t4, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t2, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t2, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t3, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t1, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t3, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t1, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t2, t1) ||
 AsymptoticRegion5DL722All(t1, t2, t3, t4, t5);
}

bool AsymptoticRegion5DAll(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DAllNo6(t1, t2, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion6DAllNo7(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t6, t1 + t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t5 + t6, t1 + t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t5 + t6, t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3 + t5) || 
		 AsymptoticRegion2DAll(t2 + t5 + t6, t1 + t3 + t4) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2 + t6) || 
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2 + t5) || 
		 AsymptoticRegion2DAll(t3 + t5 + t6, t1 + t2 + t4) || 
		 AsymptoticRegion2DAll(t4 + t5 + t6, t1 + t2 + t3) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t6, t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t6, t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5 + t6, t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t6, t2 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5 + t6, t2 + t4) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5 + t6, t2 + t3) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t6, t1 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5 + t6, t1 + t4) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5 + t6, t1 + t3) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5 + t6, t1 + t2) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t5, t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t6, t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5 + t6, t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5 + t6, t3) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5 + t6, t2) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5 + t6, t1) ||
		 AsymptoticRegion2DAll(t6 + t2, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t6 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t6 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t6 + t2 + t3) ||
		 AsymptoticRegion2DAll(t6 + t2 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t6 + t2) ||
		 AsymptoticRegion2DAll(t1 + t6, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t6 + t3) ||
		 AsymptoticRegion2DAll(t1 + t6 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t6 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t6) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2) ||		 
	       AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t6, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t6, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t6, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t6, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t6, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t3, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t4, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t5, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t4 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t5 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t4 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t5 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t4 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t5 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t3 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t5 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t3 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t4 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t3 + t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t3 + t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t4 + t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1, t4 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2, t4 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3, t4 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4, t3 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t5, t3 + t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t6, t3 + t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t3, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t3, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t4, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t3 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t3 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t3 + t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t3, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t3, t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t3, t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t3, t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t4, t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t2, t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t2, t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t2, t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t4, t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2 + t4, t1) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t2, t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t3, t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2 + t3, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t2, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t2, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t2, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t4, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t2, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t3, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t1, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t1, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t1, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t4, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t1, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t3, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t1, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t2, t1);
}

bool AsymptoticRegion6DAll(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, 1 - t1 - t2 - t3 - t4 - t5 - t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5 - t6, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5 - t6, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, 1 - t1 - t2 - t3 - t4 - t5 - t6, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, 1 - t1 - t2 - t3 - t4 - t5 - t6, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(1 - t1 - t2 - t3 - t4 - t5 - t6, t2, t3, t4, t5, t6);
}

bool TypeIRegion2D(double t1, double t2) {
    return (t1 + t2 <= 0.5) || (t1 <= 0.5 && t2 < 0.5 * (3 * 0.525 - 1)) || (t2 <= 0.5 && t1 < 0.5 * (3 * 0.525 - 1));
}

bool TypeIRegion3D(double t1, double t2, double t3) {
    return (t1 + t2 <= 0.5 && t3 < 0.5 * (3 * 0.525 - 1) ) || (t1 + t3 <= 0.5 && t2 < 0.5 * (3 * 0.525 - 1) ) ||
	       (t2 + t3 <= 0.5 && t1 < 0.5 * (3 * 0.525 - 1) ) || (t1 <= 0.5 && t2 + t3 < 0.5 * (3 * 0.525 - 1) ) ||
		   (t2 <= 0.5 && t1 + t3 < 0.5 * (3 * 0.525 - 1) ) || (t3 <= 0.5 && t1 + t2 < 0.5 * (3 * 0.525 - 1) ) || (t1 + t2 + t3 <= 0.5) ||
		   (( t1 <= 0.5) && (t3 < 0.25 * (3 * 0.525 - 1)) && (2 * t2 + t3 < 0.525) && (2 * t2 + 3 * t3 < 0.5 * (1 + 0.525))) ||
		   (( t1 <= 0.5) && (t2 < 0.25 * (3 * 0.525 - 1)) && (2 * t3 + t2 < 0.525) && (2 * t3 + 3 * t2 < 0.5 * (1 + 0.525))) ||
		   (( t2 <= 0.5) && (t3 < 0.25 * (3 * 0.525 - 1)) && (2 * t1 + t3 < 0.525) && (2 * t1 + 3 * t3 < 0.5 * (1 + 0.525))) ||
		   (( t2 <= 0.5) && (t1 < 0.25 * (3 * 0.525 - 1)) && (2 * t3 + t1 < 0.525) && (2 * t3 + 3 * t1 < 0.5 * (1 + 0.525))) ||
		   (( t3 <= 0.5) && (t1 < 0.25 * (3 * 0.525 - 1)) && (2 * t2 + t1 < 0.525) && (2 * t2 + 3 * t1 < 0.5 * (1 + 0.525))) ||
		   (( t3 <= 0.5) && (t2 < 0.25 * (3 * 0.525 - 1)) && (2 * t1 + t2 < 0.525) && (2 * t1 + 3 * t2 < 0.5 * (1 + 0.525))) ||
		   (( t1 <= 0.5) && (t2 < 0.5 * (1 - 0.525)) && (t3 < 0.125 * (3 * 0.525 - 1))) ||
		   (( t1 <= 0.5) && (t3 < 0.5 * (1 - 0.525)) && (t2 < 0.125 * (3 * 0.525 - 1))) ||
		   (( t2 <= 0.5) && (t1 < 0.5 * (1 - 0.525)) && (t3 < 0.125 * (3 * 0.525 - 1))) ||
		   (( t2 <= 0.5) && (t3 < 0.5 * (1 - 0.525)) && (t1 < 0.125 * (3 * 0.525 - 1))) ||
		   (( t3 <= 0.5) && (t1 < 0.5 * (1 - 0.525)) && (t2 < 0.125 * (3 * 0.525 - 1))) ||
		   (( t3 <= 0.5) && (t2 < 0.5 * (1 - 0.525)) && (t1 < 0.125 * (3 * 0.525 - 1)));
}

bool TypeIRegion5D(double t1, double t2, double t3, double t4, double t5) {
    return   TypeIRegion3D(t1, t2, t3 + t4 + t5) || 
 TypeIRegion3D(t1, t3, t2 + t4 + t5) || 
 TypeIRegion3D(t1, t4, t2 + t3 + t5) || 
 TypeIRegion3D(t1, t5, t2 + t3 + t4) || 
 TypeIRegion3D(t2, t1, t3 + t4 + t5) || 
 TypeIRegion3D(t2, t3, t1 + t4 + t5) || 
 TypeIRegion3D(t2, t4, t1 + t3 + t5) || 
 TypeIRegion3D(t2, t5, t1 + t3 + t4) || 
 TypeIRegion3D(t3, t1, t2 + t4 + t5) || 
 TypeIRegion3D(t3, t2, t1 + t4 + t5) || 
 TypeIRegion3D(t3, t4, t1 + t2 + t5) || 
 TypeIRegion3D(t3, t5, t1 + t2 + t4) || 
 TypeIRegion3D(t4, t1, t2 + t3 + t5) || 
 TypeIRegion3D(t4, t2, t1 + t3 + t5) || 
 TypeIRegion3D(t4, t3, t1 + t2 + t5) || 
 TypeIRegion3D(t4, t5, t1 + t2 + t3) || 
 TypeIRegion3D(t5, t1, t2 + t3 + t4) || 
 TypeIRegion3D(t5, t2, t1 + t3 + t4) || 
 TypeIRegion3D(t5, t3, t1 + t2 + t4) || 
 TypeIRegion3D(t5, t4, t1 + t2 + t3) || 
 TypeIRegion3D(t1, t2 + t3 + t4, t5) || 
 TypeIRegion3D(t1, t2 + t3 + t5, t4) || 
 TypeIRegion3D(t1, t2 + t4 + t5, t3) || 
 TypeIRegion3D(t1, t3 + t4 + t5, t2) || 
 TypeIRegion3D(t2, t1 + t3 + t4, t5) || 
 TypeIRegion3D(t2, t1 + t3 + t5, t4) || 
 TypeIRegion3D(t2, t1 + t4 + t5, t3) || 
 TypeIRegion3D(t2, t3 + t4 + t5, t1) || 
 TypeIRegion3D(t3, t1 + t2 + t4, t5) || 
 TypeIRegion3D(t3, t1 + t2 + t5, t4) || 
 TypeIRegion3D(t3, t1 + t4 + t5, t2) || 
 TypeIRegion3D(t3, t2 + t4 + t5, t1) || 
 TypeIRegion3D(t4, t1 + t2 + t3, t5) || 
 TypeIRegion3D(t4, t1 + t2 + t5, t3) || 
 TypeIRegion3D(t4, t1 + t3 + t5, t2) || 
 TypeIRegion3D(t4, t2 + t3 + t5, t1) || 
 TypeIRegion3D(t5, t1 + t2 + t3, t4) || 
 TypeIRegion3D(t5, t1 + t2 + t4, t3) || 
 TypeIRegion3D(t5, t1 + t3 + t4, t2) || 
 TypeIRegion3D(t5, t2 + t3 + t4, t1) || 
 TypeIRegion3D(t1 + t2 + t3, t4, t5) || 
 TypeIRegion3D(t1 + t2 + t3, t5, t4) || 
 TypeIRegion3D(t1 + t2 + t4, t3, t5) || 
 TypeIRegion3D(t1 + t2 + t4, t5, t3) || 
 TypeIRegion3D(t1 + t2 + t5, t3, t4) || 
 TypeIRegion3D(t1 + t2 + t5, t4, t3) || 
 TypeIRegion3D(t1 + t3 + t4, t2, t5) || 
 TypeIRegion3D(t1 + t3 + t4, t5, t2) || 
 TypeIRegion3D(t1 + t3 + t5, t2, t4) || 
 TypeIRegion3D(t1 + t3 + t5, t4, t2) || 
 TypeIRegion3D(t1 + t4 + t5, t2, t3) || 
 TypeIRegion3D(t1 + t4 + t5, t3, t2) || 
 TypeIRegion3D(t2 + t3 + t4, t1, t5) || 
 TypeIRegion3D(t2 + t3 + t4, t5, t1) || 
 TypeIRegion3D(t2 + t3 + t5, t1, t4) || 
 TypeIRegion3D(t2 + t3 + t5, t4, t1) || 
 TypeIRegion3D(t2 + t4 + t5, t1, t3) || 
 TypeIRegion3D(t2 + t4 + t5, t3, t1) || 
 TypeIRegion3D(t3 + t4 + t5, t1, t2) || 
 TypeIRegion3D(t3 + t4 + t5, t2, t1) || 
 TypeIRegion3D(t1, t2 + t3, t4 + t5) || 
 TypeIRegion3D(t1, t2 + t4, t3 + t5) || 
 TypeIRegion3D(t1, t2 + t5, t3 + t4) || 
 TypeIRegion3D(t1, t3 + t4, t2 + t5) || 
 TypeIRegion3D(t1, t3 + t5, t2 + t4) || 
 TypeIRegion3D(t1, t4 + t5, t2 + t3) || 
 TypeIRegion3D(t2, t1 + t3, t4 + t5) || 
 TypeIRegion3D(t2, t1 + t4, t3 + t5) || 
 TypeIRegion3D(t2, t1 + t5, t3 + t4) || 
 TypeIRegion3D(t2, t3 + t4, t1 + t5) || 
 TypeIRegion3D(t2, t3 + t5, t1 + t4) || 
 TypeIRegion3D(t2, t4 + t5, t1 + t3) || 
 TypeIRegion3D(t3, t1 + t2, t4 + t5) || 
 TypeIRegion3D(t3, t1 + t4, t2 + t5) || 
 TypeIRegion3D(t3, t1 + t5, t2 + t4) || 
 TypeIRegion3D(t3, t2 + t4, t1 + t5) || 
 TypeIRegion3D(t3, t2 + t5, t1 + t4) || 
 TypeIRegion3D(t3, t4 + t5, t1 + t2) || 
 TypeIRegion3D(t4, t1 + t2, t3 + t5) || 
 TypeIRegion3D(t4, t1 + t3, t2 + t5) || 
 TypeIRegion3D(t4, t1 + t5, t2 + t3) || 
 TypeIRegion3D(t4, t2 + t3, t1 + t5) || 
 TypeIRegion3D(t4, t2 + t5, t1 + t3) || 
 TypeIRegion3D(t4, t3 + t5, t1 + t2) || 
 TypeIRegion3D(t5, t1 + t2, t3 + t4) || 
 TypeIRegion3D(t5, t1 + t3, t2 + t4) || 
 TypeIRegion3D(t5, t1 + t4, t2 + t3) || 
 TypeIRegion3D(t5, t2 + t3, t1 + t4) || 
 TypeIRegion3D(t5, t2 + t4, t1 + t3) || 
 TypeIRegion3D(t5, t3 + t4, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3, t4 + t5) || 
 TypeIRegion3D(t1 + t2, t4, t3 + t5) || 
 TypeIRegion3D(t1 + t2, t5, t3 + t4) || 
 TypeIRegion3D(t1 + t3, t2, t4 + t5) || 
 TypeIRegion3D(t1 + t3, t4, t2 + t5) || 
 TypeIRegion3D(t1 + t3, t5, t2 + t4) || 
 TypeIRegion3D(t1 + t4, t2, t3 + t5) || 
 TypeIRegion3D(t1 + t4, t3, t2 + t5) || 
 TypeIRegion3D(t1 + t4, t5, t2 + t3) || 
 TypeIRegion3D(t1 + t5, t2, t3 + t4) || 
 TypeIRegion3D(t1 + t5, t3, t2 + t4) || 
 TypeIRegion3D(t1 + t5, t4, t2 + t3) || 
 TypeIRegion3D(t2 + t3, t1, t4 + t5) || 
 TypeIRegion3D(t2 + t3, t4, t1 + t5) || 
 TypeIRegion3D(t2 + t3, t5, t1 + t4) || 
 TypeIRegion3D(t2 + t4, t1, t3 + t5) || 
 TypeIRegion3D(t2 + t4, t3, t1 + t5) || 
 TypeIRegion3D(t2 + t4, t5, t1 + t3) || 
 TypeIRegion3D(t2 + t5, t1, t3 + t4) || 
 TypeIRegion3D(t2 + t5, t3, t1 + t4) || 
 TypeIRegion3D(t2 + t5, t4, t1 + t3) || 
 TypeIRegion3D(t3 + t4, t1, t2 + t5) || 
 TypeIRegion3D(t3 + t4, t2, t1 + t5) || 
 TypeIRegion3D(t3 + t4, t5, t1 + t2) || 
 TypeIRegion3D(t3 + t5, t1, t2 + t4) || 
 TypeIRegion3D(t3 + t5, t2, t1 + t4) || 
 TypeIRegion3D(t3 + t5, t4, t1 + t2) || 
 TypeIRegion3D(t4 + t5, t1, t2 + t3) || 
 TypeIRegion3D(t4 + t5, t2, t1 + t3) || 
 TypeIRegion3D(t4 + t5, t3, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3 + t4, t5) || 
 TypeIRegion3D(t1 + t2, t3 + t5, t4) || 
 TypeIRegion3D(t1 + t2, t4 + t5, t3) || 
 TypeIRegion3D(t1 + t3, t2 + t4, t5) || 
 TypeIRegion3D(t1 + t3, t2 + t5, t4) || 
 TypeIRegion3D(t1 + t3, t4 + t5, t2) || 
 TypeIRegion3D(t1 + t4, t2 + t3, t5) || 
 TypeIRegion3D(t1 + t4, t2 + t5, t3) || 
 TypeIRegion3D(t1 + t4, t3 + t5, t2) || 
 TypeIRegion3D(t1 + t5, t2 + t3, t4) || 
 TypeIRegion3D(t1 + t5, t2 + t4, t3) || 
 TypeIRegion3D(t1 + t5, t3 + t4, t2) || 
 TypeIRegion3D(t2 + t3, t1 + t4, t5) || 
 TypeIRegion3D(t2 + t3, t1 + t5, t4) || 
 TypeIRegion3D(t2 + t3, t4 + t5, t1) || 
 TypeIRegion3D(t2 + t4, t1 + t3, t5) || 
 TypeIRegion3D(t2 + t4, t1 + t5, t3) || 
 TypeIRegion3D(t2 + t4, t3 + t5, t1) || 
 TypeIRegion3D(t2 + t5, t1 + t3, t4) || 
 TypeIRegion3D(t2 + t5, t1 + t4, t3) || 
 TypeIRegion3D(t2 + t5, t3 + t4, t1) || 
 TypeIRegion3D(t3 + t4, t1 + t2, t5) || 
 TypeIRegion3D(t3 + t4, t1 + t5, t2) || 
 TypeIRegion3D(t3 + t4, t2 + t5, t1) || 
 TypeIRegion3D(t3 + t5, t1 + t2, t4) || 
 TypeIRegion3D(t3 + t5, t1 + t4, t2) || 
 TypeIRegion3D(t3 + t5, t2 + t4, t1) || 
 TypeIRegion3D(t4 + t5, t1 + t2, t3) || 
 TypeIRegion3D(t4 + t5, t1 + t3, t2) || 
 TypeIRegion3D(t4 + t5, t2 + t3, t1);
}

bool TypeIRegion7D(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
	return  TypeIRegion2D(t1, t2 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2, t1 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t3, t1 + t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t4, t1 + t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t5, t1 + t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t6, t1 + t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t7, t1 + t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2, t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3, t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t4, t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t5, t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t6, t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t7, t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t3, t1 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t4, t1 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t5, t1 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t6, t1 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t7, t1 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t3 + t4, t1 + t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t3 + t5, t1 + t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t3 + t6, t1 + t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t3 + t7, t1 + t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t4 + t5, t1 + t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t4 + t6, t1 + t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t4 + t7, t1 + t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t5 + t6, t1 + t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t5 + t7, t1 + t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t6 + t7, t1 + t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t3, t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4, t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t5, t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t6, t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t7, t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t4, t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t5, t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t6, t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t7, t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t4 + t5, t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t4 + t6, t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t4 + t7, t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t5 + t6, t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t5 + t7, t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t6 + t7, t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t2 + t3 + t4, t1 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t5, t1 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t6, t1 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t7, t1 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t4 + t5, t1 + t3 + t6 + t7) || 
 TypeIRegion2D(t2 + t4 + t6, t1 + t3 + t5 + t7) || 
 TypeIRegion2D(t2 + t4 + t7, t1 + t3 + t5 + t6) || 
 TypeIRegion2D(t2 + t5 + t6, t1 + t3 + t4 + t7) || 
 TypeIRegion2D(t2 + t5 + t7, t1 + t3 + t4 + t6) || 
 TypeIRegion2D(t2 + t6 + t7, t1 + t3 + t4 + t5) || 
 TypeIRegion2D(t3 + t4 + t5, t1 + t2 + t6 + t7) || 
 TypeIRegion2D(t3 + t4 + t6, t1 + t2 + t5 + t7) || 
 TypeIRegion2D(t3 + t4 + t7, t1 + t2 + t5 + t6) || 
 TypeIRegion2D(t3 + t5 + t6, t1 + t2 + t4 + t7) || 
 TypeIRegion2D(t3 + t5 + t7, t1 + t2 + t4 + t6) || 
 TypeIRegion2D(t3 + t6 + t7, t1 + t2 + t4 + t5) || 
 TypeIRegion2D(t4 + t5 + t6, t1 + t2 + t3 + t7) || 
 TypeIRegion2D(t4 + t5 + t7, t1 + t2 + t3 + t6) || 
 TypeIRegion2D(t4 + t6 + t7, t1 + t2 + t3 + t5) || 
 TypeIRegion2D(t5 + t6 + t7, t1 + t2 + t3 + t4) || 
 TypeIRegion2D(t1 + t2 + t3 + t4, t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5, t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t6, t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t7, t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t5, t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t6, t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t7, t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t5 + t6, t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t5 + t7, t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t6 + t7, t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t3 + t4 + t5, t2 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t6, t2 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t7, t2 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t5 + t6, t2 + t4 + t7) || 
 TypeIRegion2D(t1 + t3 + t5 + t7, t2 + t4 + t6) || 
 TypeIRegion2D(t1 + t3 + t6 + t7, t2 + t4 + t5) || 
 TypeIRegion2D(t1 + t4 + t5 + t6, t2 + t3 + t7) || 
 TypeIRegion2D(t1 + t4 + t5 + t7, t2 + t3 + t6) || 
 TypeIRegion2D(t1 + t4 + t6 + t7, t2 + t3 + t5) || 
 TypeIRegion2D(t1 + t5 + t6 + t7, t2 + t3 + t4) || 
 TypeIRegion2D(t2 + t3 + t4 + t5, t1 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t6, t1 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t7, t1 + t5 + t6) || 
 TypeIRegion2D(t2 + t3 + t5 + t6, t1 + t4 + t7) || 
 TypeIRegion2D(t2 + t3 + t5 + t7, t1 + t4 + t6) || 
 TypeIRegion2D(t2 + t3 + t6 + t7, t1 + t4 + t5) || 
 TypeIRegion2D(t2 + t4 + t5 + t6, t1 + t3 + t7) || 
 TypeIRegion2D(t2 + t4 + t5 + t7, t1 + t3 + t6) || 
 TypeIRegion2D(t2 + t4 + t6 + t7, t1 + t3 + t5) || 
 TypeIRegion2D(t2 + t5 + t6 + t7, t1 + t3 + t4) || 
 TypeIRegion2D(t3 + t4 + t5 + t6, t1 + t2 + t7) || 
 TypeIRegion2D(t3 + t4 + t5 + t7, t1 + t2 + t6) || 
 TypeIRegion2D(t3 + t4 + t6 + t7, t1 + t2 + t5) || 
 TypeIRegion2D(t3 + t5 + t6 + t7, t1 + t2 + t4) || 
 TypeIRegion2D(t4 + t5 + t6 + t7, t1 + t2 + t3) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5, t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6, t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t7, t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6, t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t7, t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t6 + t7, t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6, t3 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t7, t3 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t6 + t7, t3 + t5) || 
 TypeIRegion2D(t1 + t2 + t5 + t6 + t7, t3 + t4) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6, t2 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t7, t2 + t6) || 
 TypeIRegion2D(t1 + t3 + t4 + t6 + t7, t2 + t5) || 
 TypeIRegion2D(t1 + t3 + t5 + t6 + t7, t2 + t4) || 
 TypeIRegion2D(t1 + t4 + t5 + t6 + t7, t2 + t3) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6, t1 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t7, t1 + t6) || 
 TypeIRegion2D(t2 + t3 + t4 + t6 + t7, t1 + t5) || 
 TypeIRegion2D(t2 + t3 + t5 + t6 + t7, t1 + t4) || 
 TypeIRegion2D(t2 + t4 + t5 + t6 + t7, t1 + t3) || 
 TypeIRegion2D(t3 + t4 + t5 + t6 + t7, t1 + t2) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t6, t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t7, t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6 + t7, t5) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6 + t7, t4) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6 + t7, t3) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6 + t7, t2) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6 + t7, t1);
}

bool belowNu(double t1, double t2) {
    return (
        (0.05 <= t1 && t1 < 0.01 && t2 < min(t1, (2 * (0.525 - t1)) / 17)) ||
        (0.1 <= t1 && t1 < 0.15 && t2 < (2 * (0.525 - t1)) / 15) ||
        (0.15 <= t1 && t1 < 0.2 && t2 < (2 * (0.525 - t1)) / 13) ||
        (0.2 <= t1 && t1 < 0.25 && t2 < (2 * (0.525 - t1)) / 11) ||
        (0.25 <= t1 && t1 < 0.3 && t2 < (2 * (0.525 - t1)) / 9) ||
        (0.3 <= t1 && t1 < 0.35 && t2 < (2 * (0.525 - t1)) / 7) ||
        (0.35 <= t1 && t1 < 0.4 && t2 < (2 * (0.525 - t1)) / 5) ||
        (0.4 <= t1 && t1 < 0.45 && t2 < (2 * (0.525 - t1)) / 3) ||
        (0.45 <= t1 && t1 < 0.5 && t2 < min(0.1, 2 * (0.525 - t1)))
    );
}

bool RegionA2DLoss(double t1, double t2) {
	double theta0 = 0.05;
	return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1) )
			&& (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)));
}

bool RegionC4DLoss(double t1, double t2, double t3, double t4) {
    double theta0 = 0.05;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && !(TypeIRegion5D(t1, t2, t3, t4, 0) && TypeIRegion5D(1 - t1 - t2 - t3 - t4, t2, t3, t4, 0))
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)));
}

bool RegionC6DLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.05;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) && !AsymptoticRegion6DAll(t1, t2, t3, t4, t5, t6)
		   && !TypeIRegion7D(t1, t2, t3, t4, t5, t6, t6) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)))
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4)))
		   && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t4 - t5)));
}

bool RegionC6DLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.05;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(t1, t2, t3, t4) 
		   && TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(t1, t2, t3, t4, t4) 
		   && (TypeIRegion5D(t1, t2, t3, t4, 0) && TypeIRegion5D(1 - t1 - t2 - t3 - t4, t2, t3, t4, 0))
		   && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5, t6)
		   && !TypeIRegion7D(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5, t6, t6) && !TypeIRegion7D(t1 - t6, t2, t3, t4, t5, t6, t5)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3)))
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4))) && (theta0 <= t6 && t6 < 0.5 * t1);
}

bool RegionC4DRRLoss(double t1, double t2, double t3, double t4) {
    double theta0 = 0.05;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && !TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1);
}

bool RegionC6DRRLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.05;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && !TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && AsymptoticRegion5DAll(1 - t1 - t2 - t3, t2, t3, t4, t5) && AsymptoticRegion5DAll(t1 - t4, t2, t3, t4, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (t4 <= t5 && t5 < 0.5 * (t1 - t4)) && (t3 <= t6 && t6 < 0.5 * (1 - t1 - t2 - t3));
}

bool RegionC6DRRLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.05;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4)
		   && !AsymptoticRegion5DAll(1 - t1 - t2 - t3, t2, t3, t4, t5) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3, t2, t3, t4, t5, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (t1 - t4))) && (theta0 <= t6 && t6 < min(t5, 0.5 * (t1 - t4 - t5)));
}

bool RegionC6DRRLoss3(double t1, double t2, double t3, double t4, double t5, double t6) {
    double theta0 = 0.05;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1))
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) && !AsymptoticRegion4DAll(1 - t1 - t2 - t3, t2, t3, t4) 
		   && !TypeIRegion3D(t1, t2, t3) && !TypeIRegion5D(1 - t1 - t2 - t3, t2, t3, t4, t4) && TypeIRegion5D(t1 - t4, t2, t3, t4, t3)
		   && !AsymptoticRegion5DAll(t1 - t4, t2, t3, t4, t5) && !AsymptoticRegion6DAll(t1 - t4, t2, t3, t4, t5, t6)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) && (theta0 <= t4 && t4 < 0.5 * t1)
		   && (theta0 <= t5 && t5 < min(t3, 0.5 * (1 - t1 - t2 - t3))) && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t5)));
}

// Define the integrand function

double integrandA2DLoss(double t1, double t2) {
    if (RegionA2DLoss(t1, t2)) {
        return omega1((1 - t1 - t2) / t2) / (t1 * t2 * t2);
    } else {
        return 0.0;
    }
}

double integrandC4DLoss(double t1, double t2, double t3, double t4) {
    if (RegionC4DLoss(t1, t2, t3, t4)) {
        return omega1((1 - t1 - t2 - t3 - t4) / t4) / (t1 * t2 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandC6DLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DLoss1(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5 - t6) / t6) / (t1 * t2 * t3 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DLoss2(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5) / t5) * omega1((t1 - t6) / t6) / (t2 * t3 * t4 * t5 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC4DRRLoss(double t1, double t2, double t3, double t4) {
    if (RegionC4DRRLoss(t1, t2, t3, t4)) {
        return omega1((1 - t1 - t2 - t3) / t3) * omega1((t1 - t4) / t4) / (t2 * t3 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss1(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss1(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t4 - t5) / t5) * omega1((t1 - t2 - t3 - t6) / t6) / (t2 * t3 * t4 * t5 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss2(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss2(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3) / t3) * omega1((t1 - t4 - t5 - t6) / t6) / (t2 * t3 * t3 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

double integrandC6DRRLoss3(double t1, double t2, double t3, double t4, double t5, double t6) {
    if (RegionC6DRRLoss3(t1, t2, t3, t4, t5, t6)) {
        return omega1((1 - t1 - t2 - t3 - t5 - t6) / t6) * omega1((t1 - t4) / t4) / (t2 * t3 * t4 * t4 * t5 * t6 * t6);
    } else {
	        return 0.0;
	}
}

// Trapezoidal rule for 1D integration
double trapezoidal_1D(double (*f)(double), double a, double b, int n) {
    double h = (b - a) / n;
    double sum = 0.5 * (f(a) + f(b));
    for (int i = 1; i < n; ++i) {
        double x = a + i * h;
        sum += f(x);
    }
    return sum * h;
}

// Trapezoidal rule for 2D integration
double trapezoidal_2D(double (*f)(double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            double weight = 1.0;
            if (i == 0 || i == n1) weight *= 0.5;
            if (j == 0 || j == n2) weight *= 0.5;
            sum += weight * f(t1, t2);
        }
    }
    return sum * h1 * h2;
}

// Trapezoidal rule for 3D integration
double trapezoidal_3D_parallel(double (*f)(double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        double weight = 1.0;
                        if (i == 0 || i == n1) weight *= 0.5;
                        if (j == 0 || j == n2) weight *= 0.5;
                        if (k == 0 || k == n3) weight *= 0.5;
                        local_sum += weight * f(t1, t2, t3);
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3;
}

// Trapezoidal rule for 4D integration
double trapezoidal_4D(double (*f)(double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    double weight = 1.0;
                    if (i == 0 || i == n1) weight *= 0.5;
                    if (j == 0 || j == n2) weight *= 0.5;
                    if (k == 0 || k == n3) weight *= 0.5;
                    if (l == 0 || l == n4) weight *= 0.5;
                    sum += weight * f(t1, t2, t3, t4);
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4;
}

double trapezoidal_4D_parallel(double (*f)(double, double, double, double),
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
                      size_t num_threads_requested = 160) 
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;

    int total_i = n1 + 1;
    
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            local_sum += weight * f(t1, t2, t3, t4);
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4;
}

// Trapezoidal rule for 5D integration
double trapezoidal_5D_parallel(double (*f)(double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                double weight = 1.0;
                                if (i == 0 || i == n1) weight *= 0.5;
                                if (j == 0 || j == n2) weight *= 0.5;
                                if (k == 0 || k == n3) weight *= 0.5;
                                if (l == 0 || l == n4) weight *= 0.5;
                                if (x == 0 || x == n5) weight *= 0.5;
                                local_sum += weight * f(t1, t2, t3, t4, t5);
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5;
}

// Trapezoidal rule for 6D integration
double trapezoidal_6D(double (*f)(double, double, double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
					  double a5, double b5, int n5,
					  double a6, double b6, int n6) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    for (int x = 0; x <= n5; ++x) {
					    double t5 = a5 + x * h5;
					    for (int y = 0; y <= n4; ++y) {
							double t6 = a6 + y * h6;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            if (x == 0 || x == n5) weight *= 0.5;
                            if (y == 0 || y == n6) weight *= 0.5;
                            sum += weight * f(t1, t2, t3, t4, t5, t6);
					    }
                    }
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

double trapezoidal_6D_parallel(double (*f)(double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    double weight = 1.0;
                                    if (i == 0 || i == n1) weight *= 0.5;
                                    if (j == 0 || j == n2) weight *= 0.5;
                                    if (k == 0 || k == n3) weight *= 0.5;
                                    if (l == 0 || l == n4) weight *= 0.5;
                                    if (x == 0 || x == n5) weight *= 0.5;
                                    if (y == 0 || y == n6) weight *= 0.5;
                                    local_sum += weight * f(t1, t2, t3, t4, t5, t6);
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

// Trapezoidal rule for 7D integration
double trapezoidal_7D_parallel(double (*f)(double, double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               double a7, double b7, int n7,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double h7 = (b7 - a7) / n7;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    for (int z = 0; z <= n7; ++z) {
                                        double t7 = a7 + z * h7;
                                        double weight = 1.0;
                                        if (i == 0 || i == n1) weight *= 0.5;
                                        if (j == 0 || j == n2) weight *= 0.5;
                                        if (k == 0 || k == n3) weight *= 0.5;
                                        if (l == 0 || l == n4) weight *= 0.5;
                                        if (x == 0 || x == n5) weight *= 0.5;
                                        if (y == 0 || y == n6) weight *= 0.5;
                                        if (z == 0 || z == n7) weight *= 0.5;
                                        local_sum += weight * f(t1, t2, t3, t4, t5, t6, t7);
                                    }
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6 * h7;
}

int main() {
    double v0 = 0.05;
    size_t requested_threads = 160;

    // Define the integration limits
    double a1 = v0, b1 = 0.5;
    double a2 = v0, b2 = 1.0/3;
    double a3 = v0, b3 = 0.25;
    double a4 = v0, b4 = 0.25;
    double a51 = v0, b51 = (0.5 - v0)/2;
    double a52 = v0, b52 = (0.5 - v0)/2;
    double a53 = v0, b53 = 0.25;
    double a61 = v0, b61 = (1 - (3 * v0))/2;
    double a62 = v0, b62 = 0.25;
    double a63 = v0, b63 = 0.25;

    // Define the number of intervals for each dimension
    int n1 = 10, n2 = 10, n3 = 10, n4 = 10, n5 = 10, n6 = 10;
    
    // Perform the integration
    
	//double C4DRRLoss = trapezoidal_4D_parallel(integrandC4DRRLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, requested_threads);
	//double C6DRRLoss1 = trapezoidal_6D_parallel(integrandC6DRRLoss1, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a51, b51, n5, a61, b61, n6, requested_threads);
	//double C6DRRLoss2 = trapezoidal_6D_parallel(integrandC6DRRLoss2, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a52, b52, n5, a62, b62, n6, requested_threads);
	//double C6DRRLoss3 = trapezoidal_6D_parallel(integrandC6DRRLoss3, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a53, b53, n5, a63, b63, n6, requested_threads);
	
	//cout << "The result of the integration C4DRRLoss is: " << C4DRRLoss << endl;
    //cout << "The result of the integration C6DRRLoss1 is: " << C6DRRLoss1 << endl;
    //cout << "The result of the integration C6DRRLoss2 is: " << C6DRRLoss2 << endl;
    //cout << "The result of the integration C6DRRLoss3 is: " << C6DRRLoss3 << endl;


    system("pause");
    return 0;
    
    /*
    The result of the integration C4DRRLoss is: 0.120663 (50 50 50 50)
    The result of the integration C4DRRLoss is: 0.123953 (100 100 100 100)
    The result of the integration C4DRRLoss is: 0.125274 (200 200 100 100)
    The result of the integration C4DRRLoss is: 0.125081 (200 200 200 200)
    
    The result of the integration C6DRRLoss1 is: 0.000182105 (10 10 10 10 10 10)
    
    The result of the integration C6DRRLoss2 is: 0 (10 10 10 10 10 10)
    The result of the integration C6DRRLoss2 is: 0.000159203 (100 20 20 20 20 20)
    The result of the integration C6DRRLoss2 is: 0.000205577 (100 100 20 20 20 20)
    
    The result of the integration C6DRRLoss3 is: 0 (10 10 10 10 10 10)
	*/
	
}


==> anc/UB_520_160.cpp <==
#include <iostream>
#include <cmath>
#include <vector>
#include <algorithm>
#include <thread>
#include <functional>
#include <numeric>
// #include <boost/math/special_functions/polylog.hpp>

using namespace std;

// Define the upper and lower bounds for the Buchstab function
double omega1(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5644; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5617;
}

double omega0(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5607; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5612;
}

// Define the region functions
bool AsymptoticRegion2D(double t1, double t2) {
    return (std::abs(t1 - t2) < 0.04 && t1 + t2 > 0.92);
}

bool AsymptoticRegion2DAll(double t1, double t2) {
    return AsymptoticRegion2D(t1, t2) || AsymptoticRegion2D(1 - t1 - t2, t1) || AsymptoticRegion2D(1 - t1 - t2, t2);
}

bool AsymptoticRegion3D(double t1, double t2, double t3) {
    return AsymptoticRegion2D(t1, t2 + t3) || AsymptoticRegion2D(t2, t1 + t3) || AsymptoticRegion2D(t3, t1 + t2) ||
           AsymptoticRegion2D(t1 + t2, t3) || AsymptoticRegion2D(t1 + t3, t2) || AsymptoticRegion2D(t2 + t3, t1);
}

bool AsymptoticRegion3DL722(double t1, double t2, double t3) {
    return (((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.52))/7) || 
			    ((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (1 - t1 - t2 - t3) >= (2 * (1 - 0.52))/11) || 
				((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/3 && 2 * (t3) + (1 - t1 - t2 - t3) >= 1 - 0.52 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.52))/5) || 
				((t1) >= 1 - 0.52 && (t2) <= (1 - 0.52)/3 && (t3) <= (1 - 0.52)/3 && (t2) + (t3) >= (4 *  (1 - 0.52))/7 && (t2) + (t3) + (1 - t1 - t2 - t3) >= (14 *  (1 - 0.52))/13));
}

bool AsymptoticRegion3DL722All(double t1, double t2, double t3) {
    return AsymptoticRegion3DL722(t1, t2, t3) || AsymptoticRegion3DL722(t1, t3, t2) || AsymptoticRegion3DL722(t2, t1, t3) || 
		   AsymptoticRegion3DL722(t2, t3, t1) || AsymptoticRegion3DL722(t3, t1, t2) || AsymptoticRegion3DL722(t3, t2, t1);
}

bool AsymptoticRegion4DL722(double t1, double t2, double t3, double t4) {
	return (((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.52))/83) || 
           ((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.52))/47) || 
           ((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/9 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.52))/35) || 
           ((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/10 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.52))/29) || 
           ((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/12 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.52))/23) || 
           ((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.52))/39) || 
           ((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/6 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.52))/23) || 
           ((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.52))/15) || 
           ((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/5 && (t4) >= (1 - 0.52)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.52))/19));
}

bool AsymptoticRegion4DL722No5(double t1, double t2, double t3, double t4) {
	return  AsymptoticRegion4DL722(t1, t2, t3, t4) || 
 AsymptoticRegion4DL722(t1, t2, t4, t3) || 
 AsymptoticRegion4DL722(t1, t3, t2, t4) || 
 AsymptoticRegion4DL722(t1, t3, t4, t2) || 
 AsymptoticRegion4DL722(t1, t4, t2, t3) || 
 AsymptoticRegion4DL722(t1, t4, t3, t2) || 
 AsymptoticRegion4DL722(t2, t1, t3, t4) || 
 AsymptoticRegion4DL722(t2, t1, t4, t3) || 
 AsymptoticRegion4DL722(t2, t3, t1, t4) || 
 AsymptoticRegion4DL722(t2, t3, t4, t1) || 
 AsymptoticRegion4DL722(t2, t4, t1, t3) || 
 AsymptoticRegion4DL722(t2, t4, t3, t1) || 
 AsymptoticRegion4DL722(t3, t1, t2, t4) || 
 AsymptoticRegion4DL722(t3, t1, t4, t2) || 
 AsymptoticRegion4DL722(t3, t2, t1, t4) || 
 AsymptoticRegion4DL722(t3, t2, t4, t1) || 
 AsymptoticRegion4DL722(t3, t4, t1, t2) || 
 AsymptoticRegion4DL722(t3, t4, t2, t1) || 
 AsymptoticRegion4DL722(t4, t1, t2, t3) || 
 AsymptoticRegion4DL722(t4, t1, t3, t2) || 
 AsymptoticRegion4DL722(t4, t2, t1, t3) || 
 AsymptoticRegion4DL722(t4, t2, t3, t1) || 
 AsymptoticRegion4DL722(t4, t3, t1, t2) || 
 AsymptoticRegion4DL722(t4, t3, t2, t1);
}

bool AsymptoticRegion4DL722All(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DL722No5(t1, t2, t3, t4) || 
AsymptoticRegion4DL722No5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) || 
AsymptoticRegion4DL722No5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) || 
AsymptoticRegion4DL722No5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) || 
AsymptoticRegion4DL722No5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DL722(double t1, double t2, double t3, double t4, double t5) {
	return (((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/43 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/3611) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/44 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/1847) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/45 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/1259) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/46 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/965) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/671) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/49 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/587) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/51 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/475) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/54 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/377) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/56 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/335) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/60 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/279) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/63 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/251) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/70 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/209) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/78 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/181) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/84 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/167) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/1199) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/26 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/623) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/431) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/335) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/239) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/32 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/191) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/33 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/175) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/143) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/119) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/42 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/111) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/95) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/9 && (t5) >= (1 - 0.52)/19 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/683) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/9 && (t5) >= (1 - 0.52)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/359) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/9 && (t5) >= (1 - 0.52)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/251) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/9 && (t5) >= (1 - 0.52)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/197) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/9 && (t5) >= (1 - 0.52)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/143) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/9 && (t5) >= (1 - 0.52)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/107) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/9 && (t5) >= (1 - 0.52)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/89) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/9 && (t5) >= (1 - 0.52)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/71) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/10 && (t5) >= (1 - 0.52)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/479) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/10 && (t5) >= (1 - 0.52)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/179) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/10 && (t5) >= (1 - 0.52)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/119) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/10 && (t5) >= (1 - 0.52)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/79) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/10 && (t5) >= (1 - 0.52)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/59) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/11 && (t5) >= (1 - 0.52)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/461) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/11 && (t5) >= (1 - 0.52)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/219) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/11 && (t5) >= (1 - 0.52)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/65) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/12 && (t5) >= (1 - 0.52)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/311) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/12 && (t5) >= (1 - 0.52)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/167) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/12 && (t5) >= (1 - 0.52)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/119) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/12 && (t5) >= (1 - 0.52)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/95) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/12 && (t5) >= (1 - 0.52)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/71) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/12 && (t5) >= (1 - 0.52)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/59) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/12 && (t5) >= (1 - 0.52)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/55) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/13 && (t5) >= (1 - 0.52)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/155) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/14 && (t5) >= (1 - 0.52)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/69) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/14 && (t5) >= (1 - 0.52)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/41) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/15 && (t5) >= (1 - 0.52)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/59) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/3 && (t4) >= (1 - 0.52)/15 && (t5) >= (1 - 0.52)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/39) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/839) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/439) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/239) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/199) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/139) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/119) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/89) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/79) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/311) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/167) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/119) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/95) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/71) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/59) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/55) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/47) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/279) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/55) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/143) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/79) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/8 && (t5) >= (1 - 0.52)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/31) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/4 && (t4) >= (1 - 0.52)/9 && (t5) >= (1 - 0.52)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/71) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/5 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/11 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/219) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/5 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/12 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/119) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/5 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/69) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/5 && (t4) >= (1 - 0.52)/5 && (t5) >= (1 - 0.52)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/59) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/5 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/8 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/239) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/5 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/89) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/5 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/59) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/5 && (t4) >= (1 - 0.52)/6 && (t5) >= (1 - 0.52)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/29) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/5 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/139) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/6 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/41) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/6 && (t4) >= (1 - 0.52)/9 && (t5) >= (1 - 0.52)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/17) || 
((t1) >= 1 - 0.52 && (t2) >= (1 - 0.52)/2 && (t3) >= (1 - 0.52)/7 && (t4) >= (1 - 0.52)/7 && (t5) >= (1 - 0.52)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.52))/27));
}

bool AsymptoticRegion5DL722No6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722(t1, t2, t3, t4, t5) || 
 AsymptoticRegion5DL722(t1, t2, t3, t5, t4) || 
 AsymptoticRegion5DL722(t1, t2, t4, t3, t5) || 
 AsymptoticRegion5DL722(t1, t2, t4, t5, t3) || 
 AsymptoticRegion5DL722(t1, t2, t5, t3, t4) || 
 AsymptoticRegion5DL722(t1, t2, t5, t4, t3) || 
 AsymptoticRegion5DL722(t1, t3, t2, t4, t5) || 
 AsymptoticRegion5DL722(t1, t3, t2, t5, t4) || 
 AsymptoticRegion5DL722(t1, t3, t4, t2, t5) || 
 AsymptoticRegion5DL722(t1, t3, t4, t5, t2) || 
 AsymptoticRegion5DL722(t1, t3, t5, t2, t4) || 
 AsymptoticRegion5DL722(t1, t3, t5, t4, t2) || 
 AsymptoticRegion5DL722(t1, t4, t2, t3, t5) || 
 AsymptoticRegion5DL722(t1, t4, t2, t5, t3) || 
 AsymptoticRegion5DL722(t1, t4, t3, t2, t5) || 
 AsymptoticRegion5DL722(t1, t4, t3, t5, t2) || 
 AsymptoticRegion5DL722(t1, t4, t5, t2, t3) || 
 AsymptoticRegion5DL722(t1, t4, t5, t3, t2) || 
 AsymptoticRegion5DL722(t1, t5, t2, t3, t4) || 
 AsymptoticRegion5DL722(t1, t5, t2, t4, t3) || 
 AsymptoticRegion5DL722(t1, t5, t3, t2, t4) || 
 AsymptoticRegion5DL722(t1, t5, t3, t4, t2) || 
 AsymptoticRegion5DL722(t1, t5, t4, t2, t3) || 
 AsymptoticRegion5DL722(t1, t5, t4, t3, t2) || 
 AsymptoticRegion5DL722(t2, t1, t3, t4, t5) || 
 AsymptoticRegion5DL722(t2, t1, t3, t5, t4) || 
 AsymptoticRegion5DL722(t2, t1, t4, t3, t5) || 
 AsymptoticRegion5DL722(t2, t1, t4, t5, t3) || 
 AsymptoticRegion5DL722(t2, t1, t5, t3, t4) || 
 AsymptoticRegion5DL722(t2, t1, t5, t4, t3) || 
 AsymptoticRegion5DL722(t2, t3, t1, t4, t5) || 
 AsymptoticRegion5DL722(t2, t3, t1, t5, t4) || 
 AsymptoticRegion5DL722(t2, t3, t4, t1, t5) || 
 AsymptoticRegion5DL722(t2, t3, t4, t5, t1) || 
 AsymptoticRegion5DL722(t2, t3, t5, t1, t4) || 
 AsymptoticRegion5DL722(t2, t3, t5, t4, t1) || 
 AsymptoticRegion5DL722(t2, t4, t1, t3, t5) || 
 AsymptoticRegion5DL722(t2, t4, t1, t5, t3) || 
 AsymptoticRegion5DL722(t2, t4, t3, t1, t5) || 
 AsymptoticRegion5DL722(t2, t4, t3, t5, t1) || 
 AsymptoticRegion5DL722(t2, t4, t5, t1, t3) || 
 AsymptoticRegion5DL722(t2, t4, t5, t3, t1) || 
 AsymptoticRegion5DL722(t2, t5, t1, t3, t4) || 
 AsymptoticRegion5DL722(t2, t5, t1, t4, t3) || 
 AsymptoticRegion5DL722(t2, t5, t3, t1, t4) || 
 AsymptoticRegion5DL722(t2, t5, t3, t4, t1) || 
 AsymptoticRegion5DL722(t2, t5, t4, t1, t3) || 
 AsymptoticRegion5DL722(t2, t5, t4, t3, t1) || 
 AsymptoticRegion5DL722(t3, t1, t2, t4, t5) || 
 AsymptoticRegion5DL722(t3, t1, t2, t5, t4) || 
 AsymptoticRegion5DL722(t3, t1, t4, t2, t5) || 
 AsymptoticRegion5DL722(t3, t1, t4, t5, t2) || 
 AsymptoticRegion5DL722(t3, t1, t5, t2, t4) || 
 AsymptoticRegion5DL722(t3, t1, t5, t4, t2) || 
 AsymptoticRegion5DL722(t3, t2, t1, t4, t5) || 
 AsymptoticRegion5DL722(t3, t2, t1, t5, t4) || 
 AsymptoticRegion5DL722(t3, t2, t4, t1, t5) || 
 AsymptoticRegion5DL722(t3, t2, t4, t5, t1) || 
 AsymptoticRegion5DL722(t3, t2, t5, t1, t4) || 
 AsymptoticRegion5DL722(t3, t2, t5, t4, t1) || 
 AsymptoticRegion5DL722(t3, t4, t1, t2, t5) || 
 AsymptoticRegion5DL722(t3, t4, t1, t5, t2) || 
 AsymptoticRegion5DL722(t3, t4, t2, t1, t5) || 
 AsymptoticRegion5DL722(t3, t4, t2, t5, t1) || 
 AsymptoticRegion5DL722(t3, t4, t5, t1, t2) || 
 AsymptoticRegion5DL722(t3, t4, t5, t2, t1) || 
 AsymptoticRegion5DL722(t3, t5, t1, t2, t4) || 
 AsymptoticRegion5DL722(t3, t5, t1, t4, t2) || 
 AsymptoticRegion5DL722(t3, t5, t2, t1, t4) || 
 AsymptoticRegion5DL722(t3, t5, t2, t4, t1) || 
 AsymptoticRegion5DL722(t3, t5, t4, t1, t2) || 
 AsymptoticRegion5DL722(t3, t5, t4, t2, t1) || 
 AsymptoticRegion5DL722(t4, t1, t2, t3, t5) || 
 AsymptoticRegion5DL722(t4, t1, t2, t5, t3) || 
 AsymptoticRegion5DL722(t4, t1, t3, t2, t5) || 
 AsymptoticRegion5DL722(t4, t1, t3, t5, t2) || 
 AsymptoticRegion5DL722(t4, t1, t5, t2, t3) || 
 AsymptoticRegion5DL722(t4, t1, t5, t3, t2) || 
 AsymptoticRegion5DL722(t4, t2, t1, t3, t5) || 
 AsymptoticRegion5DL722(t4, t2, t1, t5, t3) || 
 AsymptoticRegion5DL722(t4, t2, t3, t1, t5) || 
 AsymptoticRegion5DL722(t4, t2, t3, t5, t1) || 
 AsymptoticRegion5DL722(t4, t2, t5, t1, t3) || 
 AsymptoticRegion5DL722(t4, t2, t5, t3, t1) || 
 AsymptoticRegion5DL722(t4, t3, t1, t2, t5) || 
 AsymptoticRegion5DL722(t4, t3, t1, t5, t2) || 
 AsymptoticRegion5DL722(t4, t3, t2, t1, t5) || 
 AsymptoticRegion5DL722(t4, t3, t2, t5, t1) || 
 AsymptoticRegion5DL722(t4, t3, t5, t1, t2) || 
 AsymptoticRegion5DL722(t4, t3, t5, t2, t1) || 
 AsymptoticRegion5DL722(t4, t5, t1, t2, t3) || 
 AsymptoticRegion5DL722(t4, t5, t1, t3, t2) || 
 AsymptoticRegion5DL722(t4, t5, t2, t1, t3) || 
 AsymptoticRegion5DL722(t4, t5, t2, t3, t1) || 
 AsymptoticRegion5DL722(t4, t5, t3, t1, t2) || 
 AsymptoticRegion5DL722(t4, t5, t3, t2, t1) || 
 AsymptoticRegion5DL722(t5, t1, t2, t3, t4) || 
 AsymptoticRegion5DL722(t5, t1, t2, t4, t3) || 
 AsymptoticRegion5DL722(t5, t1, t3, t2, t4) || 
 AsymptoticRegion5DL722(t5, t1, t3, t4, t2) || 
 AsymptoticRegion5DL722(t5, t1, t4, t2, t3) || 
 AsymptoticRegion5DL722(t5, t1, t4, t3, t2) || 
 AsymptoticRegion5DL722(t5, t2, t1, t3, t4) || 
 AsymptoticRegion5DL722(t5, t2, t1, t4, t3) || 
 AsymptoticRegion5DL722(t5, t2, t3, t1, t4) || 
 AsymptoticRegion5DL722(t5, t2, t3, t4, t1) || 
 AsymptoticRegion5DL722(t5, t2, t4, t1, t3) || 
 AsymptoticRegion5DL722(t5, t2, t4, t3, t1) || 
 AsymptoticRegion5DL722(t5, t3, t1, t2, t4) || 
 AsymptoticRegion5DL722(t5, t3, t1, t4, t2) || 
 AsymptoticRegion5DL722(t5, t3, t2, t1, t4) || 
 AsymptoticRegion5DL722(t5, t3, t2, t4, t1) || 
 AsymptoticRegion5DL722(t5, t3, t4, t1, t2) || 
 AsymptoticRegion5DL722(t5, t3, t4, t2, t1) || 
 AsymptoticRegion5DL722(t5, t4, t1, t2, t3) || 
 AsymptoticRegion5DL722(t5, t4, t1, t3, t2) || 
 AsymptoticRegion5DL722(t5, t4, t2, t1, t3) || 
 AsymptoticRegion5DL722(t5, t4, t2, t3, t1) || 
 AsymptoticRegion5DL722(t5, t4, t3, t1, t2) || 
 AsymptoticRegion5DL722(t5, t4, t3, t2, t1);
}

bool AsymptoticRegion5DL722All(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722No6(t1, t2, t3, t4, t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) || 
AsymptoticRegion5DL722No6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
AsymptoticRegion5DL722No6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
AsymptoticRegion5DL722No6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion3DL18(double t1, double t2, double t3) {
        double h = 1.0;
	    double k1 = 0.0;
	    double k2 = 0.0;
	    double g1 = 1.0;
	    double g2 = 2.0;
	    double g3 = 3.0;
	    double d1 = 4.0;
	    double d2 = 5.0;
    
	    double ud1 = 1 - 1.0 / (2 * d1);
	    double ud2 = 1 - 1.0 / (2 * d2);
	    double v = 1.0;
	
	    double b1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c1d1 = 1.0 / 6;
	    double c1d2 = 1.0 / 6;
	
	    double a2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c2d1 = 1.0 / 6;
	    double c2d2 = 1.0 / 6;
	
	    double b3O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b3O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b3O2d1 = 1.0 / 4;
	    double b3O2d2 = 1.0 / 4;
	    double c3O1d1 = 1.0 / 6;
	    double c3O1d2 = 1.0 / 6;
	    double c3O2d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c3O2d2 = 1.0 / 4 - 1.0 / (2 * d2);
	
	    double a4O1d1 = 1.0 / 2;
	    double a4O1d2 = 1.0 / 2;
	    double a4O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a4O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c4O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c4O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c4O2d1 = 1.0 / 6;
	    double c4O2d2 = 1.0 / 6;
	
	    double a5O1d1 = 1.0 / 2;
	    double a5O1d2 = 1.0 / 2;
	    double a5O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a5O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double b5O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b5O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b5O2d1 = 1.0 / 4;
	    double b5O2d2 = 1.0 / 4;
	    double c5O1d1 = 1.0 / 6;
	    double c5O1d2 = 1.0 / 6;
	    double c5O2d1 = 1.0 / 6;
	    double c5O2d2 = 1.0 / 6;
	
	    double a6O1d1 = 1.0 / 2;
	    double a6O1d2 = 1.0 / 2;
	    double a6O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a6O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double a6O3d1 = 1.0 / 2;
	    double a6O3d2 = 1.0 / 2;
	    double b6O1d1 = 1.0 / 4;
	    double b6O1d2 = 1.0 / 4;
	    double b6O2d1 = 1.0 / 4;
	    double b6O2d2 = 1.0 / 4;
	    double b6O3d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b6O3d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c6O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c6O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c6O2d1 = 1.0 / 6;
	    double c6O2d2 = 1.0 / 6;
	    double c6O3d1 = 1.0 / 6;
	    double c6O3d2 = 1.0 / 6;
	
    return (((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.52) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.52)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.52)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.52)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.52))) );
	
}

bool AsymptoticRegion3DL18All(double t1, double t2, double t3){
	return AsymptoticRegion3DL18(t1, t2, t3) || AsymptoticRegion3DL18(t1, t3, t2) || AsymptoticRegion3DL18(t2, t1, t3) || 
		   AsymptoticRegion3DL18(t2, t3, t1) || AsymptoticRegion3DL18(t3, t1, t2) || AsymptoticRegion3DL18(t3, t2, t1);
}

bool AsymptoticRegion3DAll(double t1, double t2, double t3) {
    return AsymptoticRegion2DAll(t1, t2 + t3) || AsymptoticRegion2DAll(t2, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, t3) || AsymptoticRegion2DAll(t1 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, t1) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3, t2 + t3) || AsymptoticRegion2DAll(t2, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(t3, 1 - t1 - t2 - t3 + t2) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t2, t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t3) || AsymptoticRegion2DAll(t1 + t3, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t1) ||
           AsymptoticRegion2DAll(t1, t2 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t2, t1 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t2) || AsymptoticRegion2DAll(t2 + 1 - t1 - t2 - t3, t1) ||
		   AsymptoticRegion3DL722All(t1, t2, t3) || 
		   AsymptoticRegion3DL722All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t2, t3, 1 - t1 - t2 - t3) ||
		   AsymptoticRegion3DL18All(t1, t2, t3) || 
		   AsymptoticRegion3DL18All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t2, t3, 1 - t1 - t2 - t3);
}

bool AsymptoticRegion4DAllNo5(double t1, double t2, double t3, double t4) {
    return AsymptoticRegion2DAll(t1, t2 + t3 + t4) || AsymptoticRegion2DAll(t2, t1 + t3 + t4) ||
           AsymptoticRegion2DAll(t3, t1 + t2 + t4) || AsymptoticRegion2DAll(t4, t1 + t2 + t3) ||
           AsymptoticRegion2DAll(t1 + t2, t3 + t4) || AsymptoticRegion2DAll(t1 + t3, t2 + t4) ||
           AsymptoticRegion2DAll(t1 + t4, t2 + t3) || AsymptoticRegion2DAll(t2 + t3, t1 + t4) ||
           AsymptoticRegion2DAll(t2 + t4, t1 + t3) || AsymptoticRegion2DAll(t3 + t4, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2 + t3, t4) || AsymptoticRegion2DAll(t1 + t2 + t4, t3) ||
           AsymptoticRegion2DAll(t1 + t3 + t4, t2) || AsymptoticRegion2DAll(t2 + t3 + t4, t1) ||
		   		    AsymptoticRegion3DAll(t1, t2, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t3, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t4, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t2, t1, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t3, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t4, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t3, t1, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t2, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t4, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t4, t1, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t2, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t3, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t1, t3 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t2, t3 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t2, t4) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t3, t2 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t2, t3) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t3, t2) || 
		   		    AsymptoticRegion3DAll(t4, t2 + t3, t1) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t3, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t4, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t2, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t4, t2) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t2, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t3, t2) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t1, t4) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t4, t1) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t1, t3) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t3, t1) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t1, t2) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t2, t1) ||
		   		    AsymptoticRegion4DL722All(t1, t2, t3, t4);
}

bool AsymptoticRegion4DAll(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DAllNo5(t1, t2, t3, t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) ||
	       AsymptoticRegion4DAllNo5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) ||
	       AsymptoticRegion4DAllNo5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DAllNo6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5) || 
	  AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4) ||
	  AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1) ||
	  AsymptoticRegion2DAll(t5 + t2, t3 + t4) ||
	  AsymptoticRegion2DAll(t5 + t3, t2 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t5 + t2) ||
	  AsymptoticRegion2DAll(t1 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t5 + t3, t1 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t4) || 
	  AsymptoticRegion2DAll(t1 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t5) || 
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2) ||
	   AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4) || 
	   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3) || 
	   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2) || 
	   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1) ||
 AsymptoticRegion4DL722All(t1, t2, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t3, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t4, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t1, t5, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t2, t1, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t3, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t4, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t2, t5, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t3, t1, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t2, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t4, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t3, t5, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t1, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t2, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t3, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t5, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t1, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t2, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t3, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t4, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t3, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t4, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t1, t5, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t3, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t4, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t2, t5, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t2, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t4, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t3, t5, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t2, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t3, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t4, t5, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t2, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t3, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t5, t4, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t2, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t5, t2) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t1, t5) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t5, t1) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t2, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t4, t2) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t2, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t3, t2) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t1, t4) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t4, t1) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t1, t3) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t3, t1) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t1, t2) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t2, t1) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t3, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t3, t2) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t4, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t5, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t3, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t5, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t3, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t3, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t4, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t3, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t2, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t5, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t1, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t5, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t2, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t2, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t4, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t1, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t4, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t2, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t2, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t3, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t1, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t3, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t1, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t2, t1) ||
 AsymptoticRegion5DL722All(t1, t2, t3, t4, t5);
}

bool AsymptoticRegion5DAll(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DAllNo6(t1, t2, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion6DAllNo7(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t6, t1 + t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t5 + t6, t1 + t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t5 + t6, t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3 + t5) || 
		 AsymptoticRegion2DAll(t2 + t5 + t6, t1 + t3 + t4) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2 + t6) || 
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2 + t5) || 
		 AsymptoticRegion2DAll(t3 + t5 + t6, t1 + t2 + t4) || 
		 AsymptoticRegion2DAll(t4 + t5 + t6, t1 + t2 + t3) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t6, t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t6, t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5 + t6, t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t6, t2 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5 + t6, t2 + t4) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5 + t6, t2 + t3) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t6, t1 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5 + t6, t1 + t4) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5 + t6, t1 + t3) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5 + t6, t1 + t2) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t5, t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t6, t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5 + t6, t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5 + t6, t3) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5 + t6, t2) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5 + t6, t1) ||
		 AsymptoticRegion2DAll(t6 + t2, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t6 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t6 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t6 + t2 + t3) ||
		 AsymptoticRegion2DAll(t6 + t2 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t6 + t2) ||
		 AsymptoticRegion2DAll(t1 + t6, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t6 + t3) ||
		 AsymptoticRegion2DAll(t1 + t6 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t6 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t6) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2) ||		 
	       AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t6, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t6, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t6, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t6, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t6, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t3, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t4, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t5, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t4 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t5 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t4 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t5 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t4 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t5 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t3 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t5 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t3 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t4 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t3 + t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t3 + t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t4 + t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1, t4 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2, t4 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3, t4 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4, t3 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t5, t3 + t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t6, t3 + t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t3, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t3, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t4, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t3 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t3 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t3 + t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t3, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t3, t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t3, t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t3, t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t4, t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t2, t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t2, t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t2, t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t4, t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2 + t4, t1) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t2, t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t3, t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2 + t3, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t2, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t2, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t2, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t4, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t2, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t3, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t1, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t1, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t1, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t4, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t1, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t3, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t1, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t2, t1);
}

bool AsymptoticRegion6DAll(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, 1 - t1 - t2 - t3 - t4 - t5 - t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5 - t6, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5 - t6, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, 1 - t1 - t2 - t3 - t4 - t5 - t6, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, 1 - t1 - t2 - t3 - t4 - t5 - t6, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(1 - t1 - t2 - t3 - t4 - t5 - t6, t2, t3, t4, t5, t6);
}

bool TypeIRegion2D(double t1, double t2) {
    return (t1 + t2 <= 0.5) || (t1 <= 0.5 && t2 < 0.5 * (3 * 0.52 - 1)) || (t2 <= 0.5 && t1 < 0.5 * (3 * 0.52 - 1));
}

bool TypeIRegion3D(double t1, double t2, double t3) {
    return (t1 + t2 <= 0.5 && t3 < 0.5 * (3 * 0.52 - 1) ) || (t1 + t3 <= 0.5 && t2 < 0.5 * (3 * 0.52 - 1) ) ||
	       (t2 + t3 <= 0.5 && t1 < 0.5 * (3 * 0.52 - 1) ) || (t1 <= 0.5 && t2 + t3 < 0.5 * (3 * 0.52 - 1) ) ||
		   (t2 <= 0.5 && t1 + t3 < 0.5 * (3 * 0.52 - 1) ) || (t3 <= 0.5 && t1 + t2 < 0.5 * (3 * 0.52 - 1) ) || (t1 + t2 + t3 <= 0.5) ||
		   (( t1 <= 0.5) && (t3 < 0.25 * (3 * 0.52 - 1)) && (2 * t2 + t3 < 0.52) && (2 * t2 + 3 * t3 < 0.5 * (1 + 0.52))) ||
		   (( t1 <= 0.5) && (t2 < 0.25 * (3 * 0.52 - 1)) && (2 * t3 + t2 < 0.52) && (2 * t3 + 3 * t2 < 0.5 * (1 + 0.52))) ||
		   (( t2 <= 0.5) && (t3 < 0.25 * (3 * 0.52 - 1)) && (2 * t1 + t3 < 0.52) && (2 * t1 + 3 * t3 < 0.5 * (1 + 0.52))) ||
		   (( t2 <= 0.5) && (t1 < 0.25 * (3 * 0.52 - 1)) && (2 * t3 + t1 < 0.52) && (2 * t3 + 3 * t1 < 0.5 * (1 + 0.52))) ||
		   (( t3 <= 0.5) && (t1 < 0.25 * (3 * 0.52 - 1)) && (2 * t2 + t1 < 0.52) && (2 * t2 + 3 * t1 < 0.5 * (1 + 0.52))) ||
		   (( t3 <= 0.5) && (t2 < 0.25 * (3 * 0.52 - 1)) && (2 * t1 + t2 < 0.52) && (2 * t1 + 3 * t2 < 0.5 * (1 + 0.52))) ||
		   (( t1 <= 0.5) && (t2 < 0.5 * (1 - 0.52)) && (t3 < 0.125 * (3 * 0.52 - 1))) ||
		   (( t1 <= 0.5) && (t3 < 0.5 * (1 - 0.52)) && (t2 < 0.125 * (3 * 0.52 - 1))) ||
		   (( t2 <= 0.5) && (t1 < 0.5 * (1 - 0.52)) && (t3 < 0.125 * (3 * 0.52 - 1))) ||
		   (( t2 <= 0.5) && (t3 < 0.5 * (1 - 0.52)) && (t1 < 0.125 * (3 * 0.52 - 1))) ||
		   (( t3 <= 0.5) && (t1 < 0.5 * (1 - 0.52)) && (t2 < 0.125 * (3 * 0.52 - 1))) ||
		   (( t3 <= 0.5) && (t2 < 0.5 * (1 - 0.52)) && (t1 < 0.125 * (3 * 0.52 - 1)));
}

bool TypeIRegion5D(double t1, double t2, double t3, double t4, double t5) {
    return   TypeIRegion3D(t1, t2, t3 + t4 + t5) || 
 TypeIRegion3D(t1, t3, t2 + t4 + t5) || 
 TypeIRegion3D(t1, t4, t2 + t3 + t5) || 
 TypeIRegion3D(t1, t5, t2 + t3 + t4) || 
 TypeIRegion3D(t2, t1, t3 + t4 + t5) || 
 TypeIRegion3D(t2, t3, t1 + t4 + t5) || 
 TypeIRegion3D(t2, t4, t1 + t3 + t5) || 
 TypeIRegion3D(t2, t5, t1 + t3 + t4) || 
 TypeIRegion3D(t3, t1, t2 + t4 + t5) || 
 TypeIRegion3D(t3, t2, t1 + t4 + t5) || 
 TypeIRegion3D(t3, t4, t1 + t2 + t5) || 
 TypeIRegion3D(t3, t5, t1 + t2 + t4) || 
 TypeIRegion3D(t4, t1, t2 + t3 + t5) || 
 TypeIRegion3D(t4, t2, t1 + t3 + t5) || 
 TypeIRegion3D(t4, t3, t1 + t2 + t5) || 
 TypeIRegion3D(t4, t5, t1 + t2 + t3) || 
 TypeIRegion3D(t5, t1, t2 + t3 + t4) || 
 TypeIRegion3D(t5, t2, t1 + t3 + t4) || 
 TypeIRegion3D(t5, t3, t1 + t2 + t4) || 
 TypeIRegion3D(t5, t4, t1 + t2 + t3) || 
 TypeIRegion3D(t1, t2 + t3 + t4, t5) || 
 TypeIRegion3D(t1, t2 + t3 + t5, t4) || 
 TypeIRegion3D(t1, t2 + t4 + t5, t3) || 
 TypeIRegion3D(t1, t3 + t4 + t5, t2) || 
 TypeIRegion3D(t2, t1 + t3 + t4, t5) || 
 TypeIRegion3D(t2, t1 + t3 + t5, t4) || 
 TypeIRegion3D(t2, t1 + t4 + t5, t3) || 
 TypeIRegion3D(t2, t3 + t4 + t5, t1) || 
 TypeIRegion3D(t3, t1 + t2 + t4, t5) || 
 TypeIRegion3D(t3, t1 + t2 + t5, t4) || 
 TypeIRegion3D(t3, t1 + t4 + t5, t2) || 
 TypeIRegion3D(t3, t2 + t4 + t5, t1) || 
 TypeIRegion3D(t4, t1 + t2 + t3, t5) || 
 TypeIRegion3D(t4, t1 + t2 + t5, t3) || 
 TypeIRegion3D(t4, t1 + t3 + t5, t2) || 
 TypeIRegion3D(t4, t2 + t3 + t5, t1) || 
 TypeIRegion3D(t5, t1 + t2 + t3, t4) || 
 TypeIRegion3D(t5, t1 + t2 + t4, t3) || 
 TypeIRegion3D(t5, t1 + t3 + t4, t2) || 
 TypeIRegion3D(t5, t2 + t3 + t4, t1) || 
 TypeIRegion3D(t1 + t2 + t3, t4, t5) || 
 TypeIRegion3D(t1 + t2 + t3, t5, t4) || 
 TypeIRegion3D(t1 + t2 + t4, t3, t5) || 
 TypeIRegion3D(t1 + t2 + t4, t5, t3) || 
 TypeIRegion3D(t1 + t2 + t5, t3, t4) || 
 TypeIRegion3D(t1 + t2 + t5, t4, t3) || 
 TypeIRegion3D(t1 + t3 + t4, t2, t5) || 
 TypeIRegion3D(t1 + t3 + t4, t5, t2) || 
 TypeIRegion3D(t1 + t3 + t5, t2, t4) || 
 TypeIRegion3D(t1 + t3 + t5, t4, t2) || 
 TypeIRegion3D(t1 + t4 + t5, t2, t3) || 
 TypeIRegion3D(t1 + t4 + t5, t3, t2) || 
 TypeIRegion3D(t2 + t3 + t4, t1, t5) || 
 TypeIRegion3D(t2 + t3 + t4, t5, t1) || 
 TypeIRegion3D(t2 + t3 + t5, t1, t4) || 
 TypeIRegion3D(t2 + t3 + t5, t4, t1) || 
 TypeIRegion3D(t2 + t4 + t5, t1, t3) || 
 TypeIRegion3D(t2 + t4 + t5, t3, t1) || 
 TypeIRegion3D(t3 + t4 + t5, t1, t2) || 
 TypeIRegion3D(t3 + t4 + t5, t2, t1) || 
 TypeIRegion3D(t1, t2 + t3, t4 + t5) || 
 TypeIRegion3D(t1, t2 + t4, t3 + t5) || 
 TypeIRegion3D(t1, t2 + t5, t3 + t4) || 
 TypeIRegion3D(t1, t3 + t4, t2 + t5) || 
 TypeIRegion3D(t1, t3 + t5, t2 + t4) || 
 TypeIRegion3D(t1, t4 + t5, t2 + t3) || 
 TypeIRegion3D(t2, t1 + t3, t4 + t5) || 
 TypeIRegion3D(t2, t1 + t4, t3 + t5) || 
 TypeIRegion3D(t2, t1 + t5, t3 + t4) || 
 TypeIRegion3D(t2, t3 + t4, t1 + t5) || 
 TypeIRegion3D(t2, t3 + t5, t1 + t4) || 
 TypeIRegion3D(t2, t4 + t5, t1 + t3) || 
 TypeIRegion3D(t3, t1 + t2, t4 + t5) || 
 TypeIRegion3D(t3, t1 + t4, t2 + t5) || 
 TypeIRegion3D(t3, t1 + t5, t2 + t4) || 
 TypeIRegion3D(t3, t2 + t4, t1 + t5) || 
 TypeIRegion3D(t3, t2 + t5, t1 + t4) || 
 TypeIRegion3D(t3, t4 + t5, t1 + t2) || 
 TypeIRegion3D(t4, t1 + t2, t3 + t5) || 
 TypeIRegion3D(t4, t1 + t3, t2 + t5) || 
 TypeIRegion3D(t4, t1 + t5, t2 + t3) || 
 TypeIRegion3D(t4, t2 + t3, t1 + t5) || 
 TypeIRegion3D(t4, t2 + t5, t1 + t3) || 
 TypeIRegion3D(t4, t3 + t5, t1 + t2) || 
 TypeIRegion3D(t5, t1 + t2, t3 + t4) || 
 TypeIRegion3D(t5, t1 + t3, t2 + t4) || 
 TypeIRegion3D(t5, t1 + t4, t2 + t3) || 
 TypeIRegion3D(t5, t2 + t3, t1 + t4) || 
 TypeIRegion3D(t5, t2 + t4, t1 + t3) || 
 TypeIRegion3D(t5, t3 + t4, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3, t4 + t5) || 
 TypeIRegion3D(t1 + t2, t4, t3 + t5) || 
 TypeIRegion3D(t1 + t2, t5, t3 + t4) || 
 TypeIRegion3D(t1 + t3, t2, t4 + t5) || 
 TypeIRegion3D(t1 + t3, t4, t2 + t5) || 
 TypeIRegion3D(t1 + t3, t5, t2 + t4) || 
 TypeIRegion3D(t1 + t4, t2, t3 + t5) || 
 TypeIRegion3D(t1 + t4, t3, t2 + t5) || 
 TypeIRegion3D(t1 + t4, t5, t2 + t3) || 
 TypeIRegion3D(t1 + t5, t2, t3 + t4) || 
 TypeIRegion3D(t1 + t5, t3, t2 + t4) || 
 TypeIRegion3D(t1 + t5, t4, t2 + t3) || 
 TypeIRegion3D(t2 + t3, t1, t4 + t5) || 
 TypeIRegion3D(t2 + t3, t4, t1 + t5) || 
 TypeIRegion3D(t2 + t3, t5, t1 + t4) || 
 TypeIRegion3D(t2 + t4, t1, t3 + t5) || 
 TypeIRegion3D(t2 + t4, t3, t1 + t5) || 
 TypeIRegion3D(t2 + t4, t5, t1 + t3) || 
 TypeIRegion3D(t2 + t5, t1, t3 + t4) || 
 TypeIRegion3D(t2 + t5, t3, t1 + t4) || 
 TypeIRegion3D(t2 + t5, t4, t1 + t3) || 
 TypeIRegion3D(t3 + t4, t1, t2 + t5) || 
 TypeIRegion3D(t3 + t4, t2, t1 + t5) || 
 TypeIRegion3D(t3 + t4, t5, t1 + t2) || 
 TypeIRegion3D(t3 + t5, t1, t2 + t4) || 
 TypeIRegion3D(t3 + t5, t2, t1 + t4) || 
 TypeIRegion3D(t3 + t5, t4, t1 + t2) || 
 TypeIRegion3D(t4 + t5, t1, t2 + t3) || 
 TypeIRegion3D(t4 + t5, t2, t1 + t3) || 
 TypeIRegion3D(t4 + t5, t3, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3 + t4, t5) || 
 TypeIRegion3D(t1 + t2, t3 + t5, t4) || 
 TypeIRegion3D(t1 + t2, t4 + t5, t3) || 
 TypeIRegion3D(t1 + t3, t2 + t4, t5) || 
 TypeIRegion3D(t1 + t3, t2 + t5, t4) || 
 TypeIRegion3D(t1 + t3, t4 + t5, t2) || 
 TypeIRegion3D(t1 + t4, t2 + t3, t5) || 
 TypeIRegion3D(t1 + t4, t2 + t5, t3) || 
 TypeIRegion3D(t1 + t4, t3 + t5, t2) || 
 TypeIRegion3D(t1 + t5, t2 + t3, t4) || 
 TypeIRegion3D(t1 + t5, t2 + t4, t3) || 
 TypeIRegion3D(t1 + t5, t3 + t4, t2) || 
 TypeIRegion3D(t2 + t3, t1 + t4, t5) || 
 TypeIRegion3D(t2 + t3, t1 + t5, t4) || 
 TypeIRegion3D(t2 + t3, t4 + t5, t1) || 
 TypeIRegion3D(t2 + t4, t1 + t3, t5) || 
 TypeIRegion3D(t2 + t4, t1 + t5, t3) || 
 TypeIRegion3D(t2 + t4, t3 + t5, t1) || 
 TypeIRegion3D(t2 + t5, t1 + t3, t4) || 
 TypeIRegion3D(t2 + t5, t1 + t4, t3) || 
 TypeIRegion3D(t2 + t5, t3 + t4, t1) || 
 TypeIRegion3D(t3 + t4, t1 + t2, t5) || 
 TypeIRegion3D(t3 + t4, t1 + t5, t2) || 
 TypeIRegion3D(t3 + t4, t2 + t5, t1) || 
 TypeIRegion3D(t3 + t5, t1 + t2, t4) || 
 TypeIRegion3D(t3 + t5, t1 + t4, t2) || 
 TypeIRegion3D(t3 + t5, t2 + t4, t1) || 
 TypeIRegion3D(t4 + t5, t1 + t2, t3) || 
 TypeIRegion3D(t4 + t5, t1 + t3, t2) || 
 TypeIRegion3D(t4 + t5, t2 + t3, t1);
}

bool TypeIRegion7D(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
	return  TypeIRegion2D(t1, t2 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2, t1 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t3, t1 + t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t4, t1 + t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t5, t1 + t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t6, t1 + t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t7, t1 + t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2, t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3, t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t4, t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t5, t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t6, t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t7, t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t3, t1 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t4, t1 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t5, t1 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t6, t1 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t7, t1 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t3 + t4, t1 + t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t3 + t5, t1 + t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t3 + t6, t1 + t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t3 + t7, t1 + t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t4 + t5, t1 + t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t4 + t6, t1 + t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t4 + t7, t1 + t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t5 + t6, t1 + t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t5 + t7, t1 + t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t6 + t7, t1 + t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t3, t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4, t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t5, t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t6, t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t7, t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t4, t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t5, t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t6, t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t7, t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t4 + t5, t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t4 + t6, t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t4 + t7, t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t5 + t6, t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t5 + t7, t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t6 + t7, t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t2 + t3 + t4, t1 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t5, t1 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t6, t1 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t7, t1 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t4 + t5, t1 + t3 + t6 + t7) || 
 TypeIRegion2D(t2 + t4 + t6, t1 + t3 + t5 + t7) || 
 TypeIRegion2D(t2 + t4 + t7, t1 + t3 + t5 + t6) || 
 TypeIRegion2D(t2 + t5 + t6, t1 + t3 + t4 + t7) || 
 TypeIRegion2D(t2 + t5 + t7, t1 + t3 + t4 + t6) || 
 TypeIRegion2D(t2 + t6 + t7, t1 + t3 + t4 + t5) || 
 TypeIRegion2D(t3 + t4 + t5, t1 + t2 + t6 + t7) || 
 TypeIRegion2D(t3 + t4 + t6, t1 + t2 + t5 + t7) || 
 TypeIRegion2D(t3 + t4 + t7, t1 + t2 + t5 + t6) || 
 TypeIRegion2D(t3 + t5 + t6, t1 + t2 + t4 + t7) || 
 TypeIRegion2D(t3 + t5 + t7, t1 + t2 + t4 + t6) || 
 TypeIRegion2D(t3 + t6 + t7, t1 + t2 + t4 + t5) || 
 TypeIRegion2D(t4 + t5 + t6, t1 + t2 + t3 + t7) || 
 TypeIRegion2D(t4 + t5 + t7, t1 + t2 + t3 + t6) || 
 TypeIRegion2D(t4 + t6 + t7, t1 + t2 + t3 + t5) || 
 TypeIRegion2D(t5 + t6 + t7, t1 + t2 + t3 + t4) || 
 TypeIRegion2D(t1 + t2 + t3 + t4, t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5, t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t6, t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t7, t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t5, t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t6, t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t7, t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t5 + t6, t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t5 + t7, t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t6 + t7, t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t3 + t4 + t5, t2 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t6, t2 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t7, t2 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t5 + t6, t2 + t4 + t7) || 
 TypeIRegion2D(t1 + t3 + t5 + t7, t2 + t4 + t6) || 
 TypeIRegion2D(t1 + t3 + t6 + t7, t2 + t4 + t5) || 
 TypeIRegion2D(t1 + t4 + t5 + t6, t2 + t3 + t7) || 
 TypeIRegion2D(t1 + t4 + t5 + t7, t2 + t3 + t6) || 
 TypeIRegion2D(t1 + t4 + t6 + t7, t2 + t3 + t5) || 
 TypeIRegion2D(t1 + t5 + t6 + t7, t2 + t3 + t4) || 
 TypeIRegion2D(t2 + t3 + t4 + t5, t1 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t6, t1 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t7, t1 + t5 + t6) || 
 TypeIRegion2D(t2 + t3 + t5 + t6, t1 + t4 + t7) || 
 TypeIRegion2D(t2 + t3 + t5 + t7, t1 + t4 + t6) || 
 TypeIRegion2D(t2 + t3 + t6 + t7, t1 + t4 + t5) || 
 TypeIRegion2D(t2 + t4 + t5 + t6, t1 + t3 + t7) || 
 TypeIRegion2D(t2 + t4 + t5 + t7, t1 + t3 + t6) || 
 TypeIRegion2D(t2 + t4 + t6 + t7, t1 + t3 + t5) || 
 TypeIRegion2D(t2 + t5 + t6 + t7, t1 + t3 + t4) || 
 TypeIRegion2D(t3 + t4 + t5 + t6, t1 + t2 + t7) || 
 TypeIRegion2D(t3 + t4 + t5 + t7, t1 + t2 + t6) || 
 TypeIRegion2D(t3 + t4 + t6 + t7, t1 + t2 + t5) || 
 TypeIRegion2D(t3 + t5 + t6 + t7, t1 + t2 + t4) || 
 TypeIRegion2D(t4 + t5 + t6 + t7, t1 + t2 + t3) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5, t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6, t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t7, t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6, t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t7, t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t6 + t7, t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6, t3 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t7, t3 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t6 + t7, t3 + t5) || 
 TypeIRegion2D(t1 + t2 + t5 + t6 + t7, t3 + t4) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6, t2 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t7, t2 + t6) || 
 TypeIRegion2D(t1 + t3 + t4 + t6 + t7, t2 + t5) || 
 TypeIRegion2D(t1 + t3 + t5 + t6 + t7, t2 + t4) || 
 TypeIRegion2D(t1 + t4 + t5 + t6 + t7, t2 + t3) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6, t1 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t7, t1 + t6) || 
 TypeIRegion2D(t2 + t3 + t4 + t6 + t7, t1 + t5) || 
 TypeIRegion2D(t2 + t3 + t5 + t6 + t7, t1 + t4) || 
 TypeIRegion2D(t2 + t4 + t5 + t6 + t7, t1 + t3) || 
 TypeIRegion2D(t3 + t4 + t5 + t6 + t7, t1 + t2) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t6, t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t7, t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6 + t7, t5) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6 + t7, t4) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6 + t7, t3) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6 + t7, t2) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6 + t7, t1);
}

bool belowNu(double t1, double t2) {
    return (
        (0.04 <= t1 && t1 < 0.06 && t2 < min(t1, (2 * (0.52 - t1)) / 23)) ||
        (0.06 <= t1 && t1 < 0.1 && t2 < (2 * (0.52 - t1)) / 21) ||
        (0.1 <= t1 && t1 < 0.14 && t2 < (2 * (0.52 - t1)) / 19) ||
        (0.14 <= t1 && t1 < 0.18 && t2 < (2 * (0.52 - t1)) / 17) ||
        (0.18 <= t1 && t1 < 0.22 && t2 < (2 * (0.52 - t1)) / 15) ||
        (0.22 <= t1 && t1 < 0.26 && t2 < (2 * (0.52 - t1)) / 13) ||
        (0.26 <= t1 && t1 < 0.3 && t2 < (2 * (0.52 - t1)) / 11) ||
        (0.3 <= t1 && t1 < 0.34 && t2 < (2 * (0.52 - t1)) / 9) ||
        (0.34 <= t1 && t1 < 0.38 && t2 < (2 * (0.52 - t1)) / 7) ||
        (0.38 <= t1 && t1 < 0.42 && t2 < (2 * (0.52 - t1)) / 5) ||
        (0.42 <= t1 && t1 < 0.46 && t2 < (2 * (0.52 - t1)) / 3) ||
        (0.46 <= t1 && t1 < 0.5 && t2 < min(0.08, 2 * (0.52 - t1)))
    );
}

bool RegionB(double t1, double t2) {
    return (1.0/3 <= t1 && t1 < 0.5 && max(0.5 * t1, 1 - 2 * t1) <= t2 && t2 < 0.5 * (1 - t1));
}

bool RegionA13DLoss(double t1, double t2, double t3) {
    double theta0 = 0.04;
    return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1)) && (t2 < 0.5 * (3 * 0.52 - 1)) 
	       && !(0.52 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.52)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionA14DSaving(double t1, double t2, double t3, double t4) {
    double theta0 = 0.04;
    return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1)) && (t2 < 0.5 * (3 * 0.52 - 1)) 
	       && !(0.52 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.52)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) && (t3 < 0.5 * (1 - t1 - t2 - t3)) 
		   && (t3 < t4 && t4 < 0.5 * (1 - t1 - t2 - t3)) && AsymptoticRegion4DAll(t1, t2, t3, t4)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionA15DLoss(double t1, double t2, double t3, double t4, double t5) {
    double theta0 = 0.04;
    return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1)) && (t2 < 0.5 * (3 * 0.52 - 1)) 
	       && !(0.52 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.52)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && TypeIRegion5D(t1, t2, t3, t3, 0) && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)))
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4)));
}

bool RegionA1p3DLoss(double t1, double t2, double t3) {
    double theta0 = 0.04;
    return RegionB((1 - t1 - t2), t2) && (t2 < 0.5 * (3 * 0.52 - 1)) 
	       && !(0.52 * 7.0/2 - 3.0/2 <= (1 - t1 - t2) && (1 - t1 - t2) < 4 - (7 * 0.52)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionA1p4DSaving(double t1, double t2, double t3, double t4) {
    double theta0 = 0.04;
    return RegionB((1 - t1 - t2), t2) && (t2 < 0.5 * (3 * 0.52 - 1)) 
	       && !(0.52 * 7.0/2 - 3.0/2 <= (1 - t1 - t2) && (1 - t1 - t2) < 4 - (7 * 0.52)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) && (t3 < 0.5 * (1 - t1 - t2 - t3)) 
		   && (t3 < t4 && t4 < 0.5 * (1 - t1 - t2 - t3)) && AsymptoticRegion4DAll(t1, t2, t3, t4)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionA1p5DLoss(double t1, double t2, double t3, double t4, double t5) {
    double theta0 = 0.04;
    return RegionB((1 - t1 - t2), t2) && (t2 < 0.5 * (3 * 0.52 - 1)) 
	       && !(0.52 * 7.0/2 - 3.0/2 <= (1 - t1 - t2) && (1 - t1 - t2) < 4 - (7 * 0.52)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && TypeIRegion5D(t1, t2, t3, t3, 0) && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)))
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4)));
}

bool RegionA23DLoss(double t1, double t2, double t3) {
    double theta0 = 0.04;
    return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1)) && (t2 >= 0.5 * (3 * 0.52 - 1)) 
	       && !(0.52 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.52)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionA2p3DLoss(double t1, double t2, double t3) {
    double theta0 = 0.04;
    return RegionB((1 - t1 - t2), t2) && (t2 >= 0.5 * (3 * 0.52 - 1)) 
	       && !(0.52 * 7.0/2 - 3.0/2 <= (1 - t1 - t2) && (1 - t1 - t2) < 4 - (7 * 0.52)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionC3DLoss(double t1, double t2, double t3) {
    double theta0 = 0.04;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !(0.52 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.52)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && !(TypeIRegion3D(t1, t2, t3) && TypeIRegion3D(1 - t1 - t2 - t3, t2, t3))
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionC5DLoss1(double t1, double t2, double t3, double t4, double t5) {
    double theta0 = 0.04;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !(0.52 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.52)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && TypeIRegion5D(t1, t2, t3, t3, 0) && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) 
		   && !TypeIRegion7D(t1, t2, t3, t4, t5, t5, 0) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) 
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4)));
}

bool RegionC5DLoss2(double t1, double t2, double t3, double t4, double t5) {
    double theta0 = 0.04;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !(0.52 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.52)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && (TypeIRegion3D(t1, t2, t3) && TypeIRegion3D(1 - t1 - t2 - t3, t2, t3)) 
		   && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5) 
		   && !TypeIRegion7D(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5, t5, 0) 
		   && !TypeIRegion7D(t1 - t5, t2, t3, t4, t5, t4, 0) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) 
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < 0.5 * t1);
}

bool RegionC7DLoss1(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    double theta0 = 0.04;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !(0.52 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.52)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && TypeIRegion5D(t1, t2, t3, t3, 0) && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) 
		   && TypeIRegion7D(t1, t2, t3, t4, t5, t5, 0) && !AsymptoticRegion6DAll(t1, t2, t3, t4, t5, t6) && !AsymptoticRegion6DAll(t1, t2, t3, t4, t5, t6 + t7) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) 
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4))) 
		   && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t4 - t5))) 
		   && (theta0 <= t7 && t7 < min(t6, 0.5 * (1 - t1 - t2 - t3 - t4 - t5 - t6)));
}

bool RegionC7DLoss2(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    double theta0 = 0.04;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !(0.52 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.52)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && (TypeIRegion3D(t1, t2, t3) && TypeIRegion3D(1 - t1 - t2 - t3, t2, t3)) 
		   && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5) 
		   && TypeIRegion7D(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5, t5, 0) 
		   && !AsymptoticRegion6DAll(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5, t6) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5, t6 + t7) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) 
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < 0.5 * t1) 
		   && (theta0 <= t6 && t6 < min(t5, 0.5 * (t1 - t5))) 
		   && (theta0 <= t7 && t7 < min(t6, 0.5 * (t1 - t5 - t6)));
}

bool RegionC7DLoss3(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    double theta0 = 0.04;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !(0.52 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.52)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && (TypeIRegion3D(t1, t2, t3) && TypeIRegion3D(1 - t1 - t2 - t3, t2, t3)) 
		   && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5) 
		   && !TypeIRegion7D(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5, t5, 0) 
		   && TypeIRegion7D(t1 - t5, t2, t3, t4, t5, t4, 0) 
		   && !AsymptoticRegion6DAll(t1 - t5, t2, t3, t4, t5, t6) && !AsymptoticRegion6DAll(t1 - t5, t2, t3, t4, t5, t6 + t7) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) 
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < 0.5 * t1) 
		   && (theta0 <= t6 && t6 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4))) 
		   && (theta0 <= t7 && t7 < min(t6, 0.5 * (1 - t1 - t2 - t3 - t4 - t6)));
}

// Define the integrand function

double integrandA13DLoss(double t1, double t2, double t3) {
    if (RegionA13DLoss(t1, t2, t3)) {
        return omega1((1 - t1 - t2 - t3) / t3) / (t1 * t2 * t3 * t3);
    } else {
	        return 0.0;
	}
}

double integrandA14DSaving(double t1, double t2, double t3, double t4) {
    if (RegionA14DSaving(t1, t2, t3, t4)) {
        return omega0((1 - t1 - t2 - t3 - t4) / t4) / (t1 * t2 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandA15DLoss(double t1, double t2, double t3, double t4, double t5) {
    if (RegionA15DLoss(t1, t2, t3, t4, t5)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5) / t5) / (t1 * t2 * t3 * t4 * t5 * t5);
    } else {
	        return 0.0;
	}
}

double integrandA1p3DLoss(double t1, double t2, double t3) {
    if (RegionA1p3DLoss(t1, t2, t3)) {
        return omega1((1 - t1 - t2 - t3) / t3) / (t1 * t2 * t3 * t3);
    } else {
	        return 0.0;
	}
}

double integrandA1p4DSaving(double t1, double t2, double t3, double t4) {
    if (RegionA1p4DSaving(t1, t2, t3, t4)) {
        return omega0((1 - t1 - t2 - t3 - t4) / t4) / (t1 * t2 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandA1p5DLoss(double t1, double t2, double t3, double t4, double t5) {
    if (RegionA1p5DLoss(t1, t2, t3, t4, t5)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5) / t5) / (t1 * t2 * t3 * t4 * t5 * t5);
    } else {
	        return 0.0;
	}
}

double integrandA23DLoss(double t1, double t2, double t3) {
    if (RegionA23DLoss(t1, t2, t3)) {
        return omega1((1 - t1 - t2 - t3) / t3) / (t1 * t2 * t3 * t3);
    } else {
	        return 0.0;
	}
}

double integrandA2p3DLoss(double t1, double t2, double t3) {
    if (RegionA2p3DLoss(t1, t2, t3)) {
        return omega1((1 - t1 - t2 - t3) / t3) / (t1 * t2 * t3 * t3);
    } else {
	        return 0.0;
	}
}

double integrandC3DLoss(double t1, double t2, double t3) {
    if (RegionC3DLoss(t1, t2, t3)) {
        return omega1((1 - t1 - t2 - t3) / t3) / (t1 * t2 * t3 * t3);
    } else {
	        return 0.0;
	}
}

double integrandC5DLoss1(double t1, double t2, double t3, double t4, double t5) {
    if (RegionC5DLoss1(t1, t2, t3, t4, t5)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5) / t5) / (t1 * t2 * t3 * t4 * t5 * t5);
    } else {
	        return 0.0;
	}
}

double integrandC5DLoss2(double t1, double t2, double t3, double t4, double t5) {
    if (RegionC5DLoss2(t1, t2, t3, t4, t5)) {
        return omega1((1 - t1 - t2 - t3 - t4) / t4) * omega1((t1 - t5) / t5) / (t2 * t3 * t4 * t4 * t5 * t5);
    } else {
	        return 0.0;
	}
}

double integrandC7DLoss1(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    if (RegionC7DLoss1(t1, t2, t3, t4, t5, t6, t7)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5 - t6 - t7) / t7) / (t1 * t2 * t3 * t4 * t5 * t6 * t7 * t7);
    } else {
	        return 0.0;
	}
}

double integrandC7DLoss2(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    if (RegionC7DLoss2(t1, t2, t3, t4, t5, t6, t7)) {
        return omega1((1 - t1 - t2 - t3 - t4) / t4) * omega1((t1 - t5 - t6 - t7) / t7) / (t2 * t3 * t4 * t4 * t5 * t6 * t7 * t7);
    } else {
	        return 0.0;
	}
}

double integrandC7DLoss3(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    if (RegionC7DLoss3(t1, t2, t3, t4, t5, t6, t7)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t6 - t7) / t7) * omega1((t1 - t5) / t5) / (t2 * t3 * t4 * t5 * t5 * t6 * t7 * t7);
    } else {
	        return 0.0;
	}
}

// Trapezoidal rule for 1D integration
double trapezoidal_1D(double (*f)(double), double a, double b, int n) {
    double h = (b - a) / n;
    double sum = 0.5 * (f(a) + f(b));
    for (int i = 1; i < n; ++i) {
        double x = a + i * h;
        sum += f(x);
    }
    return sum * h;
}

// Trapezoidal rule for 2D integration
double trapezoidal_2D(double (*f)(double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            double weight = 1.0;
            if (i == 0 || i == n1) weight *= 0.5;
            if (j == 0 || j == n2) weight *= 0.5;
            sum += weight * f(t1, t2);
        }
    }
    return sum * h1 * h2;
}

// Trapezoidal rule for 3D integration
double trapezoidal_3D_parallel(double (*f)(double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        double weight = 1.0;
                        if (i == 0 || i == n1) weight *= 0.5;
                        if (j == 0 || j == n2) weight *= 0.5;
                        if (k == 0 || k == n3) weight *= 0.5;
                        local_sum += weight * f(t1, t2, t3);
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3;
}

// Trapezoidal rule for 4D integration
double trapezoidal_4D(double (*f)(double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    double weight = 1.0;
                    if (i == 0 || i == n1) weight *= 0.5;
                    if (j == 0 || j == n2) weight *= 0.5;
                    if (k == 0 || k == n3) weight *= 0.5;
                    if (l == 0 || l == n4) weight *= 0.5;
                    sum += weight * f(t1, t2, t3, t4);
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4;
}

double trapezoidal_4D_parallel(double (*f)(double, double, double, double),
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
                      size_t num_threads_requested = 160) 
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;

    int total_i = n1 + 1;
    
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            local_sum += weight * f(t1, t2, t3, t4);
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4;
}

// Trapezoidal rule for 5D integration
double trapezoidal_5D_parallel(double (*f)(double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                double weight = 1.0;
                                if (i == 0 || i == n1) weight *= 0.5;
                                if (j == 0 || j == n2) weight *= 0.5;
                                if (k == 0 || k == n3) weight *= 0.5;
                                if (l == 0 || l == n4) weight *= 0.5;
                                if (x == 0 || x == n5) weight *= 0.5;
                                local_sum += weight * f(t1, t2, t3, t4, t5);
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5;
}

// Trapezoidal rule for 6D integration
double trapezoidal_6D(double (*f)(double, double, double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
					  double a5, double b5, int n5,
					  double a6, double b6, int n6) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    for (int x = 0; x <= n5; ++x) {
					    double t5 = a5 + x * h5;
					    for (int y = 0; y <= n4; ++y) {
							double t6 = a6 + y * h6;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            if (x == 0 || x == n5) weight *= 0.5;
                            if (y == 0 || y == n6) weight *= 0.5;
                            sum += weight * f(t1, t2, t3, t4, t5, t6);
					    }
                    }
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

double trapezoidal_6D_parallel(double (*f)(double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    double weight = 1.0;
                                    if (i == 0 || i == n1) weight *= 0.5;
                                    if (j == 0 || j == n2) weight *= 0.5;
                                    if (k == 0 || k == n3) weight *= 0.5;
                                    if (l == 0 || l == n4) weight *= 0.5;
                                    if (x == 0 || x == n5) weight *= 0.5;
                                    if (y == 0 || y == n6) weight *= 0.5;
                                    local_sum += weight * f(t1, t2, t3, t4, t5, t6);
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

// Trapezoidal rule for 7D integration
double trapezoidal_7D_parallel(double (*f)(double, double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               double a7, double b7, int n7,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double h7 = (b7 - a7) / n7;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    for (int z = 0; z <= n7; ++z) {
                                        double t7 = a7 + z * h7;
                                        double weight = 1.0;
                                        if (i == 0 || i == n1) weight *= 0.5;
                                        if (j == 0 || j == n2) weight *= 0.5;
                                        if (k == 0 || k == n3) weight *= 0.5;
                                        if (l == 0 || l == n4) weight *= 0.5;
                                        if (x == 0 || x == n5) weight *= 0.5;
                                        if (y == 0 || y == n6) weight *= 0.5;
                                        if (z == 0 || z == n7) weight *= 0.5;
                                        local_sum += weight * f(t1, t2, t3, t4, t5, t6, t7);
                                    }
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6 * h7;
}

int main() {
    double v0 = 0.04;
    size_t requested_threads = 160;

    // Define the integration limits
    double a1 = v0, b1 = 0.5;
    double a2 = v0, b2 = 1.0/3;
    double a3 = v0, b3 = 0.25;
    double a4 = v0, b4 = 0.2;
    double a4S = v0, b4S = (1 - (3 * v0))/2;
    double a51 = v0, b51 = 1.0/6;
    double a52 = v0, b52 = 0.25;
    double a61 = v0, b61 = 1.0/7;
    double a62 = v0, b62 = 0.25;
    double a63 = v0, b63 = 0.2;
    double a71 = v0, b71 = 0.125;
    double a72 = v0, b72 = 0.25;
    double a73 = v0, b73 = 0.2;

    // Define the number of intervals for each dimension
    int n1 = 10, n2 = 10, n3 = 10, n4 = 10, n5 = 10, n6 = 10, n7 = 10;
    
    // Perform the integration
    
    //double A13DLoss = trapezoidal_3D_parallel(integrandA13DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, requested_threads);
    //double A14DSaving = trapezoidal_4D_parallel(integrandA14DSaving, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4S, b4S, n4, requested_threads);
    //double A15DLoss = trapezoidal_5D_parallel(integrandA15DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a51, b51, n5, requested_threads);
    //double A1p3DLoss = trapezoidal_3D_parallel(integrandA1p3DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, requested_threads);
    //double A1p4DSaving = trapezoidal_4D_parallel(integrandA1p4DSaving, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4S, b4S, n4, requested_threads);
    //double A1p5DLoss = trapezoidal_5D_parallel(integrandA1p5DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a51, b51, n5, requested_threads);
    //double A23DLoss = trapezoidal_3D_parallel(integrandA23DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, requested_threads);
    //double A2p3DLoss = trapezoidal_3D_parallel(integrandA2p3DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, requested_threads);
    //double C3DLoss = trapezoidal_3D_parallel(integrandC3DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, requested_threads);
	//double C5DLoss1 = trapezoidal_5D_parallel(integrandC5DLoss1, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a51, b51, n5, requested_threads);
	//double C5DLoss2 = trapezoidal_5D_parallel(integrandC5DLoss2, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a52, b52, n5, requested_threads);
	//double C7DLoss1 = trapezoidal_7D_parallel(integrandC7DLoss1, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a51, b51, n5, a61, b61, n6, a71, b71, n7, requested_threads);
	//double C7DLoss2 = trapezoidal_7D_parallel(integrandC7DLoss2, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a52, b52, n5, a62, b62, n6, a72, b72, n7, requested_threads);
	//double C7DLoss3 = trapezoidal_7D_parallel(integrandC7DLoss3, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a52, b52, n5, a63, b63, n6, a73, b73, n7, requested_threads);
	
	//cout << "The result of the integration A13DLoss is: " << A13DLoss << endl;
	//cout << "The result of the integration A14DSaving is: " << A14DSaving << endl;
	//cout << "The result of the integration A15DLoss is: " << A15DLoss << endl;
	//cout << "The result of the integration A1p3DLoss is: " << A1p3DLoss << endl;
	//cout << "The result of the integration A1p4DSaving is: " << A1p4DSaving << endl;
	//cout << "The result of the integration A1p5DLoss is: " << A1p5DLoss << endl;
	//cout << "The result of the integration A23DLoss is: " << A23DLoss << endl;
	//cout << "The result of the integration A2p3DLoss is: " << A2p3DLoss << endl;
	//cout << "The result of the integration C3DLoss is: " << C3DLoss << endl;
    //cout << "The result of the integration C5DLoss1 is: " << C5DLoss1 << endl;
    //cout << "The result of the integration C5DLoss2 is: " << C5DLoss2 << endl;
    //cout << "The result of the integration C7DLoss1 is: " << C7DLoss1 << endl;
    //cout << "The result of the integration C7DLoss2 is: " << C7DLoss2 << endl;
    //cout << "The result of the integration C7DLoss3 is: " << C7DLoss3 << endl;


    system("pause");
    return 0;
    
    /*
    The result of the integration A13DLoss is: 0.184888 (50 50 50)
    The result of the integration A13DLoss is: 0.174702 (100 100 100)
    The result of the integration A13DLoss is: 0.174303 (200 200 200)
    The result of the integration A13DLoss is: 0.179921 (1000 1000 1000)
    
    The result of the integration A14DSaving is: 0.011136 (10 10 10 10)
    The result of the integration A14DSaving is: 0.00982255 (50 50 50 50)
    The result of the integration A14DSaving is: 0.00951657 (100 100 100 100)
    The result of the integration A14DSaving is: 0.00924977 (200 200 100 100)
    
    The result of the integration A15DLoss is: 0.0651046 (10 10 10 10 10)
    The result of the integration A15DLoss is: 0.0395106 (50 50 20 20 20)
    The result of the integration A15DLoss is: 0.0393713 (100 100 20 20 20)
    The result of the integration A15DLoss is: 0.0413447 (100 100 50 20 20)
    
    The result of the integration A1p3DLoss is: 0.299318 (50 50 50)
    The result of the integration A1p3DLoss is: 0.306619 (100 100 100)
    The result of the integration A1p3DLoss is: 0.309438 (200 200 200)
    The result of the integration A1p3DLoss is: 0.310577 (1000 1000 1000)
    
    The result of the integration A1p4DSaving is: 0.011136 (10 10 10 10)
    The result of the integration A1p4DSaving is: 0.0144451 (50 50 50 50)
    The result of the integration A1p4DSaving is: 0.0160133 (100 100 100 100)
    The result of the integration A1p4DSaving is: 0.0162311 (200 200 100 100)
    
    The result of the integration A1p5DLoss is: 0.0651046 (10 10 10 10 10)
    The result of the integration A1p5DLoss is: 0.0468726 (50 50 20 20 20)
    The result of the integration A1p5DLoss is: 0.0477671 (100 100 20 20 20)
    The result of the integration A1p5DLoss is: 0.0498396 (100 100 50 20 20)
    
    The result of the integration A23DLoss is: 0.118709 (50 50 50)
    The result of the integration A23DLoss is: 0.100067 (100 100 100)
    The result of the integration A23DLoss is: 0.101448 (200 200 200)
    The result of the integration A23DLoss is: 0.102001 (1000 1000 1000)
    
    The result of the integration A2p3DLoss is: 0.219788 (50 50 50)
    The result of the integration A2p3DLoss is: 0.205747 (100 100 100)
    The result of the integration A2p3DLoss is: 0.197793 (200 200 200)
    The result of the integration A2p3DLoss is: 0.195144 (1000 1000 1000)
    
    The result of the integration C3DLoss is: 0.295253 (50 50 50)
    The result of the integration C3DLoss is: 0.296199 (100 100 100)
    The result of the integration C3DLoss is: 0.296084 (200 200 200)
    The result of the integration C3DLoss is: 0.297634 (1000 1000 1000)
    
    The result of the integration C5DLoss1 is: 0.124832 (10 10 10 10 10)
    The result of the integration C5DLoss1 is: 0.0894165 (50 50 20 20 20)
    The result of the integration C5DLoss1 is: 0.0879632 (100 100 20 20 20)
    The result of the integration C5DLoss1 is: 0.0899215 (100 100 50 20 20)
    
    The result of the integration C5DLoss2 is: 0.228611 (10 10 10 10 10)
    The result of the integration C5DLoss2 is: 0.239993 (50 50 20 20 20)
    The result of the integration C5DLoss2 is: 0.236146 (100 100 20 20 20)
    The result of the integration C5DLoss2 is: 0.238617 (100 100 50 20 20)
    
    The result of the integration C7DLoss1 is: 0.00880238 (10 10 10 10 10 10 10)
    The result of the integration C7DLoss1 is: 0.00853135 (100 10 10 10 10 10 10)
    
    The result of the integration C7DLoss2 is: 0.00262182 (10 10 10 10 10 10 10)
    The result of the integration C7DLoss2 is: 0.00184219 (100 10 10 10 10 10 10)
    
    The result of the integration C7DLoss3 is: 0 (10 10 10 10 10 10 10)
    The result of the integration C7DLoss3 is: 0 (100 10 10 10 10 10 10)
	*/
	
}


==> anc/UB_521_160.cpp <==
#include <iostream>
#include <cmath>
#include <vector>
#include <algorithm>
#include <thread>
#include <functional>
#include <numeric>
// #include <boost/math/special_functions/polylog.hpp>

using namespace std;

// Define the upper and lower bounds for the Buchstab function
double omega1(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5644; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5617;
}

double omega0(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5607; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5612;
}

// Define the region functions
bool AsymptoticRegion2D(double t1, double t2) {
    return (std::abs(t1 - t2) < 0.042 && t1 + t2 > 1 - ((44.0 * 0.521 - 21.0)/23) );
}

bool AsymptoticRegion2DAll(double t1, double t2) {
    return AsymptoticRegion2D(t1, t2) || AsymptoticRegion2D(1 - t1 - t2, t1) || AsymptoticRegion2D(1 - t1 - t2, t2);
}

bool AsymptoticRegion3D(double t1, double t2, double t3) {
    return AsymptoticRegion2D(t1, t2 + t3) || AsymptoticRegion2D(t2, t1 + t3) || AsymptoticRegion2D(t3, t1 + t2) ||
           AsymptoticRegion2D(t1 + t2, t3) || AsymptoticRegion2D(t1 + t3, t2) || AsymptoticRegion2D(t2 + t3, t1);
}

bool AsymptoticRegion3DL722(double t1, double t2, double t3) {
    return (((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.521))/7) || 
			    ((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (1 - t1 - t2 - t3) >= (2 * (1 - 0.521))/11) || 
				((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/3 && 2 * (t3) + (1 - t1 - t2 - t3) >= 1 - 0.521 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.521))/5) || 
				((t1) >= 1 - 0.521 && (t2) <= (1 - 0.521)/3 && (t3) <= (1 - 0.521)/3 && (t2) + (t3) >= (4 *  (1 - 0.521))/7 && (t2) + (t3) + (1 - t1 - t2 - t3) >= (14 *  (1 - 0.521))/13));
}

bool AsymptoticRegion3DL722All(double t1, double t2, double t3) {
    return AsymptoticRegion3DL722(t1, t2, t3) || AsymptoticRegion3DL722(t1, t3, t2) || AsymptoticRegion3DL722(t2, t1, t3) || 
		   AsymptoticRegion3DL722(t2, t3, t1) || AsymptoticRegion3DL722(t3, t1, t2) || AsymptoticRegion3DL722(t3, t2, t1);
}

bool AsymptoticRegion4DL722(double t1, double t2, double t3, double t4) {
	return (((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.521))/83) || 
           ((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.521))/47) || 
           ((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/9 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.521))/35) || 
           ((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/10 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.521))/29) || 
           ((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/12 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.521))/23) || 
           ((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.521))/39) || 
           ((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/6 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.521))/23) || 
           ((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.521))/15) || 
           ((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/5 && (t4) >= (1 - 0.521)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.521))/19));
}

bool AsymptoticRegion4DL722No5(double t1, double t2, double t3, double t4) {
	return  AsymptoticRegion4DL722(t1, t2, t3, t4) || 
 AsymptoticRegion4DL722(t1, t2, t4, t3) || 
 AsymptoticRegion4DL722(t1, t3, t2, t4) || 
 AsymptoticRegion4DL722(t1, t3, t4, t2) || 
 AsymptoticRegion4DL722(t1, t4, t2, t3) || 
 AsymptoticRegion4DL722(t1, t4, t3, t2) || 
 AsymptoticRegion4DL722(t2, t1, t3, t4) || 
 AsymptoticRegion4DL722(t2, t1, t4, t3) || 
 AsymptoticRegion4DL722(t2, t3, t1, t4) || 
 AsymptoticRegion4DL722(t2, t3, t4, t1) || 
 AsymptoticRegion4DL722(t2, t4, t1, t3) || 
 AsymptoticRegion4DL722(t2, t4, t3, t1) || 
 AsymptoticRegion4DL722(t3, t1, t2, t4) || 
 AsymptoticRegion4DL722(t3, t1, t4, t2) || 
 AsymptoticRegion4DL722(t3, t2, t1, t4) || 
 AsymptoticRegion4DL722(t3, t2, t4, t1) || 
 AsymptoticRegion4DL722(t3, t4, t1, t2) || 
 AsymptoticRegion4DL722(t3, t4, t2, t1) || 
 AsymptoticRegion4DL722(t4, t1, t2, t3) || 
 AsymptoticRegion4DL722(t4, t1, t3, t2) || 
 AsymptoticRegion4DL722(t4, t2, t1, t3) || 
 AsymptoticRegion4DL722(t4, t2, t3, t1) || 
 AsymptoticRegion4DL722(t4, t3, t1, t2) || 
 AsymptoticRegion4DL722(t4, t3, t2, t1);
}

bool AsymptoticRegion4DL722All(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DL722No5(t1, t2, t3, t4) || 
AsymptoticRegion4DL722No5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) || 
AsymptoticRegion4DL722No5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) || 
AsymptoticRegion4DL722No5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) || 
AsymptoticRegion4DL722No5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DL722(double t1, double t2, double t3, double t4, double t5) {
	return (((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/43 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/3611) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/44 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/1847) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/45 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/1259) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/46 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/965) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/671) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/49 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/587) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/51 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/475) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/54 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/377) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/56 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/335) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/60 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/279) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/63 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/251) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/70 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/209) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/78 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/181) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/84 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/167) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/1199) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/26 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/623) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/431) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/335) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/239) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/32 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/191) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/33 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/175) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/143) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/119) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/42 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/111) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/95) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/9 && (t5) >= (1 - 0.521)/19 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/683) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/9 && (t5) >= (1 - 0.521)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/359) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/9 && (t5) >= (1 - 0.521)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/251) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/9 && (t5) >= (1 - 0.521)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/197) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/9 && (t5) >= (1 - 0.521)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/143) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/9 && (t5) >= (1 - 0.521)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/107) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/9 && (t5) >= (1 - 0.521)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/89) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/9 && (t5) >= (1 - 0.521)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/71) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/10 && (t5) >= (1 - 0.521)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/479) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/10 && (t5) >= (1 - 0.521)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/179) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/10 && (t5) >= (1 - 0.521)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/119) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/10 && (t5) >= (1 - 0.521)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/79) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/10 && (t5) >= (1 - 0.521)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/59) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/11 && (t5) >= (1 - 0.521)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/461) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/11 && (t5) >= (1 - 0.521)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/219) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/11 && (t5) >= (1 - 0.521)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/65) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/12 && (t5) >= (1 - 0.521)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/311) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/12 && (t5) >= (1 - 0.521)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/167) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/12 && (t5) >= (1 - 0.521)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/119) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/12 && (t5) >= (1 - 0.521)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/95) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/12 && (t5) >= (1 - 0.521)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/71) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/12 && (t5) >= (1 - 0.521)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/59) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/12 && (t5) >= (1 - 0.521)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/55) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/13 && (t5) >= (1 - 0.521)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/155) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/14 && (t5) >= (1 - 0.521)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/69) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/14 && (t5) >= (1 - 0.521)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/41) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/15 && (t5) >= (1 - 0.521)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/59) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/3 && (t4) >= (1 - 0.521)/15 && (t5) >= (1 - 0.521)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/39) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/839) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/439) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/239) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/199) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/139) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/119) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/89) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/79) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/311) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/167) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/119) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/95) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/71) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/59) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/55) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/47) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/279) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/55) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/143) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/79) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/8 && (t5) >= (1 - 0.521)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/31) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/4 && (t4) >= (1 - 0.521)/9 && (t5) >= (1 - 0.521)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/71) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/5 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/11 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/219) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/5 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/12 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/119) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/5 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/69) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/5 && (t4) >= (1 - 0.521)/5 && (t5) >= (1 - 0.521)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/59) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/5 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/8 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/239) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/5 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/89) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/5 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/59) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/5 && (t4) >= (1 - 0.521)/6 && (t5) >= (1 - 0.521)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/29) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/5 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/139) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/6 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/41) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/6 && (t4) >= (1 - 0.521)/9 && (t5) >= (1 - 0.521)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/17) || 
((t1) >= 1 - 0.521 && (t2) >= (1 - 0.521)/2 && (t3) >= (1 - 0.521)/7 && (t4) >= (1 - 0.521)/7 && (t5) >= (1 - 0.521)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.521))/27));
}

bool AsymptoticRegion5DL722No6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722(t1, t2, t3, t4, t5) || 
 AsymptoticRegion5DL722(t1, t2, t3, t5, t4) || 
 AsymptoticRegion5DL722(t1, t2, t4, t3, t5) || 
 AsymptoticRegion5DL722(t1, t2, t4, t5, t3) || 
 AsymptoticRegion5DL722(t1, t2, t5, t3, t4) || 
 AsymptoticRegion5DL722(t1, t2, t5, t4, t3) || 
 AsymptoticRegion5DL722(t1, t3, t2, t4, t5) || 
 AsymptoticRegion5DL722(t1, t3, t2, t5, t4) || 
 AsymptoticRegion5DL722(t1, t3, t4, t2, t5) || 
 AsymptoticRegion5DL722(t1, t3, t4, t5, t2) || 
 AsymptoticRegion5DL722(t1, t3, t5, t2, t4) || 
 AsymptoticRegion5DL722(t1, t3, t5, t4, t2) || 
 AsymptoticRegion5DL722(t1, t4, t2, t3, t5) || 
 AsymptoticRegion5DL722(t1, t4, t2, t5, t3) || 
 AsymptoticRegion5DL722(t1, t4, t3, t2, t5) || 
 AsymptoticRegion5DL722(t1, t4, t3, t5, t2) || 
 AsymptoticRegion5DL722(t1, t4, t5, t2, t3) || 
 AsymptoticRegion5DL722(t1, t4, t5, t3, t2) || 
 AsymptoticRegion5DL722(t1, t5, t2, t3, t4) || 
 AsymptoticRegion5DL722(t1, t5, t2, t4, t3) || 
 AsymptoticRegion5DL722(t1, t5, t3, t2, t4) || 
 AsymptoticRegion5DL722(t1, t5, t3, t4, t2) || 
 AsymptoticRegion5DL722(t1, t5, t4, t2, t3) || 
 AsymptoticRegion5DL722(t1, t5, t4, t3, t2) || 
 AsymptoticRegion5DL722(t2, t1, t3, t4, t5) || 
 AsymptoticRegion5DL722(t2, t1, t3, t5, t4) || 
 AsymptoticRegion5DL722(t2, t1, t4, t3, t5) || 
 AsymptoticRegion5DL722(t2, t1, t4, t5, t3) || 
 AsymptoticRegion5DL722(t2, t1, t5, t3, t4) || 
 AsymptoticRegion5DL722(t2, t1, t5, t4, t3) || 
 AsymptoticRegion5DL722(t2, t3, t1, t4, t5) || 
 AsymptoticRegion5DL722(t2, t3, t1, t5, t4) || 
 AsymptoticRegion5DL722(t2, t3, t4, t1, t5) || 
 AsymptoticRegion5DL722(t2, t3, t4, t5, t1) || 
 AsymptoticRegion5DL722(t2, t3, t5, t1, t4) || 
 AsymptoticRegion5DL722(t2, t3, t5, t4, t1) || 
 AsymptoticRegion5DL722(t2, t4, t1, t3, t5) || 
 AsymptoticRegion5DL722(t2, t4, t1, t5, t3) || 
 AsymptoticRegion5DL722(t2, t4, t3, t1, t5) || 
 AsymptoticRegion5DL722(t2, t4, t3, t5, t1) || 
 AsymptoticRegion5DL722(t2, t4, t5, t1, t3) || 
 AsymptoticRegion5DL722(t2, t4, t5, t3, t1) || 
 AsymptoticRegion5DL722(t2, t5, t1, t3, t4) || 
 AsymptoticRegion5DL722(t2, t5, t1, t4, t3) || 
 AsymptoticRegion5DL722(t2, t5, t3, t1, t4) || 
 AsymptoticRegion5DL722(t2, t5, t3, t4, t1) || 
 AsymptoticRegion5DL722(t2, t5, t4, t1, t3) || 
 AsymptoticRegion5DL722(t2, t5, t4, t3, t1) || 
 AsymptoticRegion5DL722(t3, t1, t2, t4, t5) || 
 AsymptoticRegion5DL722(t3, t1, t2, t5, t4) || 
 AsymptoticRegion5DL722(t3, t1, t4, t2, t5) || 
 AsymptoticRegion5DL722(t3, t1, t4, t5, t2) || 
 AsymptoticRegion5DL722(t3, t1, t5, t2, t4) || 
 AsymptoticRegion5DL722(t3, t1, t5, t4, t2) || 
 AsymptoticRegion5DL722(t3, t2, t1, t4, t5) || 
 AsymptoticRegion5DL722(t3, t2, t1, t5, t4) || 
 AsymptoticRegion5DL722(t3, t2, t4, t1, t5) || 
 AsymptoticRegion5DL722(t3, t2, t4, t5, t1) || 
 AsymptoticRegion5DL722(t3, t2, t5, t1, t4) || 
 AsymptoticRegion5DL722(t3, t2, t5, t4, t1) || 
 AsymptoticRegion5DL722(t3, t4, t1, t2, t5) || 
 AsymptoticRegion5DL722(t3, t4, t1, t5, t2) || 
 AsymptoticRegion5DL722(t3, t4, t2, t1, t5) || 
 AsymptoticRegion5DL722(t3, t4, t2, t5, t1) || 
 AsymptoticRegion5DL722(t3, t4, t5, t1, t2) || 
 AsymptoticRegion5DL722(t3, t4, t5, t2, t1) || 
 AsymptoticRegion5DL722(t3, t5, t1, t2, t4) || 
 AsymptoticRegion5DL722(t3, t5, t1, t4, t2) || 
 AsymptoticRegion5DL722(t3, t5, t2, t1, t4) || 
 AsymptoticRegion5DL722(t3, t5, t2, t4, t1) || 
 AsymptoticRegion5DL722(t3, t5, t4, t1, t2) || 
 AsymptoticRegion5DL722(t3, t5, t4, t2, t1) || 
 AsymptoticRegion5DL722(t4, t1, t2, t3, t5) || 
 AsymptoticRegion5DL722(t4, t1, t2, t5, t3) || 
 AsymptoticRegion5DL722(t4, t1, t3, t2, t5) || 
 AsymptoticRegion5DL722(t4, t1, t3, t5, t2) || 
 AsymptoticRegion5DL722(t4, t1, t5, t2, t3) || 
 AsymptoticRegion5DL722(t4, t1, t5, t3, t2) || 
 AsymptoticRegion5DL722(t4, t2, t1, t3, t5) || 
 AsymptoticRegion5DL722(t4, t2, t1, t5, t3) || 
 AsymptoticRegion5DL722(t4, t2, t3, t1, t5) || 
 AsymptoticRegion5DL722(t4, t2, t3, t5, t1) || 
 AsymptoticRegion5DL722(t4, t2, t5, t1, t3) || 
 AsymptoticRegion5DL722(t4, t2, t5, t3, t1) || 
 AsymptoticRegion5DL722(t4, t3, t1, t2, t5) || 
 AsymptoticRegion5DL722(t4, t3, t1, t5, t2) || 
 AsymptoticRegion5DL722(t4, t3, t2, t1, t5) || 
 AsymptoticRegion5DL722(t4, t3, t2, t5, t1) || 
 AsymptoticRegion5DL722(t4, t3, t5, t1, t2) || 
 AsymptoticRegion5DL722(t4, t3, t5, t2, t1) || 
 AsymptoticRegion5DL722(t4, t5, t1, t2, t3) || 
 AsymptoticRegion5DL722(t4, t5, t1, t3, t2) || 
 AsymptoticRegion5DL722(t4, t5, t2, t1, t3) || 
 AsymptoticRegion5DL722(t4, t5, t2, t3, t1) || 
 AsymptoticRegion5DL722(t4, t5, t3, t1, t2) || 
 AsymptoticRegion5DL722(t4, t5, t3, t2, t1) || 
 AsymptoticRegion5DL722(t5, t1, t2, t3, t4) || 
 AsymptoticRegion5DL722(t5, t1, t2, t4, t3) || 
 AsymptoticRegion5DL722(t5, t1, t3, t2, t4) || 
 AsymptoticRegion5DL722(t5, t1, t3, t4, t2) || 
 AsymptoticRegion5DL722(t5, t1, t4, t2, t3) || 
 AsymptoticRegion5DL722(t5, t1, t4, t3, t2) || 
 AsymptoticRegion5DL722(t5, t2, t1, t3, t4) || 
 AsymptoticRegion5DL722(t5, t2, t1, t4, t3) || 
 AsymptoticRegion5DL722(t5, t2, t3, t1, t4) || 
 AsymptoticRegion5DL722(t5, t2, t3, t4, t1) || 
 AsymptoticRegion5DL722(t5, t2, t4, t1, t3) || 
 AsymptoticRegion5DL722(t5, t2, t4, t3, t1) || 
 AsymptoticRegion5DL722(t5, t3, t1, t2, t4) || 
 AsymptoticRegion5DL722(t5, t3, t1, t4, t2) || 
 AsymptoticRegion5DL722(t5, t3, t2, t1, t4) || 
 AsymptoticRegion5DL722(t5, t3, t2, t4, t1) || 
 AsymptoticRegion5DL722(t5, t3, t4, t1, t2) || 
 AsymptoticRegion5DL722(t5, t3, t4, t2, t1) || 
 AsymptoticRegion5DL722(t5, t4, t1, t2, t3) || 
 AsymptoticRegion5DL722(t5, t4, t1, t3, t2) || 
 AsymptoticRegion5DL722(t5, t4, t2, t1, t3) || 
 AsymptoticRegion5DL722(t5, t4, t2, t3, t1) || 
 AsymptoticRegion5DL722(t5, t4, t3, t1, t2) || 
 AsymptoticRegion5DL722(t5, t4, t3, t2, t1);
}

bool AsymptoticRegion5DL722All(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722No6(t1, t2, t3, t4, t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) || 
AsymptoticRegion5DL722No6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
AsymptoticRegion5DL722No6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
AsymptoticRegion5DL722No6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion3DL18(double t1, double t2, double t3) {
        double h = 1.0;
	    double k1 = 0.0;
	    double k2 = 0.0;
	    double g1 = 1.0;
	    double g2 = 2.0;
	    double g3 = 3.0;
	    double d1 = 4.0;
	    double d2 = 5.0;
    
	    double ud1 = 1 - 1.0 / (2 * d1);
	    double ud2 = 1 - 1.0 / (2 * d2);
	    double v = 1.0;
	
	    double b1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c1d1 = 1.0 / 6;
	    double c1d2 = 1.0 / 6;
	
	    double a2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c2d1 = 1.0 / 6;
	    double c2d2 = 1.0 / 6;
	
	    double b3O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b3O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b3O2d1 = 1.0 / 4;
	    double b3O2d2 = 1.0 / 4;
	    double c3O1d1 = 1.0 / 6;
	    double c3O1d2 = 1.0 / 6;
	    double c3O2d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c3O2d2 = 1.0 / 4 - 1.0 / (2 * d2);
	
	    double a4O1d1 = 1.0 / 2;
	    double a4O1d2 = 1.0 / 2;
	    double a4O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a4O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c4O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c4O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c4O2d1 = 1.0 / 6;
	    double c4O2d2 = 1.0 / 6;
	
	    double a5O1d1 = 1.0 / 2;
	    double a5O1d2 = 1.0 / 2;
	    double a5O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a5O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double b5O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b5O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b5O2d1 = 1.0 / 4;
	    double b5O2d2 = 1.0 / 4;
	    double c5O1d1 = 1.0 / 6;
	    double c5O1d2 = 1.0 / 6;
	    double c5O2d1 = 1.0 / 6;
	    double c5O2d2 = 1.0 / 6;
	
	    double a6O1d1 = 1.0 / 2;
	    double a6O1d2 = 1.0 / 2;
	    double a6O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a6O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double a6O3d1 = 1.0 / 2;
	    double a6O3d2 = 1.0 / 2;
	    double b6O1d1 = 1.0 / 4;
	    double b6O1d2 = 1.0 / 4;
	    double b6O2d1 = 1.0 / 4;
	    double b6O2d2 = 1.0 / 4;
	    double b6O3d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b6O3d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c6O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c6O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c6O2d1 = 1.0 / 6;
	    double c6O2d2 = 1.0 / 6;
	    double c6O3d1 = 1.0 / 6;
	    double c6O3d2 = 1.0 / 6;
	
    return (((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.521) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.521)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.521)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.521)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.521))) );
	
}

bool AsymptoticRegion3DL18All(double t1, double t2, double t3){
	return AsymptoticRegion3DL18(t1, t2, t3) || AsymptoticRegion3DL18(t1, t3, t2) || AsymptoticRegion3DL18(t2, t1, t3) || 
		   AsymptoticRegion3DL18(t2, t3, t1) || AsymptoticRegion3DL18(t3, t1, t2) || AsymptoticRegion3DL18(t3, t2, t1);
}

bool AsymptoticRegion3DAll(double t1, double t2, double t3) {
    return AsymptoticRegion2DAll(t1, t2 + t3) || AsymptoticRegion2DAll(t2, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, t3) || AsymptoticRegion2DAll(t1 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, t1) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3, t2 + t3) || AsymptoticRegion2DAll(t2, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(t3, 1 - t1 - t2 - t3 + t2) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t2, t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t3) || AsymptoticRegion2DAll(t1 + t3, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t1) ||
           AsymptoticRegion2DAll(t1, t2 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t2, t1 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t2) || AsymptoticRegion2DAll(t2 + 1 - t1 - t2 - t3, t1) ||
		   AsymptoticRegion3DL722All(t1, t2, t3) || 
		   AsymptoticRegion3DL722All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t2, t3, 1 - t1 - t2 - t3) ||
		   AsymptoticRegion3DL18All(t1, t2, t3) || 
		   AsymptoticRegion3DL18All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t2, t3, 1 - t1 - t2 - t3);
}

bool AsymptoticRegion4DAllNo5(double t1, double t2, double t3, double t4) {
    return AsymptoticRegion2DAll(t1, t2 + t3 + t4) || AsymptoticRegion2DAll(t2, t1 + t3 + t4) ||
           AsymptoticRegion2DAll(t3, t1 + t2 + t4) || AsymptoticRegion2DAll(t4, t1 + t2 + t3) ||
           AsymptoticRegion2DAll(t1 + t2, t3 + t4) || AsymptoticRegion2DAll(t1 + t3, t2 + t4) ||
           AsymptoticRegion2DAll(t1 + t4, t2 + t3) || AsymptoticRegion2DAll(t2 + t3, t1 + t4) ||
           AsymptoticRegion2DAll(t2 + t4, t1 + t3) || AsymptoticRegion2DAll(t3 + t4, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2 + t3, t4) || AsymptoticRegion2DAll(t1 + t2 + t4, t3) ||
           AsymptoticRegion2DAll(t1 + t3 + t4, t2) || AsymptoticRegion2DAll(t2 + t3 + t4, t1) ||
		   		    AsymptoticRegion3DAll(t1, t2, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t3, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t4, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t2, t1, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t3, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t4, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t3, t1, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t2, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t4, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t4, t1, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t2, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t3, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t1, t3 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t2, t3 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t2, t4) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t3, t2 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t2, t3) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t3, t2) || 
		   		    AsymptoticRegion3DAll(t4, t2 + t3, t1) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t3, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t4, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t2, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t4, t2) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t2, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t3, t2) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t1, t4) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t4, t1) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t1, t3) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t3, t1) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t1, t2) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t2, t1) ||
		   		    AsymptoticRegion4DL722All(t1, t2, t3, t4);
}

bool AsymptoticRegion4DAll(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DAllNo5(t1, t2, t3, t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) ||
	       AsymptoticRegion4DAllNo5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) ||
	       AsymptoticRegion4DAllNo5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DAllNo6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5) || 
	  AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4) ||
	  AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1) ||
	  AsymptoticRegion2DAll(t5 + t2, t3 + t4) ||
	  AsymptoticRegion2DAll(t5 + t3, t2 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t5 + t2) ||
	  AsymptoticRegion2DAll(t1 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t5 + t3, t1 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t4) || 
	  AsymptoticRegion2DAll(t1 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t5) || 
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2) ||
	   AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4) || 
	   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3) || 
	   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2) || 
	   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1) ||
 AsymptoticRegion4DL722All(t1, t2, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t3, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t4, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t1, t5, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t2, t1, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t3, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t4, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t2, t5, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t3, t1, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t2, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t4, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t3, t5, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t1, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t2, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t3, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t5, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t1, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t2, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t3, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t4, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t3, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t4, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t1, t5, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t3, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t4, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t2, t5, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t2, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t4, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t3, t5, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t2, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t3, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t4, t5, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t2, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t3, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t5, t4, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t2, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t5, t2) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t1, t5) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t5, t1) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t2, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t4, t2) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t2, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t3, t2) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t1, t4) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t4, t1) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t1, t3) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t3, t1) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t1, t2) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t2, t1) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t3, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t3, t2) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t4, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t5, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t3, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t5, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t3, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t3, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t4, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t3, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t2, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t5, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t1, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t5, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t2, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t2, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t4, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t1, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t4, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t2, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t2, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t3, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t1, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t3, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t1, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t2, t1) ||
 AsymptoticRegion5DL722All(t1, t2, t3, t4, t5);
}

bool AsymptoticRegion5DAll(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DAllNo6(t1, t2, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion6DAllNo7(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t6, t1 + t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t5 + t6, t1 + t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t5 + t6, t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3 + t5) || 
		 AsymptoticRegion2DAll(t2 + t5 + t6, t1 + t3 + t4) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2 + t6) || 
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2 + t5) || 
		 AsymptoticRegion2DAll(t3 + t5 + t6, t1 + t2 + t4) || 
		 AsymptoticRegion2DAll(t4 + t5 + t6, t1 + t2 + t3) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t6, t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t6, t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5 + t6, t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t6, t2 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5 + t6, t2 + t4) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5 + t6, t2 + t3) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t6, t1 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5 + t6, t1 + t4) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5 + t6, t1 + t3) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5 + t6, t1 + t2) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t5, t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t6, t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5 + t6, t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5 + t6, t3) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5 + t6, t2) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5 + t6, t1) ||
		 AsymptoticRegion2DAll(t6 + t2, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t6 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t6 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t6 + t2 + t3) ||
		 AsymptoticRegion2DAll(t6 + t2 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t6 + t2) ||
		 AsymptoticRegion2DAll(t1 + t6, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t6 + t3) ||
		 AsymptoticRegion2DAll(t1 + t6 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t6 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t6) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2) ||		 
	       AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t6, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t6, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t6, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t6, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t6, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t3, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t4, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t5, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t4 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t5 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t4 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t5 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t4 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t5 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t3 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t5 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t3 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t4 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t3 + t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t3 + t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t4 + t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1, t4 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2, t4 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3, t4 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4, t3 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t5, t3 + t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t6, t3 + t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t3, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t3, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t4, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t3 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t3 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t3 + t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t3, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t3, t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t3, t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t3, t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t4, t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t2, t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t2, t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t2, t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t4, t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2 + t4, t1) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t2, t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t3, t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2 + t3, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t2, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t2, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t2, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t4, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t2, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t3, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t1, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t1, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t1, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t4, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t1, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t3, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t1, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t2, t1);
}

bool AsymptoticRegion6DAll(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, 1 - t1 - t2 - t3 - t4 - t5 - t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5 - t6, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5 - t6, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, 1 - t1 - t2 - t3 - t4 - t5 - t6, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, 1 - t1 - t2 - t3 - t4 - t5 - t6, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(1 - t1 - t2 - t3 - t4 - t5 - t6, t2, t3, t4, t5, t6);
}

bool TypeIRegion2D(double t1, double t2) {
    return (t1 + t2 <= 0.5) || (t1 <= 0.5 && t2 < 0.5 * (3 * 0.521 - 1)) || (t2 <= 0.5 && t1 < 0.5 * (3 * 0.521 - 1));
}

bool TypeIRegion3D(double t1, double t2, double t3) {
    return (t1 + t2 <= 0.5 && t3 < 0.5 * (3 * 0.521 - 1) ) || (t1 + t3 <= 0.5 && t2 < 0.5 * (3 * 0.521 - 1) ) ||
	       (t2 + t3 <= 0.5 && t1 < 0.5 * (3 * 0.521 - 1) ) || (t1 <= 0.5 && t2 + t3 < 0.5 * (3 * 0.521 - 1) ) ||
		   (t2 <= 0.5 && t1 + t3 < 0.5 * (3 * 0.521 - 1) ) || (t3 <= 0.5 && t1 + t2 < 0.5 * (3 * 0.521 - 1) ) || (t1 + t2 + t3 <= 0.5) ||
		   (( t1 <= 0.5) && (t3 < 0.25 * (3 * 0.521 - 1)) && (2 * t2 + t3 < 0.521) && (2 * t2 + 3 * t3 < 0.5 * (1 + 0.521))) ||
		   (( t1 <= 0.5) && (t2 < 0.25 * (3 * 0.521 - 1)) && (2 * t3 + t2 < 0.521) && (2 * t3 + 3 * t2 < 0.5 * (1 + 0.521))) ||
		   (( t2 <= 0.5) && (t3 < 0.25 * (3 * 0.521 - 1)) && (2 * t1 + t3 < 0.521) && (2 * t1 + 3 * t3 < 0.5 * (1 + 0.521))) ||
		   (( t2 <= 0.5) && (t1 < 0.25 * (3 * 0.521 - 1)) && (2 * t3 + t1 < 0.521) && (2 * t3 + 3 * t1 < 0.5 * (1 + 0.521))) ||
		   (( t3 <= 0.5) && (t1 < 0.25 * (3 * 0.521 - 1)) && (2 * t2 + t1 < 0.521) && (2 * t2 + 3 * t1 < 0.5 * (1 + 0.521))) ||
		   (( t3 <= 0.5) && (t2 < 0.25 * (3 * 0.521 - 1)) && (2 * t1 + t2 < 0.521) && (2 * t1 + 3 * t2 < 0.5 * (1 + 0.521))) ||
		   (( t1 <= 0.5) && (t2 < 0.5 * (1 - 0.521)) && (t3 < 0.125 * (3 * 0.521 - 1))) ||
		   (( t1 <= 0.5) && (t3 < 0.5 * (1 - 0.521)) && (t2 < 0.125 * (3 * 0.521 - 1))) ||
		   (( t2 <= 0.5) && (t1 < 0.5 * (1 - 0.521)) && (t3 < 0.125 * (3 * 0.521 - 1))) ||
		   (( t2 <= 0.5) && (t3 < 0.5 * (1 - 0.521)) && (t1 < 0.125 * (3 * 0.521 - 1))) ||
		   (( t3 <= 0.5) && (t1 < 0.5 * (1 - 0.521)) && (t2 < 0.125 * (3 * 0.521 - 1))) ||
		   (( t3 <= 0.5) && (t2 < 0.5 * (1 - 0.521)) && (t1 < 0.125 * (3 * 0.521 - 1)));
}

bool TypeIRegion5D(double t1, double t2, double t3, double t4, double t5) {
    return   TypeIRegion3D(t1, t2, t3 + t4 + t5) || 
 TypeIRegion3D(t1, t3, t2 + t4 + t5) || 
 TypeIRegion3D(t1, t4, t2 + t3 + t5) || 
 TypeIRegion3D(t1, t5, t2 + t3 + t4) || 
 TypeIRegion3D(t2, t1, t3 + t4 + t5) || 
 TypeIRegion3D(t2, t3, t1 + t4 + t5) || 
 TypeIRegion3D(t2, t4, t1 + t3 + t5) || 
 TypeIRegion3D(t2, t5, t1 + t3 + t4) || 
 TypeIRegion3D(t3, t1, t2 + t4 + t5) || 
 TypeIRegion3D(t3, t2, t1 + t4 + t5) || 
 TypeIRegion3D(t3, t4, t1 + t2 + t5) || 
 TypeIRegion3D(t3, t5, t1 + t2 + t4) || 
 TypeIRegion3D(t4, t1, t2 + t3 + t5) || 
 TypeIRegion3D(t4, t2, t1 + t3 + t5) || 
 TypeIRegion3D(t4, t3, t1 + t2 + t5) || 
 TypeIRegion3D(t4, t5, t1 + t2 + t3) || 
 TypeIRegion3D(t5, t1, t2 + t3 + t4) || 
 TypeIRegion3D(t5, t2, t1 + t3 + t4) || 
 TypeIRegion3D(t5, t3, t1 + t2 + t4) || 
 TypeIRegion3D(t5, t4, t1 + t2 + t3) || 
 TypeIRegion3D(t1, t2 + t3 + t4, t5) || 
 TypeIRegion3D(t1, t2 + t3 + t5, t4) || 
 TypeIRegion3D(t1, t2 + t4 + t5, t3) || 
 TypeIRegion3D(t1, t3 + t4 + t5, t2) || 
 TypeIRegion3D(t2, t1 + t3 + t4, t5) || 
 TypeIRegion3D(t2, t1 + t3 + t5, t4) || 
 TypeIRegion3D(t2, t1 + t4 + t5, t3) || 
 TypeIRegion3D(t2, t3 + t4 + t5, t1) || 
 TypeIRegion3D(t3, t1 + t2 + t4, t5) || 
 TypeIRegion3D(t3, t1 + t2 + t5, t4) || 
 TypeIRegion3D(t3, t1 + t4 + t5, t2) || 
 TypeIRegion3D(t3, t2 + t4 + t5, t1) || 
 TypeIRegion3D(t4, t1 + t2 + t3, t5) || 
 TypeIRegion3D(t4, t1 + t2 + t5, t3) || 
 TypeIRegion3D(t4, t1 + t3 + t5, t2) || 
 TypeIRegion3D(t4, t2 + t3 + t5, t1) || 
 TypeIRegion3D(t5, t1 + t2 + t3, t4) || 
 TypeIRegion3D(t5, t1 + t2 + t4, t3) || 
 TypeIRegion3D(t5, t1 + t3 + t4, t2) || 
 TypeIRegion3D(t5, t2 + t3 + t4, t1) || 
 TypeIRegion3D(t1 + t2 + t3, t4, t5) || 
 TypeIRegion3D(t1 + t2 + t3, t5, t4) || 
 TypeIRegion3D(t1 + t2 + t4, t3, t5) || 
 TypeIRegion3D(t1 + t2 + t4, t5, t3) || 
 TypeIRegion3D(t1 + t2 + t5, t3, t4) || 
 TypeIRegion3D(t1 + t2 + t5, t4, t3) || 
 TypeIRegion3D(t1 + t3 + t4, t2, t5) || 
 TypeIRegion3D(t1 + t3 + t4, t5, t2) || 
 TypeIRegion3D(t1 + t3 + t5, t2, t4) || 
 TypeIRegion3D(t1 + t3 + t5, t4, t2) || 
 TypeIRegion3D(t1 + t4 + t5, t2, t3) || 
 TypeIRegion3D(t1 + t4 + t5, t3, t2) || 
 TypeIRegion3D(t2 + t3 + t4, t1, t5) || 
 TypeIRegion3D(t2 + t3 + t4, t5, t1) || 
 TypeIRegion3D(t2 + t3 + t5, t1, t4) || 
 TypeIRegion3D(t2 + t3 + t5, t4, t1) || 
 TypeIRegion3D(t2 + t4 + t5, t1, t3) || 
 TypeIRegion3D(t2 + t4 + t5, t3, t1) || 
 TypeIRegion3D(t3 + t4 + t5, t1, t2) || 
 TypeIRegion3D(t3 + t4 + t5, t2, t1) || 
 TypeIRegion3D(t1, t2 + t3, t4 + t5) || 
 TypeIRegion3D(t1, t2 + t4, t3 + t5) || 
 TypeIRegion3D(t1, t2 + t5, t3 + t4) || 
 TypeIRegion3D(t1, t3 + t4, t2 + t5) || 
 TypeIRegion3D(t1, t3 + t5, t2 + t4) || 
 TypeIRegion3D(t1, t4 + t5, t2 + t3) || 
 TypeIRegion3D(t2, t1 + t3, t4 + t5) || 
 TypeIRegion3D(t2, t1 + t4, t3 + t5) || 
 TypeIRegion3D(t2, t1 + t5, t3 + t4) || 
 TypeIRegion3D(t2, t3 + t4, t1 + t5) || 
 TypeIRegion3D(t2, t3 + t5, t1 + t4) || 
 TypeIRegion3D(t2, t4 + t5, t1 + t3) || 
 TypeIRegion3D(t3, t1 + t2, t4 + t5) || 
 TypeIRegion3D(t3, t1 + t4, t2 + t5) || 
 TypeIRegion3D(t3, t1 + t5, t2 + t4) || 
 TypeIRegion3D(t3, t2 + t4, t1 + t5) || 
 TypeIRegion3D(t3, t2 + t5, t1 + t4) || 
 TypeIRegion3D(t3, t4 + t5, t1 + t2) || 
 TypeIRegion3D(t4, t1 + t2, t3 + t5) || 
 TypeIRegion3D(t4, t1 + t3, t2 + t5) || 
 TypeIRegion3D(t4, t1 + t5, t2 + t3) || 
 TypeIRegion3D(t4, t2 + t3, t1 + t5) || 
 TypeIRegion3D(t4, t2 + t5, t1 + t3) || 
 TypeIRegion3D(t4, t3 + t5, t1 + t2) || 
 TypeIRegion3D(t5, t1 + t2, t3 + t4) || 
 TypeIRegion3D(t5, t1 + t3, t2 + t4) || 
 TypeIRegion3D(t5, t1 + t4, t2 + t3) || 
 TypeIRegion3D(t5, t2 + t3, t1 + t4) || 
 TypeIRegion3D(t5, t2 + t4, t1 + t3) || 
 TypeIRegion3D(t5, t3 + t4, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3, t4 + t5) || 
 TypeIRegion3D(t1 + t2, t4, t3 + t5) || 
 TypeIRegion3D(t1 + t2, t5, t3 + t4) || 
 TypeIRegion3D(t1 + t3, t2, t4 + t5) || 
 TypeIRegion3D(t1 + t3, t4, t2 + t5) || 
 TypeIRegion3D(t1 + t3, t5, t2 + t4) || 
 TypeIRegion3D(t1 + t4, t2, t3 + t5) || 
 TypeIRegion3D(t1 + t4, t3, t2 + t5) || 
 TypeIRegion3D(t1 + t4, t5, t2 + t3) || 
 TypeIRegion3D(t1 + t5, t2, t3 + t4) || 
 TypeIRegion3D(t1 + t5, t3, t2 + t4) || 
 TypeIRegion3D(t1 + t5, t4, t2 + t3) || 
 TypeIRegion3D(t2 + t3, t1, t4 + t5) || 
 TypeIRegion3D(t2 + t3, t4, t1 + t5) || 
 TypeIRegion3D(t2 + t3, t5, t1 + t4) || 
 TypeIRegion3D(t2 + t4, t1, t3 + t5) || 
 TypeIRegion3D(t2 + t4, t3, t1 + t5) || 
 TypeIRegion3D(t2 + t4, t5, t1 + t3) || 
 TypeIRegion3D(t2 + t5, t1, t3 + t4) || 
 TypeIRegion3D(t2 + t5, t3, t1 + t4) || 
 TypeIRegion3D(t2 + t5, t4, t1 + t3) || 
 TypeIRegion3D(t3 + t4, t1, t2 + t5) || 
 TypeIRegion3D(t3 + t4, t2, t1 + t5) || 
 TypeIRegion3D(t3 + t4, t5, t1 + t2) || 
 TypeIRegion3D(t3 + t5, t1, t2 + t4) || 
 TypeIRegion3D(t3 + t5, t2, t1 + t4) || 
 TypeIRegion3D(t3 + t5, t4, t1 + t2) || 
 TypeIRegion3D(t4 + t5, t1, t2 + t3) || 
 TypeIRegion3D(t4 + t5, t2, t1 + t3) || 
 TypeIRegion3D(t4 + t5, t3, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3 + t4, t5) || 
 TypeIRegion3D(t1 + t2, t3 + t5, t4) || 
 TypeIRegion3D(t1 + t2, t4 + t5, t3) || 
 TypeIRegion3D(t1 + t3, t2 + t4, t5) || 
 TypeIRegion3D(t1 + t3, t2 + t5, t4) || 
 TypeIRegion3D(t1 + t3, t4 + t5, t2) || 
 TypeIRegion3D(t1 + t4, t2 + t3, t5) || 
 TypeIRegion3D(t1 + t4, t2 + t5, t3) || 
 TypeIRegion3D(t1 + t4, t3 + t5, t2) || 
 TypeIRegion3D(t1 + t5, t2 + t3, t4) || 
 TypeIRegion3D(t1 + t5, t2 + t4, t3) || 
 TypeIRegion3D(t1 + t5, t3 + t4, t2) || 
 TypeIRegion3D(t2 + t3, t1 + t4, t5) || 
 TypeIRegion3D(t2 + t3, t1 + t5, t4) || 
 TypeIRegion3D(t2 + t3, t4 + t5, t1) || 
 TypeIRegion3D(t2 + t4, t1 + t3, t5) || 
 TypeIRegion3D(t2 + t4, t1 + t5, t3) || 
 TypeIRegion3D(t2 + t4, t3 + t5, t1) || 
 TypeIRegion3D(t2 + t5, t1 + t3, t4) || 
 TypeIRegion3D(t2 + t5, t1 + t4, t3) || 
 TypeIRegion3D(t2 + t5, t3 + t4, t1) || 
 TypeIRegion3D(t3 + t4, t1 + t2, t5) || 
 TypeIRegion3D(t3 + t4, t1 + t5, t2) || 
 TypeIRegion3D(t3 + t4, t2 + t5, t1) || 
 TypeIRegion3D(t3 + t5, t1 + t2, t4) || 
 TypeIRegion3D(t3 + t5, t1 + t4, t2) || 
 TypeIRegion3D(t3 + t5, t2 + t4, t1) || 
 TypeIRegion3D(t4 + t5, t1 + t2, t3) || 
 TypeIRegion3D(t4 + t5, t1 + t3, t2) || 
 TypeIRegion3D(t4 + t5, t2 + t3, t1);
}

bool TypeIRegion7D(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
	return  TypeIRegion2D(t1, t2 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2, t1 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t3, t1 + t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t4, t1 + t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t5, t1 + t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t6, t1 + t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t7, t1 + t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2, t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3, t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t4, t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t5, t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t6, t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t7, t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t3, t1 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t4, t1 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t5, t1 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t6, t1 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t7, t1 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t3 + t4, t1 + t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t3 + t5, t1 + t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t3 + t6, t1 + t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t3 + t7, t1 + t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t4 + t5, t1 + t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t4 + t6, t1 + t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t4 + t7, t1 + t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t5 + t6, t1 + t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t5 + t7, t1 + t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t6 + t7, t1 + t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t3, t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4, t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t5, t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t6, t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t7, t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t4, t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t5, t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t6, t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t7, t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t4 + t5, t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t4 + t6, t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t4 + t7, t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t5 + t6, t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t5 + t7, t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t6 + t7, t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t2 + t3 + t4, t1 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t5, t1 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t6, t1 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t7, t1 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t4 + t5, t1 + t3 + t6 + t7) || 
 TypeIRegion2D(t2 + t4 + t6, t1 + t3 + t5 + t7) || 
 TypeIRegion2D(t2 + t4 + t7, t1 + t3 + t5 + t6) || 
 TypeIRegion2D(t2 + t5 + t6, t1 + t3 + t4 + t7) || 
 TypeIRegion2D(t2 + t5 + t7, t1 + t3 + t4 + t6) || 
 TypeIRegion2D(t2 + t6 + t7, t1 + t3 + t4 + t5) || 
 TypeIRegion2D(t3 + t4 + t5, t1 + t2 + t6 + t7) || 
 TypeIRegion2D(t3 + t4 + t6, t1 + t2 + t5 + t7) || 
 TypeIRegion2D(t3 + t4 + t7, t1 + t2 + t5 + t6) || 
 TypeIRegion2D(t3 + t5 + t6, t1 + t2 + t4 + t7) || 
 TypeIRegion2D(t3 + t5 + t7, t1 + t2 + t4 + t6) || 
 TypeIRegion2D(t3 + t6 + t7, t1 + t2 + t4 + t5) || 
 TypeIRegion2D(t4 + t5 + t6, t1 + t2 + t3 + t7) || 
 TypeIRegion2D(t4 + t5 + t7, t1 + t2 + t3 + t6) || 
 TypeIRegion2D(t4 + t6 + t7, t1 + t2 + t3 + t5) || 
 TypeIRegion2D(t5 + t6 + t7, t1 + t2 + t3 + t4) || 
 TypeIRegion2D(t1 + t2 + t3 + t4, t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5, t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t6, t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t7, t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t5, t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t6, t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t7, t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t5 + t6, t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t5 + t7, t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t6 + t7, t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t3 + t4 + t5, t2 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t6, t2 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t7, t2 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t5 + t6, t2 + t4 + t7) || 
 TypeIRegion2D(t1 + t3 + t5 + t7, t2 + t4 + t6) || 
 TypeIRegion2D(t1 + t3 + t6 + t7, t2 + t4 + t5) || 
 TypeIRegion2D(t1 + t4 + t5 + t6, t2 + t3 + t7) || 
 TypeIRegion2D(t1 + t4 + t5 + t7, t2 + t3 + t6) || 
 TypeIRegion2D(t1 + t4 + t6 + t7, t2 + t3 + t5) || 
 TypeIRegion2D(t1 + t5 + t6 + t7, t2 + t3 + t4) || 
 TypeIRegion2D(t2 + t3 + t4 + t5, t1 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t6, t1 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t7, t1 + t5 + t6) || 
 TypeIRegion2D(t2 + t3 + t5 + t6, t1 + t4 + t7) || 
 TypeIRegion2D(t2 + t3 + t5 + t7, t1 + t4 + t6) || 
 TypeIRegion2D(t2 + t3 + t6 + t7, t1 + t4 + t5) || 
 TypeIRegion2D(t2 + t4 + t5 + t6, t1 + t3 + t7) || 
 TypeIRegion2D(t2 + t4 + t5 + t7, t1 + t3 + t6) || 
 TypeIRegion2D(t2 + t4 + t6 + t7, t1 + t3 + t5) || 
 TypeIRegion2D(t2 + t5 + t6 + t7, t1 + t3 + t4) || 
 TypeIRegion2D(t3 + t4 + t5 + t6, t1 + t2 + t7) || 
 TypeIRegion2D(t3 + t4 + t5 + t7, t1 + t2 + t6) || 
 TypeIRegion2D(t3 + t4 + t6 + t7, t1 + t2 + t5) || 
 TypeIRegion2D(t3 + t5 + t6 + t7, t1 + t2 + t4) || 
 TypeIRegion2D(t4 + t5 + t6 + t7, t1 + t2 + t3) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5, t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6, t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t7, t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6, t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t7, t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t6 + t7, t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6, t3 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t7, t3 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t6 + t7, t3 + t5) || 
 TypeIRegion2D(t1 + t2 + t5 + t6 + t7, t3 + t4) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6, t2 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t7, t2 + t6) || 
 TypeIRegion2D(t1 + t3 + t4 + t6 + t7, t2 + t5) || 
 TypeIRegion2D(t1 + t3 + t5 + t6 + t7, t2 + t4) || 
 TypeIRegion2D(t1 + t4 + t5 + t6 + t7, t2 + t3) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6, t1 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t7, t1 + t6) || 
 TypeIRegion2D(t2 + t3 + t4 + t6 + t7, t1 + t5) || 
 TypeIRegion2D(t2 + t3 + t5 + t6 + t7, t1 + t4) || 
 TypeIRegion2D(t2 + t4 + t5 + t6 + t7, t1 + t3) || 
 TypeIRegion2D(t3 + t4 + t5 + t6 + t7, t1 + t2) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t6, t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t7, t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6 + t7, t5) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6 + t7, t4) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6 + t7, t3) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6 + t7, t2) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6 + t7, t1);
}

bool belowNu(double t1, double t2) {
    return (
        (0.042 <= t1 && t1 < 0.08 && t2 < min(t1, (2 * (0.521 - t1)) / 21)) ||
        (0.08 <= t1 && t1 < 0.122 && t2 < (2 * (0.521 - t1)) / 19) ||
        (0.122 <= t1 && t1 < 0.164 && t2 < (2 * (0.521 - t1)) / 17) ||
        (0.164 <= t1 && t1 < 0.206 && t2 < (2 * (0.521 - t1)) / 15) ||
        (0.206 <= t1 && t1 < 0.248 && t2 < (2 * (0.521 - t1)) / 13) ||
        (0.248 <= t1 && t1 < 0.29 && t2 < (2 * (0.521 - t1)) / 11) ||
        (0.29 <= t1 && t1 < 0.332 && t2 < (2 * (0.521 - t1)) / 9) ||
        (0.332 <= t1 && t1 < 0.374 && t2 < (2 * (0.521 - t1)) / 7) ||
        (0.374 <= t1 && t1 < 0.416 && t2 < (2 * (0.521 - t1)) / 5) ||
        (0.416 <= t1 && t1 < 0.458 && t2 < (2 * (0.521 - t1)) / 3) ||
        (0.458 <= t1 && t1 < 0.5 && t2 < min(((44.0 * 0.521 - 21.0)/23), 2 * (0.521 - t1)))
    );
}

bool RegionB(double t1, double t2) {
    return (1.0/3 <= t1 && t1 < 0.5 && max(0.5 * t1, 1 - 2 * t1) <= t2 && t2 < 0.5 * (1 - t1));
}

bool RegionA13DLoss(double t1, double t2, double t3) {
    double theta0 = 0.042;
    return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1)) && (t2 < 0.5 * (3 * 0.521 - 1)) 
	       && !(0.521 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.521)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionA14DSaving(double t1, double t2, double t3, double t4) {
    double theta0 = 0.042;
    return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1)) && (t2 < 0.5 * (3 * 0.521 - 1)) 
	       && !(0.521 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.521)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) && (t3 < 0.5 * (1 - t1 - t2 - t3)) 
		   && (t3 < t4 && t4 < 0.5 * (1 - t1 - t2 - t3)) && AsymptoticRegion4DAll(t1, t2, t3, t4)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionA15DLoss(double t1, double t2, double t3, double t4, double t5) {
    double theta0 = 0.042;
    return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1)) && (t2 < 0.5 * (3 * 0.521 - 1)) 
	       && !(0.521 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.521)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && TypeIRegion5D(t1, t2, t3, t3, 0) && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)))
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4)));
}

bool RegionA1p3DLoss(double t1, double t2, double t3) {
    double theta0 = 0.042;
    return RegionB((1 - t1 - t2), t2) && (t2 < 0.5 * (3 * 0.521 - 1)) 
	       && !(0.521 * 7.0/2 - 3.0/2 <= (1 - t1 - t2) && (1 - t1 - t2) < 4 - (7 * 0.521)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionA1p4DSaving(double t1, double t2, double t3, double t4) {
    double theta0 = 0.042;
    return RegionB((1 - t1 - t2), t2) && (t2 < 0.5 * (3 * 0.521 - 1)) 
	       && !(0.521 * 7.0/2 - 3.0/2 <= (1 - t1 - t2) && (1 - t1 - t2) < 4 - (7 * 0.521)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) && (t3 < 0.5 * (1 - t1 - t2 - t3)) 
		   && (t3 < t4 && t4 < 0.5 * (1 - t1 - t2 - t3)) && AsymptoticRegion4DAll(t1, t2, t3, t4)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionA1p5DLoss(double t1, double t2, double t3, double t4, double t5) {
    double theta0 = 0.042;
    return RegionB((1 - t1 - t2), t2) && (t2 < 0.5 * (3 * 0.521 - 1)) 
	       && !(0.521 * 7.0/2 - 3.0/2 <= (1 - t1 - t2) && (1 - t1 - t2) < 4 - (7 * 0.521)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && TypeIRegion5D(t1, t2, t3, t3, 0) && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)))
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4)));
}

bool RegionA23DLoss(double t1, double t2, double t3) {
    double theta0 = 0.042;
    return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1)) && (t2 >= 0.5 * (3 * 0.521 - 1)) 
	       && !(0.521 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.521)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionA2p3DLoss(double t1, double t2, double t3) {
    double theta0 = 0.042;
    return RegionB((1 - t1 - t2), t2) && (t2 >= 0.5 * (3 * 0.521 - 1)) 
	       && !(0.521 * 7.0/2 - 3.0/2 <= (1 - t1 - t2) && (1 - t1 - t2) < 4 - (7 * 0.521)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionC3DLoss(double t1, double t2, double t3) {
    double theta0 = 0.042;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !(0.521 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.521)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && !(TypeIRegion3D(t1, t2, t3) && TypeIRegion3D(1 - t1 - t2 - t3, t2, t3))
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionC5DLoss1(double t1, double t2, double t3, double t4, double t5) {
    double theta0 = 0.042;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !(0.521 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.521)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && TypeIRegion5D(t1, t2, t3, t3, 0) && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) 
		   && !TypeIRegion7D(t1, t2, t3, t4, t5, t5, 0) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) 
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4)));
}

bool RegionC5DLoss2(double t1, double t2, double t3, double t4, double t5) {
    double theta0 = 0.042;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !(0.521 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.521)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && (TypeIRegion3D(t1, t2, t3) && TypeIRegion3D(1 - t1 - t2 - t3, t2, t3)) 
		   && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5) 
		   && !TypeIRegion7D(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5, t5, 0) 
		   && !TypeIRegion7D(t1 - t5, t2, t3, t4, t5, t4, 0) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) 
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < 0.5 * t1);
}

bool RegionC7DLoss1(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    double theta0 = 0.042;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !(0.521 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.521)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && TypeIRegion5D(t1, t2, t3, t3, 0) && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) 
		   && TypeIRegion7D(t1, t2, t3, t4, t5, t5, 0) && !AsymptoticRegion6DAll(t1, t2, t3, t4, t5, t6) && !AsymptoticRegion6DAll(t1, t2, t3, t4, t5, t6 + t7) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) 
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4))) 
		   && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t4 - t5))) 
		   && (theta0 <= t7 && t7 < min(t6, 0.5 * (1 - t1 - t2 - t3 - t4 - t5 - t6)));
}

bool RegionC7DLoss2(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    double theta0 = 0.042;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !(0.521 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.521)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && (TypeIRegion3D(t1, t2, t3) && TypeIRegion3D(1 - t1 - t2 - t3, t2, t3)) 
		   && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5) 
		   && TypeIRegion7D(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5, t5, 0) 
		   && !AsymptoticRegion6DAll(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5, t6) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5, t6 + t7) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) 
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < 0.5 * t1) 
		   && (theta0 <= t6 && t6 < min(t5, 0.5 * (t1 - t5))) 
		   && (theta0 <= t7 && t7 < min(t6, 0.5 * (t1 - t5 - t6)));
}

bool RegionC7DLoss3(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    double theta0 = 0.042;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !(0.521 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.521)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && (TypeIRegion3D(t1, t2, t3) && TypeIRegion3D(1 - t1 - t2 - t3, t2, t3)) 
		   && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5) 
		   && !TypeIRegion7D(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5, t5, 0) 
		   && TypeIRegion7D(t1 - t5, t2, t3, t4, t5, t4, 0) 
		   && !AsymptoticRegion6DAll(t1 - t5, t2, t3, t4, t5, t6) && !AsymptoticRegion6DAll(t1 - t5, t2, t3, t4, t5, t6 + t7) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) 
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < 0.5 * t1) 
		   && (theta0 <= t6 && t6 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4))) 
		   && (theta0 <= t7 && t7 < min(t6, 0.5 * (1 - t1 - t2 - t3 - t4 - t6)));
}

// Define the integrand function

double integrandA13DLoss(double t1, double t2, double t3) {
    if (RegionA13DLoss(t1, t2, t3)) {
        return omega1((1 - t1 - t2 - t3) / t3) / (t1 * t2 * t3 * t3);
    } else {
	        return 0.0;
	}
}

double integrandA14DSaving(double t1, double t2, double t3, double t4) {
    if (RegionA14DSaving(t1, t2, t3, t4)) {
        return omega0((1 - t1 - t2 - t3 - t4) / t4) / (t1 * t2 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandA15DLoss(double t1, double t2, double t3, double t4, double t5) {
    if (RegionA15DLoss(t1, t2, t3, t4, t5)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5) / t5) / (t1 * t2 * t3 * t4 * t5 * t5);
    } else {
	        return 0.0;
	}
}

double integrandA1p3DLoss(double t1, double t2, double t3) {
    if (RegionA1p3DLoss(t1, t2, t3)) {
        return omega1((1 - t1 - t2 - t3) / t3) / (t1 * t2 * t3 * t3);
    } else {
	        return 0.0;
	}
}

double integrandA1p4DSaving(double t1, double t2, double t3, double t4) {
    if (RegionA1p4DSaving(t1, t2, t3, t4)) {
        return omega0((1 - t1 - t2 - t3 - t4) / t4) / (t1 * t2 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandA1p5DLoss(double t1, double t2, double t3, double t4, double t5) {
    if (RegionA1p5DLoss(t1, t2, t3, t4, t5)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5) / t5) / (t1 * t2 * t3 * t4 * t5 * t5);
    } else {
	        return 0.0;
	}
}

double integrandA23DLoss(double t1, double t2, double t3) {
    if (RegionA23DLoss(t1, t2, t3)) {
        return omega1((1 - t1 - t2 - t3) / t3) / (t1 * t2 * t3 * t3);
    } else {
	        return 0.0;
	}
}

double integrandA2p3DLoss(double t1, double t2, double t3) {
    if (RegionA2p3DLoss(t1, t2, t3)) {
        return omega1((1 - t1 - t2 - t3) / t3) / (t1 * t2 * t3 * t3);
    } else {
	        return 0.0;
	}
}

double integrandC3DLoss(double t1, double t2, double t3) {
    if (RegionC3DLoss(t1, t2, t3)) {
        return omega1((1 - t1 - t2 - t3) / t3) / (t1 * t2 * t3 * t3);
    } else {
	        return 0.0;
	}
}

double integrandC5DLoss1(double t1, double t2, double t3, double t4, double t5) {
    if (RegionC5DLoss1(t1, t2, t3, t4, t5)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5) / t5) / (t1 * t2 * t3 * t4 * t5 * t5);
    } else {
	        return 0.0;
	}
}

double integrandC5DLoss2(double t1, double t2, double t3, double t4, double t5) {
    if (RegionC5DLoss2(t1, t2, t3, t4, t5)) {
        return omega1((1 - t1 - t2 - t3 - t4) / t4) * omega1((t1 - t5) / t5) / (t2 * t3 * t4 * t4 * t5 * t5);
    } else {
	        return 0.0;
	}
}

double integrandC7DLoss1(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    if (RegionC7DLoss1(t1, t2, t3, t4, t5, t6, t7)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5 - t6 - t7) / t7) / (t1 * t2 * t3 * t4 * t5 * t6 * t7 * t7);
    } else {
	        return 0.0;
	}
}

double integrandC7DLoss2(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    if (RegionC7DLoss2(t1, t2, t3, t4, t5, t6, t7)) {
        return omega1((1 - t1 - t2 - t3 - t4) / t4) * omega1((t1 - t5 - t6 - t7) / t7) / (t2 * t3 * t4 * t4 * t5 * t6 * t7 * t7);
    } else {
	        return 0.0;
	}
}

double integrandC7DLoss3(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    if (RegionC7DLoss3(t1, t2, t3, t4, t5, t6, t7)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t6 - t7) / t7) * omega1((t1 - t5) / t5) / (t2 * t3 * t4 * t5 * t5 * t6 * t7 * t7);
    } else {
	        return 0.0;
	}
}

// Trapezoidal rule for 1D integration
double trapezoidal_1D(double (*f)(double), double a, double b, int n) {
    double h = (b - a) / n;
    double sum = 0.5 * (f(a) + f(b));
    for (int i = 1; i < n; ++i) {
        double x = a + i * h;
        sum += f(x);
    }
    return sum * h;
}

// Trapezoidal rule for 2D integration
double trapezoidal_2D(double (*f)(double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            double weight = 1.0;
            if (i == 0 || i == n1) weight *= 0.5;
            if (j == 0 || j == n2) weight *= 0.5;
            sum += weight * f(t1, t2);
        }
    }
    return sum * h1 * h2;
}

// Trapezoidal rule for 3D integration
double trapezoidal_3D_parallel(double (*f)(double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        double weight = 1.0;
                        if (i == 0 || i == n1) weight *= 0.5;
                        if (j == 0 || j == n2) weight *= 0.5;
                        if (k == 0 || k == n3) weight *= 0.5;
                        local_sum += weight * f(t1, t2, t3);
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3;
}

// Trapezoidal rule for 4D integration
double trapezoidal_4D(double (*f)(double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    double weight = 1.0;
                    if (i == 0 || i == n1) weight *= 0.5;
                    if (j == 0 || j == n2) weight *= 0.5;
                    if (k == 0 || k == n3) weight *= 0.5;
                    if (l == 0 || l == n4) weight *= 0.5;
                    sum += weight * f(t1, t2, t3, t4);
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4;
}

double trapezoidal_4D_parallel(double (*f)(double, double, double, double),
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
                      size_t num_threads_requested = 160) 
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;

    int total_i = n1 + 1;
    
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            local_sum += weight * f(t1, t2, t3, t4);
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4;
}

// Trapezoidal rule for 5D integration
double trapezoidal_5D_parallel(double (*f)(double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                double weight = 1.0;
                                if (i == 0 || i == n1) weight *= 0.5;
                                if (j == 0 || j == n2) weight *= 0.5;
                                if (k == 0 || k == n3) weight *= 0.5;
                                if (l == 0 || l == n4) weight *= 0.5;
                                if (x == 0 || x == n5) weight *= 0.5;
                                local_sum += weight * f(t1, t2, t3, t4, t5);
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5;
}

// Trapezoidal rule for 6D integration
double trapezoidal_6D(double (*f)(double, double, double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
					  double a5, double b5, int n5,
					  double a6, double b6, int n6) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    for (int x = 0; x <= n5; ++x) {
					    double t5 = a5 + x * h5;
					    for (int y = 0; y <= n4; ++y) {
							double t6 = a6 + y * h6;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            if (x == 0 || x == n5) weight *= 0.5;
                            if (y == 0 || y == n6) weight *= 0.5;
                            sum += weight * f(t1, t2, t3, t4, t5, t6);
					    }
                    }
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

double trapezoidal_6D_parallel(double (*f)(double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    double weight = 1.0;
                                    if (i == 0 || i == n1) weight *= 0.5;
                                    if (j == 0 || j == n2) weight *= 0.5;
                                    if (k == 0 || k == n3) weight *= 0.5;
                                    if (l == 0 || l == n4) weight *= 0.5;
                                    if (x == 0 || x == n5) weight *= 0.5;
                                    if (y == 0 || y == n6) weight *= 0.5;
                                    local_sum += weight * f(t1, t2, t3, t4, t5, t6);
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

// Trapezoidal rule for 7D integration
double trapezoidal_7D_parallel(double (*f)(double, double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               double a7, double b7, int n7,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double h7 = (b7 - a7) / n7;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    for (int z = 0; z <= n7; ++z) {
                                        double t7 = a7 + z * h7;
                                        double weight = 1.0;
                                        if (i == 0 || i == n1) weight *= 0.5;
                                        if (j == 0 || j == n2) weight *= 0.5;
                                        if (k == 0 || k == n3) weight *= 0.5;
                                        if (l == 0 || l == n4) weight *= 0.5;
                                        if (x == 0 || x == n5) weight *= 0.5;
                                        if (y == 0 || y == n6) weight *= 0.5;
                                        if (z == 0 || z == n7) weight *= 0.5;
                                        local_sum += weight * f(t1, t2, t3, t4, t5, t6, t7);
                                    }
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6 * h7;
}

int main() {
    double v0 = 0.042;
    size_t requested_threads = 160;

    // Define the integration limits
    double a1 = v0, b1 = 0.5;
    double a2 = v0, b2 = 1.0/3;
    double a3 = v0, b3 = 0.25;
    double a4 = v0, b4 = 0.2;
    double a4S = v0, b4S = (1 - (3 * v0))/2;
    double a51 = v0, b51 = 1.0/6;
    double a52 = v0, b52 = 0.25;
    double a61 = v0, b61 = 1.0/7;
    double a62 = v0, b62 = 0.25;
    double a63 = v0, b63 = 0.2;
    double a71 = v0, b71 = 0.125;
    double a72 = v0, b72 = 0.25;
    double a73 = v0, b73 = 0.2;

    // Define the number of intervals for each dimension
    int n1 = 10, n2 = 10, n3 = 10, n4 = 10, n5 = 10, n6 = 10, n7 = 10;
    
    // Perform the integration
    
    //double A13DLoss = trapezoidal_3D_parallel(integrandA13DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, requested_threads);
    //double A14DSaving = trapezoidal_4D_parallel(integrandA14DSaving, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4S, b4S, n4, requested_threads);
    //double A15DLoss = trapezoidal_5D_parallel(integrandA15DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a51, b51, n5, requested_threads);
    //double A1p3DLoss = trapezoidal_3D_parallel(integrandA1p3DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, requested_threads);
    //double A1p4DSaving = trapezoidal_4D_parallel(integrandA1p4DSaving, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4S, b4S, n4, requested_threads);
    //double A1p5DLoss = trapezoidal_5D_parallel(integrandA1p5DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a51, b51, n5, requested_threads);
    //double A23DLoss = trapezoidal_3D_parallel(integrandA23DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, requested_threads);
    //double A2p3DLoss = trapezoidal_3D_parallel(integrandA2p3DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, requested_threads);
    //double C3DLoss = trapezoidal_3D_parallel(integrandC3DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, requested_threads);
	//double C5DLoss1 = trapezoidal_5D_parallel(integrandC5DLoss1, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a51, b51, n5, requested_threads);
	//double C5DLoss2 = trapezoidal_5D_parallel(integrandC5DLoss2, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a52, b52, n5, requested_threads);
	//double C7DLoss1 = trapezoidal_7D_parallel(integrandC7DLoss1, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a51, b51, n5, a61, b61, n6, a71, b71, n7, requested_threads);
	//double C7DLoss2 = trapezoidal_7D_parallel(integrandC7DLoss2, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a52, b52, n5, a62, b62, n6, a72, b72, n7, requested_threads);
	//double C7DLoss3 = trapezoidal_7D_parallel(integrandC7DLoss3, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a52, b52, n5, a63, b63, n6, a73, b73, n7, requested_threads);
	
	//cout << "The result of the integration A13DLoss is: " << A13DLoss << endl;
	//cout << "The result of the integration A14DSaving is: " << A14DSaving << endl;
	//cout << "The result of the integration A15DLoss is: " << A15DLoss << endl;
	//cout << "The result of the integration A1p3DLoss is: " << A1p3DLoss << endl;
	//cout << "The result of the integration A1p4DSaving is: " << A1p4DSaving << endl;
	//cout << "The result of the integration A1p5DLoss is: " << A1p5DLoss << endl;
	//cout << "The result of the integration A23DLoss is: " << A23DLoss << endl;
	//cout << "The result of the integration A2p3DLoss is: " << A2p3DLoss << endl;
	//cout << "The result of the integration C3DLoss is: " << C3DLoss << endl;
    //cout << "The result of the integration C5DLoss1 is: " << C5DLoss1 << endl;
    //cout << "The result of the integration C5DLoss2 is: " << C5DLoss2 << endl;
    //cout << "The result of the integration C7DLoss1 is: " << C7DLoss1 << endl;
    //cout << "The result of the integration C7DLoss2 is: " << C7DLoss2 << endl;
    //cout << "The result of the integration C7DLoss3 is: " << C7DLoss3 << endl;


    system("pause");
    return 0;
    
    /*
    The result of the integration A13DLoss is: 0.228752 (50 50 50)
    The result of the integration A13DLoss is: 0.227866 (100 100 100)
    The result of the integration A13DLoss is: 0.217854 (200 200 200)
    The result of the integration A13DLoss is: 0.217183 (1000 1000 1000)
    
    The result of the integration A14DSaving is: 0.0107318 (10 10 10 10)
    The result of the integration A14DSaving is: 0.0155948 (50 50 50 50)
    The result of the integration A14DSaving is: 0.0149514 (100 100 100 100)
    The result of the integration A14DSaving is: 0.0142462 (200 200 100 100)
    
    The result of the integration A15DLoss is: 0.0439212 (10 10 10 10 10)
    The result of the integration A15DLoss is: 0.0330688 (50 50 20 20 20)
    The result of the integration A15DLoss is: 0.0328202 (100 100 20 20 20)
    The result of the integration A15DLoss is: 0.0346288 (100 100 50 20 20)
    
    The result of the integration A1p3DLoss is: 0.319636 (50 50 50)
    The result of the integration A1p3DLoss is: 0.316824 (100 100 100)
    The result of the integration A1p3DLoss is: 0.314388 (200 200 200)
    The result of the integration A1p3DLoss is: 0.314579 (1000 1000 1000)
    
    The result of the integration A1p4DSaving is: 0.0107318 (10 10 10 10)
    The result of the integration A1p4DSaving is: 0.0214347 (50 50 50 50)
    The result of the integration A1p4DSaving is: 0.0203434 (100 100 100 100)
    The result of the integration A1p4DSaving is: 0.0202651 (200 200 100 100)
    
    The result of the integration A1p5DLoss is: 0.0439212 (10 10 10 10 10)
    The result of the integration A1p5DLoss is: 0.0369791 (50 50 20 20 20)
    The result of the integration A1p5DLoss is: 0.036445 (100 100 20 20 20)
    The result of the integration A1p5DLoss is: 0.0382858 (100 100 50 20 20)
    
    The result of the integration A23DLoss is: 0.100043 (50 50 50)
    The result of the integration A23DLoss is: 0.108269 (100 100 100)
    The result of the integration A23DLoss is: 0.105165 (200 200 200)
    The result of the integration A23DLoss is: 0.107669 (1000 1000 1000)
    
    The result of the integration A2p3DLoss is: 0.180419 (50 50 50)
    The result of the integration A2p3DLoss is: 0.188419 (100 100 100)
    The result of the integration A2p3DLoss is: 0.194424 (200 200 200)
    The result of the integration A2p3DLoss is: 0.194069 (1000 1000 1000)
    
    The result of the integration C3DLoss is: 0.30209 (50 50 50)
    The result of the integration C3DLoss is: 0.299116 (100 100 100)
    The result of the integration C3DLoss is: 0.298711 (200 200 200)
    The result of the integration C3DLoss is: 0.297411 (1000 1000 1000)
    
    The result of the integration C5DLoss1 is: 0.0825554 (10 10 10 10 10)
    The result of the integration C5DLoss1 is: 0.0759451 (50 50 20 20 20)
    The result of the integration C5DLoss1 is: 0.0760583 (100 100 20 20 20)
    The result of the integration C5DLoss1 is: 0.07964 (100 100 50 20 20)
    
    The result of the integration C5DLoss2 is: 0.158746 (10 10 10 10 10)
    The result of the integration C5DLoss2 is: 0.19861 (50 50 20 20 20)
    The result of the integration C5DLoss2 is: 0.202308 (100 100 20 20 20)
    The result of the integration C5DLoss2 is: 0.191714 (100 100 50 20 20)
    
    The result of the integration C7DLoss1 is: 0.00531028 (10 10 10 10 10 10 10)
    The result of the integration C7DLoss1 is: 0.00466715 (100 10 10 10 10 10 10)
    
    The result of the integration C7DLoss2 is: 0 (10 10 10 10 10 10 10)
    The result of the integration C7DLoss2 is: 0.000513432 (100 10 10 10 10 10 10)
    
    The result of the integration C7DLoss3 is: 0 (10 10 10 10 10 10 10)
    The result of the integration C7DLoss3 is: 0 (100 10 10 10 10 10 10)
	*/
	
}


==> anc/UB_522_160.cpp <==
#include <iostream>
#include <cmath>
#include <vector>
#include <algorithm>
#include <thread>
#include <functional>
#include <numeric>
// #include <boost/math/special_functions/polylog.hpp>

using namespace std;

// Define the upper and lower bounds for the Buchstab function
double omega1(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5644; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5617;
}

double omega0(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5607; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5612;
}

// Define the region functions
bool AsymptoticRegion2D(double t1, double t2) {
    return (std::abs(t1 - t2) < 0.044 && t1 + t2 > 1 - ((120.0 * 0.522 - 61.0)/19) );
}

bool AsymptoticRegion2DAll(double t1, double t2) {
    return AsymptoticRegion2D(t1, t2) || AsymptoticRegion2D(1 - t1 - t2, t1) || AsymptoticRegion2D(1 - t1 - t2, t2);
}

bool AsymptoticRegion3D(double t1, double t2, double t3) {
    return AsymptoticRegion2D(t1, t2 + t3) || AsymptoticRegion2D(t2, t1 + t3) || AsymptoticRegion2D(t3, t1 + t2) ||
           AsymptoticRegion2D(t1 + t2, t3) || AsymptoticRegion2D(t1 + t3, t2) || AsymptoticRegion2D(t2 + t3, t1);
}

bool AsymptoticRegion3DL722(double t1, double t2, double t3) {
    return (((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.522))/7) || 
			    ((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (1 - t1 - t2 - t3) >= (2 * (1 - 0.522))/11) || 
				((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/3 && 2 * (t3) + (1 - t1 - t2 - t3) >= 1 - 0.522 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.522))/5) || 
				((t1) >= 1 - 0.522 && (t2) <= (1 - 0.522)/3 && (t3) <= (1 - 0.522)/3 && (t2) + (t3) >= (4 *  (1 - 0.522))/7 && (t2) + (t3) + (1 - t1 - t2 - t3) >= (14 *  (1 - 0.522))/13));
}

bool AsymptoticRegion3DL722All(double t1, double t2, double t3) {
    return AsymptoticRegion3DL722(t1, t2, t3) || AsymptoticRegion3DL722(t1, t3, t2) || AsymptoticRegion3DL722(t2, t1, t3) || 
		   AsymptoticRegion3DL722(t2, t3, t1) || AsymptoticRegion3DL722(t3, t1, t2) || AsymptoticRegion3DL722(t3, t2, t1);
}

bool AsymptoticRegion4DL722(double t1, double t2, double t3, double t4) {
	return (((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.522))/83) || 
           ((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.522))/47) || 
           ((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/9 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.522))/35) || 
           ((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/10 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.522))/29) || 
           ((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/12 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.522))/23) || 
           ((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.522))/39) || 
           ((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/6 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.522))/23) || 
           ((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.522))/15) || 
           ((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/5 && (t4) >= (1 - 0.522)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.522))/19));
}

bool AsymptoticRegion4DL722No5(double t1, double t2, double t3, double t4) {
	return  AsymptoticRegion4DL722(t1, t2, t3, t4) || 
 AsymptoticRegion4DL722(t1, t2, t4, t3) || 
 AsymptoticRegion4DL722(t1, t3, t2, t4) || 
 AsymptoticRegion4DL722(t1, t3, t4, t2) || 
 AsymptoticRegion4DL722(t1, t4, t2, t3) || 
 AsymptoticRegion4DL722(t1, t4, t3, t2) || 
 AsymptoticRegion4DL722(t2, t1, t3, t4) || 
 AsymptoticRegion4DL722(t2, t1, t4, t3) || 
 AsymptoticRegion4DL722(t2, t3, t1, t4) || 
 AsymptoticRegion4DL722(t2, t3, t4, t1) || 
 AsymptoticRegion4DL722(t2, t4, t1, t3) || 
 AsymptoticRegion4DL722(t2, t4, t3, t1) || 
 AsymptoticRegion4DL722(t3, t1, t2, t4) || 
 AsymptoticRegion4DL722(t3, t1, t4, t2) || 
 AsymptoticRegion4DL722(t3, t2, t1, t4) || 
 AsymptoticRegion4DL722(t3, t2, t4, t1) || 
 AsymptoticRegion4DL722(t3, t4, t1, t2) || 
 AsymptoticRegion4DL722(t3, t4, t2, t1) || 
 AsymptoticRegion4DL722(t4, t1, t2, t3) || 
 AsymptoticRegion4DL722(t4, t1, t3, t2) || 
 AsymptoticRegion4DL722(t4, t2, t1, t3) || 
 AsymptoticRegion4DL722(t4, t2, t3, t1) || 
 AsymptoticRegion4DL722(t4, t3, t1, t2) || 
 AsymptoticRegion4DL722(t4, t3, t2, t1);
}

bool AsymptoticRegion4DL722All(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DL722No5(t1, t2, t3, t4) || 
AsymptoticRegion4DL722No5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) || 
AsymptoticRegion4DL722No5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) || 
AsymptoticRegion4DL722No5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) || 
AsymptoticRegion4DL722No5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DL722(double t1, double t2, double t3, double t4, double t5) {
	return (((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/43 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/3611) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/44 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/1847) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/45 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/1259) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/46 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/965) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/671) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/49 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/587) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/51 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/475) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/54 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/377) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/56 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/335) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/60 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/279) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/63 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/251) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/70 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/209) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/78 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/181) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/84 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/167) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/1199) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/26 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/623) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/431) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/335) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/239) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/32 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/191) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/33 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/175) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/143) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/119) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/42 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/111) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/95) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/9 && (t5) >= (1 - 0.522)/19 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/683) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/9 && (t5) >= (1 - 0.522)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/359) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/9 && (t5) >= (1 - 0.522)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/251) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/9 && (t5) >= (1 - 0.522)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/197) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/9 && (t5) >= (1 - 0.522)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/143) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/9 && (t5) >= (1 - 0.522)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/107) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/9 && (t5) >= (1 - 0.522)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/89) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/9 && (t5) >= (1 - 0.522)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/71) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/10 && (t5) >= (1 - 0.522)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/479) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/10 && (t5) >= (1 - 0.522)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/179) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/10 && (t5) >= (1 - 0.522)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/119) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/10 && (t5) >= (1 - 0.522)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/79) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/10 && (t5) >= (1 - 0.522)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/59) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/11 && (t5) >= (1 - 0.522)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/461) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/11 && (t5) >= (1 - 0.522)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/219) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/11 && (t5) >= (1 - 0.522)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/65) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/12 && (t5) >= (1 - 0.522)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/311) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/12 && (t5) >= (1 - 0.522)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/167) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/12 && (t5) >= (1 - 0.522)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/119) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/12 && (t5) >= (1 - 0.522)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/95) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/12 && (t5) >= (1 - 0.522)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/71) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/12 && (t5) >= (1 - 0.522)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/59) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/12 && (t5) >= (1 - 0.522)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/55) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/13 && (t5) >= (1 - 0.522)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/155) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/14 && (t5) >= (1 - 0.522)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/69) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/14 && (t5) >= (1 - 0.522)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/41) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/15 && (t5) >= (1 - 0.522)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/59) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/3 && (t4) >= (1 - 0.522)/15 && (t5) >= (1 - 0.522)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/39) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/839) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/439) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/239) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/199) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/139) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/119) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/89) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/79) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/311) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/167) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/119) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/95) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/71) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/59) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/55) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/47) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/279) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/55) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/143) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/79) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/8 && (t5) >= (1 - 0.522)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/31) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/4 && (t4) >= (1 - 0.522)/9 && (t5) >= (1 - 0.522)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/71) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/5 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/11 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/219) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/5 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/12 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/119) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/5 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/69) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/5 && (t4) >= (1 - 0.522)/5 && (t5) >= (1 - 0.522)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/59) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/5 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/8 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/239) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/5 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/89) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/5 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/59) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/5 && (t4) >= (1 - 0.522)/6 && (t5) >= (1 - 0.522)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/29) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/5 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/139) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/6 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/41) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/6 && (t4) >= (1 - 0.522)/9 && (t5) >= (1 - 0.522)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/17) || 
((t1) >= 1 - 0.522 && (t2) >= (1 - 0.522)/2 && (t3) >= (1 - 0.522)/7 && (t4) >= (1 - 0.522)/7 && (t5) >= (1 - 0.522)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.522))/27));
}

bool AsymptoticRegion5DL722No6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722(t1, t2, t3, t4, t5) || 
 AsymptoticRegion5DL722(t1, t2, t3, t5, t4) || 
 AsymptoticRegion5DL722(t1, t2, t4, t3, t5) || 
 AsymptoticRegion5DL722(t1, t2, t4, t5, t3) || 
 AsymptoticRegion5DL722(t1, t2, t5, t3, t4) || 
 AsymptoticRegion5DL722(t1, t2, t5, t4, t3) || 
 AsymptoticRegion5DL722(t1, t3, t2, t4, t5) || 
 AsymptoticRegion5DL722(t1, t3, t2, t5, t4) || 
 AsymptoticRegion5DL722(t1, t3, t4, t2, t5) || 
 AsymptoticRegion5DL722(t1, t3, t4, t5, t2) || 
 AsymptoticRegion5DL722(t1, t3, t5, t2, t4) || 
 AsymptoticRegion5DL722(t1, t3, t5, t4, t2) || 
 AsymptoticRegion5DL722(t1, t4, t2, t3, t5) || 
 AsymptoticRegion5DL722(t1, t4, t2, t5, t3) || 
 AsymptoticRegion5DL722(t1, t4, t3, t2, t5) || 
 AsymptoticRegion5DL722(t1, t4, t3, t5, t2) || 
 AsymptoticRegion5DL722(t1, t4, t5, t2, t3) || 
 AsymptoticRegion5DL722(t1, t4, t5, t3, t2) || 
 AsymptoticRegion5DL722(t1, t5, t2, t3, t4) || 
 AsymptoticRegion5DL722(t1, t5, t2, t4, t3) || 
 AsymptoticRegion5DL722(t1, t5, t3, t2, t4) || 
 AsymptoticRegion5DL722(t1, t5, t3, t4, t2) || 
 AsymptoticRegion5DL722(t1, t5, t4, t2, t3) || 
 AsymptoticRegion5DL722(t1, t5, t4, t3, t2) || 
 AsymptoticRegion5DL722(t2, t1, t3, t4, t5) || 
 AsymptoticRegion5DL722(t2, t1, t3, t5, t4) || 
 AsymptoticRegion5DL722(t2, t1, t4, t3, t5) || 
 AsymptoticRegion5DL722(t2, t1, t4, t5, t3) || 
 AsymptoticRegion5DL722(t2, t1, t5, t3, t4) || 
 AsymptoticRegion5DL722(t2, t1, t5, t4, t3) || 
 AsymptoticRegion5DL722(t2, t3, t1, t4, t5) || 
 AsymptoticRegion5DL722(t2, t3, t1, t5, t4) || 
 AsymptoticRegion5DL722(t2, t3, t4, t1, t5) || 
 AsymptoticRegion5DL722(t2, t3, t4, t5, t1) || 
 AsymptoticRegion5DL722(t2, t3, t5, t1, t4) || 
 AsymptoticRegion5DL722(t2, t3, t5, t4, t1) || 
 AsymptoticRegion5DL722(t2, t4, t1, t3, t5) || 
 AsymptoticRegion5DL722(t2, t4, t1, t5, t3) || 
 AsymptoticRegion5DL722(t2, t4, t3, t1, t5) || 
 AsymptoticRegion5DL722(t2, t4, t3, t5, t1) || 
 AsymptoticRegion5DL722(t2, t4, t5, t1, t3) || 
 AsymptoticRegion5DL722(t2, t4, t5, t3, t1) || 
 AsymptoticRegion5DL722(t2, t5, t1, t3, t4) || 
 AsymptoticRegion5DL722(t2, t5, t1, t4, t3) || 
 AsymptoticRegion5DL722(t2, t5, t3, t1, t4) || 
 AsymptoticRegion5DL722(t2, t5, t3, t4, t1) || 
 AsymptoticRegion5DL722(t2, t5, t4, t1, t3) || 
 AsymptoticRegion5DL722(t2, t5, t4, t3, t1) || 
 AsymptoticRegion5DL722(t3, t1, t2, t4, t5) || 
 AsymptoticRegion5DL722(t3, t1, t2, t5, t4) || 
 AsymptoticRegion5DL722(t3, t1, t4, t2, t5) || 
 AsymptoticRegion5DL722(t3, t1, t4, t5, t2) || 
 AsymptoticRegion5DL722(t3, t1, t5, t2, t4) || 
 AsymptoticRegion5DL722(t3, t1, t5, t4, t2) || 
 AsymptoticRegion5DL722(t3, t2, t1, t4, t5) || 
 AsymptoticRegion5DL722(t3, t2, t1, t5, t4) || 
 AsymptoticRegion5DL722(t3, t2, t4, t1, t5) || 
 AsymptoticRegion5DL722(t3, t2, t4, t5, t1) || 
 AsymptoticRegion5DL722(t3, t2, t5, t1, t4) || 
 AsymptoticRegion5DL722(t3, t2, t5, t4, t1) || 
 AsymptoticRegion5DL722(t3, t4, t1, t2, t5) || 
 AsymptoticRegion5DL722(t3, t4, t1, t5, t2) || 
 AsymptoticRegion5DL722(t3, t4, t2, t1, t5) || 
 AsymptoticRegion5DL722(t3, t4, t2, t5, t1) || 
 AsymptoticRegion5DL722(t3, t4, t5, t1, t2) || 
 AsymptoticRegion5DL722(t3, t4, t5, t2, t1) || 
 AsymptoticRegion5DL722(t3, t5, t1, t2, t4) || 
 AsymptoticRegion5DL722(t3, t5, t1, t4, t2) || 
 AsymptoticRegion5DL722(t3, t5, t2, t1, t4) || 
 AsymptoticRegion5DL722(t3, t5, t2, t4, t1) || 
 AsymptoticRegion5DL722(t3, t5, t4, t1, t2) || 
 AsymptoticRegion5DL722(t3, t5, t4, t2, t1) || 
 AsymptoticRegion5DL722(t4, t1, t2, t3, t5) || 
 AsymptoticRegion5DL722(t4, t1, t2, t5, t3) || 
 AsymptoticRegion5DL722(t4, t1, t3, t2, t5) || 
 AsymptoticRegion5DL722(t4, t1, t3, t5, t2) || 
 AsymptoticRegion5DL722(t4, t1, t5, t2, t3) || 
 AsymptoticRegion5DL722(t4, t1, t5, t3, t2) || 
 AsymptoticRegion5DL722(t4, t2, t1, t3, t5) || 
 AsymptoticRegion5DL722(t4, t2, t1, t5, t3) || 
 AsymptoticRegion5DL722(t4, t2, t3, t1, t5) || 
 AsymptoticRegion5DL722(t4, t2, t3, t5, t1) || 
 AsymptoticRegion5DL722(t4, t2, t5, t1, t3) || 
 AsymptoticRegion5DL722(t4, t2, t5, t3, t1) || 
 AsymptoticRegion5DL722(t4, t3, t1, t2, t5) || 
 AsymptoticRegion5DL722(t4, t3, t1, t5, t2) || 
 AsymptoticRegion5DL722(t4, t3, t2, t1, t5) || 
 AsymptoticRegion5DL722(t4, t3, t2, t5, t1) || 
 AsymptoticRegion5DL722(t4, t3, t5, t1, t2) || 
 AsymptoticRegion5DL722(t4, t3, t5, t2, t1) || 
 AsymptoticRegion5DL722(t4, t5, t1, t2, t3) || 
 AsymptoticRegion5DL722(t4, t5, t1, t3, t2) || 
 AsymptoticRegion5DL722(t4, t5, t2, t1, t3) || 
 AsymptoticRegion5DL722(t4, t5, t2, t3, t1) || 
 AsymptoticRegion5DL722(t4, t5, t3, t1, t2) || 
 AsymptoticRegion5DL722(t4, t5, t3, t2, t1) || 
 AsymptoticRegion5DL722(t5, t1, t2, t3, t4) || 
 AsymptoticRegion5DL722(t5, t1, t2, t4, t3) || 
 AsymptoticRegion5DL722(t5, t1, t3, t2, t4) || 
 AsymptoticRegion5DL722(t5, t1, t3, t4, t2) || 
 AsymptoticRegion5DL722(t5, t1, t4, t2, t3) || 
 AsymptoticRegion5DL722(t5, t1, t4, t3, t2) || 
 AsymptoticRegion5DL722(t5, t2, t1, t3, t4) || 
 AsymptoticRegion5DL722(t5, t2, t1, t4, t3) || 
 AsymptoticRegion5DL722(t5, t2, t3, t1, t4) || 
 AsymptoticRegion5DL722(t5, t2, t3, t4, t1) || 
 AsymptoticRegion5DL722(t5, t2, t4, t1, t3) || 
 AsymptoticRegion5DL722(t5, t2, t4, t3, t1) || 
 AsymptoticRegion5DL722(t5, t3, t1, t2, t4) || 
 AsymptoticRegion5DL722(t5, t3, t1, t4, t2) || 
 AsymptoticRegion5DL722(t5, t3, t2, t1, t4) || 
 AsymptoticRegion5DL722(t5, t3, t2, t4, t1) || 
 AsymptoticRegion5DL722(t5, t3, t4, t1, t2) || 
 AsymptoticRegion5DL722(t5, t3, t4, t2, t1) || 
 AsymptoticRegion5DL722(t5, t4, t1, t2, t3) || 
 AsymptoticRegion5DL722(t5, t4, t1, t3, t2) || 
 AsymptoticRegion5DL722(t5, t4, t2, t1, t3) || 
 AsymptoticRegion5DL722(t5, t4, t2, t3, t1) || 
 AsymptoticRegion5DL722(t5, t4, t3, t1, t2) || 
 AsymptoticRegion5DL722(t5, t4, t3, t2, t1);
}

bool AsymptoticRegion5DL722All(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722No6(t1, t2, t3, t4, t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) || 
AsymptoticRegion5DL722No6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
AsymptoticRegion5DL722No6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
AsymptoticRegion5DL722No6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion3DL18(double t1, double t2, double t3) {
        double h = 1.0;
	    double k1 = 0.0;
	    double k2 = 0.0;
	    double g1 = 1.0;
	    double g2 = 2.0;
	    double g3 = 3.0;
	    double d1 = 4.0;
	    double d2 = 5.0;
    
	    double ud1 = 1 - 1.0 / (2 * d1);
	    double ud2 = 1 - 1.0 / (2 * d2);
	    double v = 1.0;
	
	    double b1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c1d1 = 1.0 / 6;
	    double c1d2 = 1.0 / 6;
	
	    double a2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c2d1 = 1.0 / 6;
	    double c2d2 = 1.0 / 6;
	
	    double b3O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b3O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b3O2d1 = 1.0 / 4;
	    double b3O2d2 = 1.0 / 4;
	    double c3O1d1 = 1.0 / 6;
	    double c3O1d2 = 1.0 / 6;
	    double c3O2d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c3O2d2 = 1.0 / 4 - 1.0 / (2 * d2);
	
	    double a4O1d1 = 1.0 / 2;
	    double a4O1d2 = 1.0 / 2;
	    double a4O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a4O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c4O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c4O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c4O2d1 = 1.0 / 6;
	    double c4O2d2 = 1.0 / 6;
	
	    double a5O1d1 = 1.0 / 2;
	    double a5O1d2 = 1.0 / 2;
	    double a5O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a5O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double b5O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b5O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b5O2d1 = 1.0 / 4;
	    double b5O2d2 = 1.0 / 4;
	    double c5O1d1 = 1.0 / 6;
	    double c5O1d2 = 1.0 / 6;
	    double c5O2d1 = 1.0 / 6;
	    double c5O2d2 = 1.0 / 6;
	
	    double a6O1d1 = 1.0 / 2;
	    double a6O1d2 = 1.0 / 2;
	    double a6O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a6O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double a6O3d1 = 1.0 / 2;
	    double a6O3d2 = 1.0 / 2;
	    double b6O1d1 = 1.0 / 4;
	    double b6O1d2 = 1.0 / 4;
	    double b6O2d1 = 1.0 / 4;
	    double b6O2d2 = 1.0 / 4;
	    double b6O3d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b6O3d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c6O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c6O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c6O2d1 = 1.0 / 6;
	    double c6O2d2 = 1.0 / 6;
	    double c6O3d1 = 1.0 / 6;
	    double c6O3d2 = 1.0 / 6;
	
    return (((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.522) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.522)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.522)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.522)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.522))) );
	
}

bool AsymptoticRegion3DL18All(double t1, double t2, double t3){
	return AsymptoticRegion3DL18(t1, t2, t3) || AsymptoticRegion3DL18(t1, t3, t2) || AsymptoticRegion3DL18(t2, t1, t3) || 
		   AsymptoticRegion3DL18(t2, t3, t1) || AsymptoticRegion3DL18(t3, t1, t2) || AsymptoticRegion3DL18(t3, t2, t1);
}

bool AsymptoticRegion3DAll(double t1, double t2, double t3) {
    return AsymptoticRegion2DAll(t1, t2 + t3) || AsymptoticRegion2DAll(t2, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, t3) || AsymptoticRegion2DAll(t1 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, t1) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3, t2 + t3) || AsymptoticRegion2DAll(t2, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(t3, 1 - t1 - t2 - t3 + t2) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t2, t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t3) || AsymptoticRegion2DAll(t1 + t3, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t1) ||
           AsymptoticRegion2DAll(t1, t2 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t2, t1 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t2) || AsymptoticRegion2DAll(t2 + 1 - t1 - t2 - t3, t1) ||
		   AsymptoticRegion3DL722All(t1, t2, t3) || 
		   AsymptoticRegion3DL722All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t2, t3, 1 - t1 - t2 - t3) ||
		   AsymptoticRegion3DL18All(t1, t2, t3) || 
		   AsymptoticRegion3DL18All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t2, t3, 1 - t1 - t2 - t3);
}

bool AsymptoticRegion4DAllNo5(double t1, double t2, double t3, double t4) {
    return AsymptoticRegion2DAll(t1, t2 + t3 + t4) || AsymptoticRegion2DAll(t2, t1 + t3 + t4) ||
           AsymptoticRegion2DAll(t3, t1 + t2 + t4) || AsymptoticRegion2DAll(t4, t1 + t2 + t3) ||
           AsymptoticRegion2DAll(t1 + t2, t3 + t4) || AsymptoticRegion2DAll(t1 + t3, t2 + t4) ||
           AsymptoticRegion2DAll(t1 + t4, t2 + t3) || AsymptoticRegion2DAll(t2 + t3, t1 + t4) ||
           AsymptoticRegion2DAll(t2 + t4, t1 + t3) || AsymptoticRegion2DAll(t3 + t4, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2 + t3, t4) || AsymptoticRegion2DAll(t1 + t2 + t4, t3) ||
           AsymptoticRegion2DAll(t1 + t3 + t4, t2) || AsymptoticRegion2DAll(t2 + t3 + t4, t1) ||
		   		    AsymptoticRegion3DAll(t1, t2, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t3, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t4, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t2, t1, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t3, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t4, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t3, t1, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t2, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t4, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t4, t1, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t2, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t3, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t1, t3 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t2, t3 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t2, t4) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t3, t2 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t2, t3) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t3, t2) || 
		   		    AsymptoticRegion3DAll(t4, t2 + t3, t1) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t3, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t4, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t2, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t4, t2) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t2, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t3, t2) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t1, t4) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t4, t1) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t1, t3) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t3, t1) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t1, t2) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t2, t1) ||
		   		    AsymptoticRegion4DL722All(t1, t2, t3, t4);
}

bool AsymptoticRegion4DAll(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DAllNo5(t1, t2, t3, t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) ||
	       AsymptoticRegion4DAllNo5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) ||
	       AsymptoticRegion4DAllNo5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DAllNo6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5) || 
	  AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4) ||
	  AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1) ||
	  AsymptoticRegion2DAll(t5 + t2, t3 + t4) ||
	  AsymptoticRegion2DAll(t5 + t3, t2 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t5 + t2) ||
	  AsymptoticRegion2DAll(t1 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t5 + t3, t1 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t4) || 
	  AsymptoticRegion2DAll(t1 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t5) || 
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2) ||
	   AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4) || 
	   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3) || 
	   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2) || 
	   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1) ||
 AsymptoticRegion4DL722All(t1, t2, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t3, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t4, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t1, t5, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t2, t1, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t3, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t4, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t2, t5, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t3, t1, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t2, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t4, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t3, t5, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t1, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t2, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t3, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t5, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t1, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t2, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t3, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t4, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t3, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t4, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t1, t5, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t3, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t4, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t2, t5, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t2, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t4, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t3, t5, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t2, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t3, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t4, t5, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t2, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t3, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t5, t4, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t2, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t5, t2) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t1, t5) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t5, t1) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t2, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t4, t2) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t2, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t3, t2) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t1, t4) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t4, t1) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t1, t3) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t3, t1) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t1, t2) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t2, t1) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t3, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t3, t2) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t4, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t5, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t3, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t5, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t3, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t3, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t4, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t3, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t2, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t5, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t1, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t5, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t2, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t2, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t4, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t1, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t4, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t2, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t2, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t3, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t1, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t3, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t1, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t2, t1) ||
 AsymptoticRegion5DL722All(t1, t2, t3, t4, t5);
}

bool AsymptoticRegion5DAll(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DAllNo6(t1, t2, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion6DAllNo7(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t6, t1 + t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t5 + t6, t1 + t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t5 + t6, t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3 + t5) || 
		 AsymptoticRegion2DAll(t2 + t5 + t6, t1 + t3 + t4) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2 + t6) || 
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2 + t5) || 
		 AsymptoticRegion2DAll(t3 + t5 + t6, t1 + t2 + t4) || 
		 AsymptoticRegion2DAll(t4 + t5 + t6, t1 + t2 + t3) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t6, t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t6, t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5 + t6, t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t6, t2 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5 + t6, t2 + t4) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5 + t6, t2 + t3) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t6, t1 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5 + t6, t1 + t4) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5 + t6, t1 + t3) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5 + t6, t1 + t2) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t5, t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t6, t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5 + t6, t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5 + t6, t3) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5 + t6, t2) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5 + t6, t1) ||
		 AsymptoticRegion2DAll(t6 + t2, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t6 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t6 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t6 + t2 + t3) ||
		 AsymptoticRegion2DAll(t6 + t2 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t6 + t2) ||
		 AsymptoticRegion2DAll(t1 + t6, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t6 + t3) ||
		 AsymptoticRegion2DAll(t1 + t6 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t6 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t6) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2) ||		 
	       AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t6, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t6, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t6, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t6, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t6, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t3, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t4, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t5, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t4 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t5 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t4 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t5 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t4 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t5 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t3 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t5 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t3 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t4 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t3 + t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t3 + t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t4 + t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1, t4 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2, t4 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3, t4 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4, t3 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t5, t3 + t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t6, t3 + t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t3, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t3, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t4, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t3 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t3 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t3 + t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t3, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t3, t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t3, t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t3, t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t4, t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t2, t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t2, t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t2, t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t4, t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2 + t4, t1) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t2, t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t3, t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2 + t3, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t2, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t2, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t2, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t4, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t2, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t3, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t1, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t1, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t1, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t4, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t1, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t3, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t1, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t2, t1);
}

bool AsymptoticRegion6DAll(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, 1 - t1 - t2 - t3 - t4 - t5 - t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5 - t6, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5 - t6, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, 1 - t1 - t2 - t3 - t4 - t5 - t6, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, 1 - t1 - t2 - t3 - t4 - t5 - t6, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(1 - t1 - t2 - t3 - t4 - t5 - t6, t2, t3, t4, t5, t6);
}

bool TypeIRegion2D(double t1, double t2) {
    return (t1 + t2 <= 0.5) || (t1 <= 0.5 && t2 < 0.5 * (3 * 0.522 - 1)) || (t2 <= 0.5 && t1 < 0.5 * (3 * 0.522 - 1));
}

bool TypeIRegion3D(double t1, double t2, double t3) {
    return (t1 + t2 <= 0.5 && t3 < 0.5 * (3 * 0.522 - 1) ) || (t1 + t3 <= 0.5 && t2 < 0.5 * (3 * 0.522 - 1) ) ||
	       (t2 + t3 <= 0.5 && t1 < 0.5 * (3 * 0.522 - 1) ) || (t1 <= 0.5 && t2 + t3 < 0.5 * (3 * 0.522 - 1) ) ||
		   (t2 <= 0.5 && t1 + t3 < 0.5 * (3 * 0.522 - 1) ) || (t3 <= 0.5 && t1 + t2 < 0.5 * (3 * 0.522 - 1) ) || (t1 + t2 + t3 <= 0.5) ||
		   (( t1 <= 0.5) && (t3 < 0.25 * (3 * 0.522 - 1)) && (2 * t2 + t3 < 0.522) && (2 * t2 + 3 * t3 < 0.5 * (1 + 0.522))) ||
		   (( t1 <= 0.5) && (t2 < 0.25 * (3 * 0.522 - 1)) && (2 * t3 + t2 < 0.522) && (2 * t3 + 3 * t2 < 0.5 * (1 + 0.522))) ||
		   (( t2 <= 0.5) && (t3 < 0.25 * (3 * 0.522 - 1)) && (2 * t1 + t3 < 0.522) && (2 * t1 + 3 * t3 < 0.5 * (1 + 0.522))) ||
		   (( t2 <= 0.5) && (t1 < 0.25 * (3 * 0.522 - 1)) && (2 * t3 + t1 < 0.522) && (2 * t3 + 3 * t1 < 0.5 * (1 + 0.522))) ||
		   (( t3 <= 0.5) && (t1 < 0.25 * (3 * 0.522 - 1)) && (2 * t2 + t1 < 0.522) && (2 * t2 + 3 * t1 < 0.5 * (1 + 0.522))) ||
		   (( t3 <= 0.5) && (t2 < 0.25 * (3 * 0.522 - 1)) && (2 * t1 + t2 < 0.522) && (2 * t1 + 3 * t2 < 0.5 * (1 + 0.522))) ||
		   (( t1 <= 0.5) && (t2 < 0.5 * (1 - 0.522)) && (t3 < 0.125 * (3 * 0.522 - 1))) ||
		   (( t1 <= 0.5) && (t3 < 0.5 * (1 - 0.522)) && (t2 < 0.125 * (3 * 0.522 - 1))) ||
		   (( t2 <= 0.5) && (t1 < 0.5 * (1 - 0.522)) && (t3 < 0.125 * (3 * 0.522 - 1))) ||
		   (( t2 <= 0.5) && (t3 < 0.5 * (1 - 0.522)) && (t1 < 0.125 * (3 * 0.522 - 1))) ||
		   (( t3 <= 0.5) && (t1 < 0.5 * (1 - 0.522)) && (t2 < 0.125 * (3 * 0.522 - 1))) ||
		   (( t3 <= 0.5) && (t2 < 0.5 * (1 - 0.522)) && (t1 < 0.125 * (3 * 0.522 - 1)));
}

bool TypeIRegion5D(double t1, double t2, double t3, double t4, double t5) {
    return   TypeIRegion3D(t1, t2, t3 + t4 + t5) || 
 TypeIRegion3D(t1, t3, t2 + t4 + t5) || 
 TypeIRegion3D(t1, t4, t2 + t3 + t5) || 
 TypeIRegion3D(t1, t5, t2 + t3 + t4) || 
 TypeIRegion3D(t2, t1, t3 + t4 + t5) || 
 TypeIRegion3D(t2, t3, t1 + t4 + t5) || 
 TypeIRegion3D(t2, t4, t1 + t3 + t5) || 
 TypeIRegion3D(t2, t5, t1 + t3 + t4) || 
 TypeIRegion3D(t3, t1, t2 + t4 + t5) || 
 TypeIRegion3D(t3, t2, t1 + t4 + t5) || 
 TypeIRegion3D(t3, t4, t1 + t2 + t5) || 
 TypeIRegion3D(t3, t5, t1 + t2 + t4) || 
 TypeIRegion3D(t4, t1, t2 + t3 + t5) || 
 TypeIRegion3D(t4, t2, t1 + t3 + t5) || 
 TypeIRegion3D(t4, t3, t1 + t2 + t5) || 
 TypeIRegion3D(t4, t5, t1 + t2 + t3) || 
 TypeIRegion3D(t5, t1, t2 + t3 + t4) || 
 TypeIRegion3D(t5, t2, t1 + t3 + t4) || 
 TypeIRegion3D(t5, t3, t1 + t2 + t4) || 
 TypeIRegion3D(t5, t4, t1 + t2 + t3) || 
 TypeIRegion3D(t1, t2 + t3 + t4, t5) || 
 TypeIRegion3D(t1, t2 + t3 + t5, t4) || 
 TypeIRegion3D(t1, t2 + t4 + t5, t3) || 
 TypeIRegion3D(t1, t3 + t4 + t5, t2) || 
 TypeIRegion3D(t2, t1 + t3 + t4, t5) || 
 TypeIRegion3D(t2, t1 + t3 + t5, t4) || 
 TypeIRegion3D(t2, t1 + t4 + t5, t3) || 
 TypeIRegion3D(t2, t3 + t4 + t5, t1) || 
 TypeIRegion3D(t3, t1 + t2 + t4, t5) || 
 TypeIRegion3D(t3, t1 + t2 + t5, t4) || 
 TypeIRegion3D(t3, t1 + t4 + t5, t2) || 
 TypeIRegion3D(t3, t2 + t4 + t5, t1) || 
 TypeIRegion3D(t4, t1 + t2 + t3, t5) || 
 TypeIRegion3D(t4, t1 + t2 + t5, t3) || 
 TypeIRegion3D(t4, t1 + t3 + t5, t2) || 
 TypeIRegion3D(t4, t2 + t3 + t5, t1) || 
 TypeIRegion3D(t5, t1 + t2 + t3, t4) || 
 TypeIRegion3D(t5, t1 + t2 + t4, t3) || 
 TypeIRegion3D(t5, t1 + t3 + t4, t2) || 
 TypeIRegion3D(t5, t2 + t3 + t4, t1) || 
 TypeIRegion3D(t1 + t2 + t3, t4, t5) || 
 TypeIRegion3D(t1 + t2 + t3, t5, t4) || 
 TypeIRegion3D(t1 + t2 + t4, t3, t5) || 
 TypeIRegion3D(t1 + t2 + t4, t5, t3) || 
 TypeIRegion3D(t1 + t2 + t5, t3, t4) || 
 TypeIRegion3D(t1 + t2 + t5, t4, t3) || 
 TypeIRegion3D(t1 + t3 + t4, t2, t5) || 
 TypeIRegion3D(t1 + t3 + t4, t5, t2) || 
 TypeIRegion3D(t1 + t3 + t5, t2, t4) || 
 TypeIRegion3D(t1 + t3 + t5, t4, t2) || 
 TypeIRegion3D(t1 + t4 + t5, t2, t3) || 
 TypeIRegion3D(t1 + t4 + t5, t3, t2) || 
 TypeIRegion3D(t2 + t3 + t4, t1, t5) || 
 TypeIRegion3D(t2 + t3 + t4, t5, t1) || 
 TypeIRegion3D(t2 + t3 + t5, t1, t4) || 
 TypeIRegion3D(t2 + t3 + t5, t4, t1) || 
 TypeIRegion3D(t2 + t4 + t5, t1, t3) || 
 TypeIRegion3D(t2 + t4 + t5, t3, t1) || 
 TypeIRegion3D(t3 + t4 + t5, t1, t2) || 
 TypeIRegion3D(t3 + t4 + t5, t2, t1) || 
 TypeIRegion3D(t1, t2 + t3, t4 + t5) || 
 TypeIRegion3D(t1, t2 + t4, t3 + t5) || 
 TypeIRegion3D(t1, t2 + t5, t3 + t4) || 
 TypeIRegion3D(t1, t3 + t4, t2 + t5) || 
 TypeIRegion3D(t1, t3 + t5, t2 + t4) || 
 TypeIRegion3D(t1, t4 + t5, t2 + t3) || 
 TypeIRegion3D(t2, t1 + t3, t4 + t5) || 
 TypeIRegion3D(t2, t1 + t4, t3 + t5) || 
 TypeIRegion3D(t2, t1 + t5, t3 + t4) || 
 TypeIRegion3D(t2, t3 + t4, t1 + t5) || 
 TypeIRegion3D(t2, t3 + t5, t1 + t4) || 
 TypeIRegion3D(t2, t4 + t5, t1 + t3) || 
 TypeIRegion3D(t3, t1 + t2, t4 + t5) || 
 TypeIRegion3D(t3, t1 + t4, t2 + t5) || 
 TypeIRegion3D(t3, t1 + t5, t2 + t4) || 
 TypeIRegion3D(t3, t2 + t4, t1 + t5) || 
 TypeIRegion3D(t3, t2 + t5, t1 + t4) || 
 TypeIRegion3D(t3, t4 + t5, t1 + t2) || 
 TypeIRegion3D(t4, t1 + t2, t3 + t5) || 
 TypeIRegion3D(t4, t1 + t3, t2 + t5) || 
 TypeIRegion3D(t4, t1 + t5, t2 + t3) || 
 TypeIRegion3D(t4, t2 + t3, t1 + t5) || 
 TypeIRegion3D(t4, t2 + t5, t1 + t3) || 
 TypeIRegion3D(t4, t3 + t5, t1 + t2) || 
 TypeIRegion3D(t5, t1 + t2, t3 + t4) || 
 TypeIRegion3D(t5, t1 + t3, t2 + t4) || 
 TypeIRegion3D(t5, t1 + t4, t2 + t3) || 
 TypeIRegion3D(t5, t2 + t3, t1 + t4) || 
 TypeIRegion3D(t5, t2 + t4, t1 + t3) || 
 TypeIRegion3D(t5, t3 + t4, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3, t4 + t5) || 
 TypeIRegion3D(t1 + t2, t4, t3 + t5) || 
 TypeIRegion3D(t1 + t2, t5, t3 + t4) || 
 TypeIRegion3D(t1 + t3, t2, t4 + t5) || 
 TypeIRegion3D(t1 + t3, t4, t2 + t5) || 
 TypeIRegion3D(t1 + t3, t5, t2 + t4) || 
 TypeIRegion3D(t1 + t4, t2, t3 + t5) || 
 TypeIRegion3D(t1 + t4, t3, t2 + t5) || 
 TypeIRegion3D(t1 + t4, t5, t2 + t3) || 
 TypeIRegion3D(t1 + t5, t2, t3 + t4) || 
 TypeIRegion3D(t1 + t5, t3, t2 + t4) || 
 TypeIRegion3D(t1 + t5, t4, t2 + t3) || 
 TypeIRegion3D(t2 + t3, t1, t4 + t5) || 
 TypeIRegion3D(t2 + t3, t4, t1 + t5) || 
 TypeIRegion3D(t2 + t3, t5, t1 + t4) || 
 TypeIRegion3D(t2 + t4, t1, t3 + t5) || 
 TypeIRegion3D(t2 + t4, t3, t1 + t5) || 
 TypeIRegion3D(t2 + t4, t5, t1 + t3) || 
 TypeIRegion3D(t2 + t5, t1, t3 + t4) || 
 TypeIRegion3D(t2 + t5, t3, t1 + t4) || 
 TypeIRegion3D(t2 + t5, t4, t1 + t3) || 
 TypeIRegion3D(t3 + t4, t1, t2 + t5) || 
 TypeIRegion3D(t3 + t4, t2, t1 + t5) || 
 TypeIRegion3D(t3 + t4, t5, t1 + t2) || 
 TypeIRegion3D(t3 + t5, t1, t2 + t4) || 
 TypeIRegion3D(t3 + t5, t2, t1 + t4) || 
 TypeIRegion3D(t3 + t5, t4, t1 + t2) || 
 TypeIRegion3D(t4 + t5, t1, t2 + t3) || 
 TypeIRegion3D(t4 + t5, t2, t1 + t3) || 
 TypeIRegion3D(t4 + t5, t3, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3 + t4, t5) || 
 TypeIRegion3D(t1 + t2, t3 + t5, t4) || 
 TypeIRegion3D(t1 + t2, t4 + t5, t3) || 
 TypeIRegion3D(t1 + t3, t2 + t4, t5) || 
 TypeIRegion3D(t1 + t3, t2 + t5, t4) || 
 TypeIRegion3D(t1 + t3, t4 + t5, t2) || 
 TypeIRegion3D(t1 + t4, t2 + t3, t5) || 
 TypeIRegion3D(t1 + t4, t2 + t5, t3) || 
 TypeIRegion3D(t1 + t4, t3 + t5, t2) || 
 TypeIRegion3D(t1 + t5, t2 + t3, t4) || 
 TypeIRegion3D(t1 + t5, t2 + t4, t3) || 
 TypeIRegion3D(t1 + t5, t3 + t4, t2) || 
 TypeIRegion3D(t2 + t3, t1 + t4, t5) || 
 TypeIRegion3D(t2 + t3, t1 + t5, t4) || 
 TypeIRegion3D(t2 + t3, t4 + t5, t1) || 
 TypeIRegion3D(t2 + t4, t1 + t3, t5) || 
 TypeIRegion3D(t2 + t4, t1 + t5, t3) || 
 TypeIRegion3D(t2 + t4, t3 + t5, t1) || 
 TypeIRegion3D(t2 + t5, t1 + t3, t4) || 
 TypeIRegion3D(t2 + t5, t1 + t4, t3) || 
 TypeIRegion3D(t2 + t5, t3 + t4, t1) || 
 TypeIRegion3D(t3 + t4, t1 + t2, t5) || 
 TypeIRegion3D(t3 + t4, t1 + t5, t2) || 
 TypeIRegion3D(t3 + t4, t2 + t5, t1) || 
 TypeIRegion3D(t3 + t5, t1 + t2, t4) || 
 TypeIRegion3D(t3 + t5, t1 + t4, t2) || 
 TypeIRegion3D(t3 + t5, t2 + t4, t1) || 
 TypeIRegion3D(t4 + t5, t1 + t2, t3) || 
 TypeIRegion3D(t4 + t5, t1 + t3, t2) || 
 TypeIRegion3D(t4 + t5, t2 + t3, t1);
}

bool TypeIRegion7D(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
	return  TypeIRegion2D(t1, t2 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2, t1 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t3, t1 + t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t4, t1 + t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t5, t1 + t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t6, t1 + t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t7, t1 + t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2, t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3, t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t4, t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t5, t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t6, t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t7, t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t3, t1 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t4, t1 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t5, t1 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t6, t1 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t7, t1 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t3 + t4, t1 + t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t3 + t5, t1 + t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t3 + t6, t1 + t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t3 + t7, t1 + t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t4 + t5, t1 + t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t4 + t6, t1 + t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t4 + t7, t1 + t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t5 + t6, t1 + t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t5 + t7, t1 + t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t6 + t7, t1 + t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t3, t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4, t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t5, t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t6, t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t7, t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t4, t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t5, t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t6, t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t7, t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t4 + t5, t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t4 + t6, t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t4 + t7, t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t5 + t6, t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t5 + t7, t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t6 + t7, t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t2 + t3 + t4, t1 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t5, t1 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t6, t1 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t7, t1 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t4 + t5, t1 + t3 + t6 + t7) || 
 TypeIRegion2D(t2 + t4 + t6, t1 + t3 + t5 + t7) || 
 TypeIRegion2D(t2 + t4 + t7, t1 + t3 + t5 + t6) || 
 TypeIRegion2D(t2 + t5 + t6, t1 + t3 + t4 + t7) || 
 TypeIRegion2D(t2 + t5 + t7, t1 + t3 + t4 + t6) || 
 TypeIRegion2D(t2 + t6 + t7, t1 + t3 + t4 + t5) || 
 TypeIRegion2D(t3 + t4 + t5, t1 + t2 + t6 + t7) || 
 TypeIRegion2D(t3 + t4 + t6, t1 + t2 + t5 + t7) || 
 TypeIRegion2D(t3 + t4 + t7, t1 + t2 + t5 + t6) || 
 TypeIRegion2D(t3 + t5 + t6, t1 + t2 + t4 + t7) || 
 TypeIRegion2D(t3 + t5 + t7, t1 + t2 + t4 + t6) || 
 TypeIRegion2D(t3 + t6 + t7, t1 + t2 + t4 + t5) || 
 TypeIRegion2D(t4 + t5 + t6, t1 + t2 + t3 + t7) || 
 TypeIRegion2D(t4 + t5 + t7, t1 + t2 + t3 + t6) || 
 TypeIRegion2D(t4 + t6 + t7, t1 + t2 + t3 + t5) || 
 TypeIRegion2D(t5 + t6 + t7, t1 + t2 + t3 + t4) || 
 TypeIRegion2D(t1 + t2 + t3 + t4, t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5, t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t6, t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t7, t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t5, t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t6, t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t7, t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t5 + t6, t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t5 + t7, t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t6 + t7, t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t3 + t4 + t5, t2 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t6, t2 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t7, t2 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t5 + t6, t2 + t4 + t7) || 
 TypeIRegion2D(t1 + t3 + t5 + t7, t2 + t4 + t6) || 
 TypeIRegion2D(t1 + t3 + t6 + t7, t2 + t4 + t5) || 
 TypeIRegion2D(t1 + t4 + t5 + t6, t2 + t3 + t7) || 
 TypeIRegion2D(t1 + t4 + t5 + t7, t2 + t3 + t6) || 
 TypeIRegion2D(t1 + t4 + t6 + t7, t2 + t3 + t5) || 
 TypeIRegion2D(t1 + t5 + t6 + t7, t2 + t3 + t4) || 
 TypeIRegion2D(t2 + t3 + t4 + t5, t1 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t6, t1 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t7, t1 + t5 + t6) || 
 TypeIRegion2D(t2 + t3 + t5 + t6, t1 + t4 + t7) || 
 TypeIRegion2D(t2 + t3 + t5 + t7, t1 + t4 + t6) || 
 TypeIRegion2D(t2 + t3 + t6 + t7, t1 + t4 + t5) || 
 TypeIRegion2D(t2 + t4 + t5 + t6, t1 + t3 + t7) || 
 TypeIRegion2D(t2 + t4 + t5 + t7, t1 + t3 + t6) || 
 TypeIRegion2D(t2 + t4 + t6 + t7, t1 + t3 + t5) || 
 TypeIRegion2D(t2 + t5 + t6 + t7, t1 + t3 + t4) || 
 TypeIRegion2D(t3 + t4 + t5 + t6, t1 + t2 + t7) || 
 TypeIRegion2D(t3 + t4 + t5 + t7, t1 + t2 + t6) || 
 TypeIRegion2D(t3 + t4 + t6 + t7, t1 + t2 + t5) || 
 TypeIRegion2D(t3 + t5 + t6 + t7, t1 + t2 + t4) || 
 TypeIRegion2D(t4 + t5 + t6 + t7, t1 + t2 + t3) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5, t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6, t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t7, t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6, t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t7, t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t6 + t7, t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6, t3 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t7, t3 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t6 + t7, t3 + t5) || 
 TypeIRegion2D(t1 + t2 + t5 + t6 + t7, t3 + t4) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6, t2 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t7, t2 + t6) || 
 TypeIRegion2D(t1 + t3 + t4 + t6 + t7, t2 + t5) || 
 TypeIRegion2D(t1 + t3 + t5 + t6 + t7, t2 + t4) || 
 TypeIRegion2D(t1 + t4 + t5 + t6 + t7, t2 + t3) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6, t1 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t7, t1 + t6) || 
 TypeIRegion2D(t2 + t3 + t4 + t6 + t7, t1 + t5) || 
 TypeIRegion2D(t2 + t3 + t5 + t6 + t7, t1 + t4) || 
 TypeIRegion2D(t2 + t4 + t5 + t6 + t7, t1 + t3) || 
 TypeIRegion2D(t3 + t4 + t5 + t6 + t7, t1 + t2) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t6, t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t7, t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6 + t7, t5) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6 + t7, t4) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6 + t7, t3) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6 + t7, t2) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6 + t7, t1);
}

bool belowNu(double t1, double t2) {
    return (
        (0.044 <= t1 && t1 < 0.06 && t2 < min(t1, (2 * (0.522 - t1)) / 21)) ||
        (0.06 <= t1 && t1 < 0.104 && t2 < (2 * (0.522 - t1)) / 19) ||
        (0.104 <= t1 && t1 < 0.148 && t2 < (2 * (0.522 - t1)) / 17) ||
        (0.148 <= t1 && t1 < 0.192 && t2 < (2 * (0.522 - t1)) / 15) ||
        (0.192 <= t1 && t1 < 0.236 && t2 < (2 * (0.522 - t1)) / 13) ||
        (0.236 <= t1 && t1 < 0.28 && t2 < (2 * (0.522 - t1)) / 11) ||
        (0.28 <= t1 && t1 < 0.324 && t2 < (2 * (0.522 - t1)) / 9) ||
        (0.324 <= t1 && t1 < 0.368 && t2 < (2 * (0.522 - t1)) / 7) ||
        (0.368 <= t1 && t1 < 0.412 && t2 < (2 * (0.522 - t1)) / 5) ||
        (0.412 <= t1 && t1 < 0.456 && t2 < (2 * (0.522 - t1)) / 3) ||
        (0.456 <= t1 && t1 < 0.5 && t2 < min((41.0/475), 2 * (0.522 - t1)))
    );
}

bool RegionB(double t1, double t2) {
    return (1.0/3 <= t1 && t1 < 0.5 && max(0.5 * t1, 1 - 2 * t1) <= t2 && t2 < 0.5 * (1 - t1));
}

bool RegionA13DLoss(double t1, double t2, double t3) {
    double theta0 = 0.044;
    return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1)) && (t2 < 0.5 * (3 * 0.522 - 1)) 
	       && !(0.522 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.522)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionA14DSaving(double t1, double t2, double t3, double t4) {
    double theta0 = 0.044;
    return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1)) && (t2 < 0.5 * (3 * 0.522 - 1)) 
	       && !(0.522 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.522)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) && (t3 < 0.5 * (1 - t1 - t2 - t3)) 
		   && (t3 < t4 && t4 < 0.5 * (1 - t1 - t2 - t3)) && AsymptoticRegion4DAll(t1, t2, t3, t4)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionA15DLoss(double t1, double t2, double t3, double t4, double t5) {
    double theta0 = 0.044;
    return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1)) && (t2 < 0.5 * (3 * 0.522 - 1)) 
	       && !(0.522 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.522)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && TypeIRegion5D(t1, t2, t3, t3, 0) && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)))
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4)));
}

bool RegionA1p3DLoss(double t1, double t2, double t3) {
    double theta0 = 0.044;
    return RegionB((1 - t1 - t2), t2) && (t2 < 0.5 * (3 * 0.522 - 1)) 
	       && !(0.522 * 7.0/2 - 3.0/2 <= (1 - t1 - t2) && (1 - t1 - t2) < 4 - (7 * 0.522)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionA1p4DSaving(double t1, double t2, double t3, double t4) {
    double theta0 = 0.044;
    return RegionB((1 - t1 - t2), t2) && (t2 < 0.5 * (3 * 0.522 - 1)) 
	       && !(0.522 * 7.0/2 - 3.0/2 <= (1 - t1 - t2) && (1 - t1 - t2) < 4 - (7 * 0.522)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) && (t3 < 0.5 * (1 - t1 - t2 - t3)) 
		   && (t3 < t4 && t4 < 0.5 * (1 - t1 - t2 - t3)) && AsymptoticRegion4DAll(t1, t2, t3, t4)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionA1p5DLoss(double t1, double t2, double t3, double t4, double t5) {
    double theta0 = 0.044;
    return RegionB((1 - t1 - t2), t2) && (t2 < 0.5 * (3 * 0.522 - 1)) 
	       && !(0.522 * 7.0/2 - 3.0/2 <= (1 - t1 - t2) && (1 - t1 - t2) < 4 - (7 * 0.522)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && TypeIRegion5D(t1, t2, t3, t3, 0) && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)))
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4)));
}

bool RegionA23DLoss(double t1, double t2, double t3) {
    double theta0 = 0.044;
    return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1)) && (t2 >= 0.5 * (3 * 0.522 - 1)) 
	       && !(0.522 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.522)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionA2p3DLoss(double t1, double t2, double t3) {
    double theta0 = 0.044;
    return RegionB((1 - t1 - t2), t2) && (t2 >= 0.5 * (3 * 0.522 - 1)) 
	       && !(0.522 * 7.0/2 - 3.0/2 <= (1 - t1 - t2) && (1 - t1 - t2) < 4 - (7 * 0.522)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionC3DLoss(double t1, double t2, double t3) {
    double theta0 = 0.044;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !(0.522 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.522)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && !(TypeIRegion3D(t1, t2, t3) && TypeIRegion3D(1 - t1 - t2 - t3, t2, t3))
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionC5DLoss1(double t1, double t2, double t3, double t4, double t5) {
    double theta0 = 0.044;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !(0.522 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.522)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && TypeIRegion5D(t1, t2, t3, t3, 0) && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) 
		   && !TypeIRegion7D(t1, t2, t3, t4, t5, t5, 0) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) 
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4)));
}

bool RegionC5DLoss2(double t1, double t2, double t3, double t4, double t5) {
    double theta0 = 0.044;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !(0.522 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.522)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && (TypeIRegion3D(t1, t2, t3) && TypeIRegion3D(1 - t1 - t2 - t3, t2, t3)) 
		   && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5) 
		   && !TypeIRegion7D(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5, t5, 0) 
		   && !TypeIRegion7D(t1 - t5, t2, t3, t4, t5, t4, 0) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) 
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < 0.5 * t1);
}

bool RegionC7DLoss1(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    double theta0 = 0.044;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !(0.522 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.522)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && TypeIRegion5D(t1, t2, t3, t3, 0) && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) 
		   && TypeIRegion7D(t1, t2, t3, t4, t5, t5, 0) && !AsymptoticRegion6DAll(t1, t2, t3, t4, t5, t6) && !AsymptoticRegion6DAll(t1, t2, t3, t4, t5, t6 + t7) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) 
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4))) 
		   && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t4 - t5))) 
		   && (theta0 <= t7 && t7 < min(t6, 0.5 * (1 - t1 - t2 - t3 - t4 - t5 - t6)));
}

bool RegionC7DLoss2(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    double theta0 = 0.044;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !(0.522 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.522)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && (TypeIRegion3D(t1, t2, t3) && TypeIRegion3D(1 - t1 - t2 - t3, t2, t3)) 
		   && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5) 
		   && TypeIRegion7D(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5, t5, 0) 
		   && !AsymptoticRegion6DAll(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5, t6) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5, t6 + t7) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) 
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < 0.5 * t1) 
		   && (theta0 <= t6 && t6 < min(t5, 0.5 * (t1 - t5))) 
		   && (theta0 <= t7 && t7 < min(t6, 0.5 * (t1 - t5 - t6)));
}

bool RegionC7DLoss3(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    double theta0 = 0.044;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !(0.522 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.522)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && (TypeIRegion3D(t1, t2, t3) && TypeIRegion3D(1 - t1 - t2 - t3, t2, t3)) 
		   && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5) 
		   && !TypeIRegion7D(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5, t5, 0) 
		   && TypeIRegion7D(t1 - t5, t2, t3, t4, t5, t4, 0) 
		   && !AsymptoticRegion6DAll(t1 - t5, t2, t3, t4, t5, t6) && !AsymptoticRegion6DAll(t1 - t5, t2, t3, t4, t5, t6 + t7) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) 
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < 0.5 * t1) 
		   && (theta0 <= t6 && t6 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4))) 
		   && (theta0 <= t7 && t7 < min(t6, 0.5 * (1 - t1 - t2 - t3 - t4 - t6)));
}

// Define the integrand function

double integrandA13DLoss(double t1, double t2, double t3) {
    if (RegionA13DLoss(t1, t2, t3)) {
        return omega1((1 - t1 - t2 - t3) / t3) / (t1 * t2 * t3 * t3);
    } else {
	        return 0.0;
	}
}

double integrandA14DSaving(double t1, double t2, double t3, double t4) {
    if (RegionA14DSaving(t1, t2, t3, t4)) {
        return omega0((1 - t1 - t2 - t3 - t4) / t4) / (t1 * t2 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandA15DLoss(double t1, double t2, double t3, double t4, double t5) {
    if (RegionA15DLoss(t1, t2, t3, t4, t5)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5) / t5) / (t1 * t2 * t3 * t4 * t5 * t5);
    } else {
	        return 0.0;
	}
}

double integrandA1p3DLoss(double t1, double t2, double t3) {
    if (RegionA1p3DLoss(t1, t2, t3)) {
        return omega1((1 - t1 - t2 - t3) / t3) / (t1 * t2 * t3 * t3);
    } else {
	        return 0.0;
	}
}

double integrandA1p4DSaving(double t1, double t2, double t3, double t4) {
    if (RegionA1p4DSaving(t1, t2, t3, t4)) {
        return omega0((1 - t1 - t2 - t3 - t4) / t4) / (t1 * t2 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandA1p5DLoss(double t1, double t2, double t3, double t4, double t5) {
    if (RegionA1p5DLoss(t1, t2, t3, t4, t5)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5) / t5) / (t1 * t2 * t3 * t4 * t5 * t5);
    } else {
	        return 0.0;
	}
}

double integrandA23DLoss(double t1, double t2, double t3) {
    if (RegionA23DLoss(t1, t2, t3)) {
        return omega1((1 - t1 - t2 - t3) / t3) / (t1 * t2 * t3 * t3);
    } else {
	        return 0.0;
	}
}

double integrandA2p3DLoss(double t1, double t2, double t3) {
    if (RegionA2p3DLoss(t1, t2, t3)) {
        return omega1((1 - t1 - t2 - t3) / t3) / (t1 * t2 * t3 * t3);
    } else {
	        return 0.0;
	}
}

double integrandC3DLoss(double t1, double t2, double t3) {
    if (RegionC3DLoss(t1, t2, t3)) {
        return omega1((1 - t1 - t2 - t3) / t3) / (t1 * t2 * t3 * t3);
    } else {
	        return 0.0;
	}
}

double integrandC5DLoss1(double t1, double t2, double t3, double t4, double t5) {
    if (RegionC5DLoss1(t1, t2, t3, t4, t5)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5) / t5) / (t1 * t2 * t3 * t4 * t5 * t5);
    } else {
	        return 0.0;
	}
}

double integrandC5DLoss2(double t1, double t2, double t3, double t4, double t5) {
    if (RegionC5DLoss2(t1, t2, t3, t4, t5)) {
        return omega1((1 - t1 - t2 - t3 - t4) / t4) * omega1((t1 - t5) / t5) / (t2 * t3 * t4 * t4 * t5 * t5);
    } else {
	        return 0.0;
	}
}

double integrandC7DLoss1(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    if (RegionC7DLoss1(t1, t2, t3, t4, t5, t6, t7)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5 - t6 - t7) / t7) / (t1 * t2 * t3 * t4 * t5 * t6 * t7 * t7);
    } else {
	        return 0.0;
	}
}

double integrandC7DLoss2(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    if (RegionC7DLoss2(t1, t2, t3, t4, t5, t6, t7)) {
        return omega1((1 - t1 - t2 - t3 - t4) / t4) * omega1((t1 - t5 - t6 - t7) / t7) / (t2 * t3 * t4 * t4 * t5 * t6 * t7 * t7);
    } else {
	        return 0.0;
	}
}

double integrandC7DLoss3(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    if (RegionC7DLoss3(t1, t2, t3, t4, t5, t6, t7)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t6 - t7) / t7) * omega1((t1 - t5) / t5) / (t2 * t3 * t4 * t5 * t5 * t6 * t7 * t7);
    } else {
	        return 0.0;
	}
}

// Trapezoidal rule for 1D integration
double trapezoidal_1D(double (*f)(double), double a, double b, int n) {
    double h = (b - a) / n;
    double sum = 0.5 * (f(a) + f(b));
    for (int i = 1; i < n; ++i) {
        double x = a + i * h;
        sum += f(x);
    }
    return sum * h;
}

// Trapezoidal rule for 2D integration
double trapezoidal_2D(double (*f)(double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            double weight = 1.0;
            if (i == 0 || i == n1) weight *= 0.5;
            if (j == 0 || j == n2) weight *= 0.5;
            sum += weight * f(t1, t2);
        }
    }
    return sum * h1 * h2;
}

// Trapezoidal rule for 3D integration
double trapezoidal_3D_parallel(double (*f)(double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        double weight = 1.0;
                        if (i == 0 || i == n1) weight *= 0.5;
                        if (j == 0 || j == n2) weight *= 0.5;
                        if (k == 0 || k == n3) weight *= 0.5;
                        local_sum += weight * f(t1, t2, t3);
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3;
}

// Trapezoidal rule for 4D integration
double trapezoidal_4D(double (*f)(double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    double weight = 1.0;
                    if (i == 0 || i == n1) weight *= 0.5;
                    if (j == 0 || j == n2) weight *= 0.5;
                    if (k == 0 || k == n3) weight *= 0.5;
                    if (l == 0 || l == n4) weight *= 0.5;
                    sum += weight * f(t1, t2, t3, t4);
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4;
}

double trapezoidal_4D_parallel(double (*f)(double, double, double, double),
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
                      size_t num_threads_requested = 160) 
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;

    int total_i = n1 + 1;
    
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            local_sum += weight * f(t1, t2, t3, t4);
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4;
}

// Trapezoidal rule for 5D integration
double trapezoidal_5D_parallel(double (*f)(double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                double weight = 1.0;
                                if (i == 0 || i == n1) weight *= 0.5;
                                if (j == 0 || j == n2) weight *= 0.5;
                                if (k == 0 || k == n3) weight *= 0.5;
                                if (l == 0 || l == n4) weight *= 0.5;
                                if (x == 0 || x == n5) weight *= 0.5;
                                local_sum += weight * f(t1, t2, t3, t4, t5);
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5;
}

// Trapezoidal rule for 6D integration
double trapezoidal_6D(double (*f)(double, double, double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
					  double a5, double b5, int n5,
					  double a6, double b6, int n6) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    for (int x = 0; x <= n5; ++x) {
					    double t5 = a5 + x * h5;
					    for (int y = 0; y <= n4; ++y) {
							double t6 = a6 + y * h6;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            if (x == 0 || x == n5) weight *= 0.5;
                            if (y == 0 || y == n6) weight *= 0.5;
                            sum += weight * f(t1, t2, t3, t4, t5, t6);
					    }
                    }
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

double trapezoidal_6D_parallel(double (*f)(double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    double weight = 1.0;
                                    if (i == 0 || i == n1) weight *= 0.5;
                                    if (j == 0 || j == n2) weight *= 0.5;
                                    if (k == 0 || k == n3) weight *= 0.5;
                                    if (l == 0 || l == n4) weight *= 0.5;
                                    if (x == 0 || x == n5) weight *= 0.5;
                                    if (y == 0 || y == n6) weight *= 0.5;
                                    local_sum += weight * f(t1, t2, t3, t4, t5, t6);
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

// Trapezoidal rule for 7D integration
double trapezoidal_7D_parallel(double (*f)(double, double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               double a7, double b7, int n7,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double h7 = (b7 - a7) / n7;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    for (int z = 0; z <= n7; ++z) {
                                        double t7 = a7 + z * h7;
                                        double weight = 1.0;
                                        if (i == 0 || i == n1) weight *= 0.5;
                                        if (j == 0 || j == n2) weight *= 0.5;
                                        if (k == 0 || k == n3) weight *= 0.5;
                                        if (l == 0 || l == n4) weight *= 0.5;
                                        if (x == 0 || x == n5) weight *= 0.5;
                                        if (y == 0 || y == n6) weight *= 0.5;
                                        if (z == 0 || z == n7) weight *= 0.5;
                                        local_sum += weight * f(t1, t2, t3, t4, t5, t6, t7);
                                    }
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6 * h7;
}

int main() {
    double v0 = 0.044;
    size_t requested_threads = 160;

    // Define the integration limits
    double a1 = v0, b1 = 0.5;
    double a2 = v0, b2 = 1.0/3;
    double a3 = v0, b3 = 0.25;
    double a4 = v0, b4 = 0.2;
    double a4S = v0, b4S = (1 - (3 * v0))/2;
    double a51 = v0, b51 = 1.0/6;
    double a52 = v0, b52 = 0.25;
    double a61 = v0, b61 = 1.0/7;
    double a62 = v0, b62 = 0.25;
    double a63 = v0, b63 = 0.2;
    double a71 = v0, b71 = 0.125;
    double a72 = v0, b72 = 0.25;
    double a73 = v0, b73 = 0.2;

    // Define the number of intervals for each dimension
    int n1 = 10, n2 = 10, n3 = 10, n4 = 10, n5 = 10, n6 = 10, n7 = 10;
    
    // Perform the integration
    
    //double A13DLoss = trapezoidal_3D_parallel(integrandA13DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, requested_threads);
    //double A14DSaving = trapezoidal_4D_parallel(integrandA14DSaving, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4S, b4S, n4, requested_threads);
    //double A15DLoss = trapezoidal_5D_parallel(integrandA15DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a51, b51, n5, requested_threads);
    //double A1p3DLoss = trapezoidal_3D_parallel(integrandA1p3DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, requested_threads);
    //double A1p4DSaving = trapezoidal_4D_parallel(integrandA1p4DSaving, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4S, b4S, n4, requested_threads);
    //double A1p5DLoss = trapezoidal_5D_parallel(integrandA1p5DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a51, b51, n5, requested_threads);
    //double A23DLoss = trapezoidal_3D_parallel(integrandA23DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, requested_threads);
    //double A2p3DLoss = trapezoidal_3D_parallel(integrandA2p3DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, requested_threads);
    //double C3DLoss = trapezoidal_3D_parallel(integrandC3DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, requested_threads);
	//double C5DLoss1 = trapezoidal_5D_parallel(integrandC5DLoss1, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a51, b51, n5, requested_threads);
	//double C5DLoss2 = trapezoidal_5D_parallel(integrandC5DLoss2, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a52, b52, n5, requested_threads);
	//double C7DLoss1 = trapezoidal_7D_parallel(integrandC7DLoss1, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a51, b51, n5, a61, b61, n6, a71, b71, n7, requested_threads);
	//double C7DLoss2 = trapezoidal_7D_parallel(integrandC7DLoss2, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a52, b52, n5, a62, b62, n6, a72, b72, n7, requested_threads);
	//double C7DLoss3 = trapezoidal_7D_parallel(integrandC7DLoss3, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a52, b52, n5, a63, b63, n6, a73, b73, n7, requested_threads);
	
	//cout << "The result of the integration A13DLoss is: " << A13DLoss << endl;
	//cout << "The result of the integration A14DSaving is: " << A14DSaving << endl;
	//cout << "The result of the integration A15DLoss is: " << A15DLoss << endl;
	//cout << "The result of the integration A1p3DLoss is: " << A1p3DLoss << endl;
	//cout << "The result of the integration A1p4DSaving is: " << A1p4DSaving << endl;
	//cout << "The result of the integration A1p5DLoss is: " << A1p5DLoss << endl;
	//cout << "The result of the integration A23DLoss is: " << A23DLoss << endl;
	//cout << "The result of the integration A2p3DLoss is: " << A2p3DLoss << endl;
	//cout << "The result of the integration C3DLoss is: " << C3DLoss << endl;
    //cout << "The result of the integration C5DLoss1 is: " << C5DLoss1 << endl;
    //cout << "The result of the integration C5DLoss2 is: " << C5DLoss2 << endl;
    //cout << "The result of the integration C7DLoss1 is: " << C7DLoss1 << endl;
    //cout << "The result of the integration C7DLoss2 is: " << C7DLoss2 << endl;
    //cout << "The result of the integration C7DLoss3 is: " << C7DLoss3 << endl;


    system("pause");
    return 0;
    
    /*
    The result of the integration A13DLoss is: 0.256444 (50 50 50)
    The result of the integration A13DLoss is: 0.257129 (100 100 100)
    The result of the integration A13DLoss is: 0.259508 (200 200 200)
    The result of the integration A13DLoss is: 0.255612 (1000 1000 1000)
    
    The result of the integration A14DSaving is: 0.0103458 (10 10 10 10)
    The result of the integration A14DSaving is: 0.0178821 (50 50 50 50)
    The result of the integration A14DSaving is: 0.0184731 (100 100 100 100)
    The result of the integration A14DSaving is: 0.0187331 (200 200 100 100)
    
    The result of the integration A15DLoss is: 0.0339746 (10 10 10 10 10)
    The result of the integration A15DLoss is: 0.0260002 (50 50 20 20 20)
    The result of the integration A15DLoss is: 0.0253886 (100 100 20 20 20)
    The result of the integration A15DLoss is: 0.02668 (100 100 50 20 20)
    
    The result of the integration A1p3DLoss is: 0.317368 (50 50 50)
    The result of the integration A1p3DLoss is: 0.317482 (100 100 100)
    The result of the integration A1p3DLoss is: 0.319508 (200 200 200)
    The result of the integration A1p3DLoss is: 0.318222 (1000 1000 1000)
    
    The result of the integration A1p4DSaving is: 0.0103458 (10 10 10 10)
    The result of the integration A1p4DSaving is: 0.0224471 (50 50 50 50)
    The result of the integration A1p4DSaving is: 0.0228118 (100 100 100 100)
    The result of the integration A1p4DSaving is: 0.0228833 (200 200 100 100)
    
    The result of the integration A1p5DLoss is: 0.0339746 (10 10 10 10 10)
    The result of the integration A1p5DLoss is: 0.0272515 (50 50 20 20 20)
    The result of the integration A1p5DLoss is: 0.026675 (100 100 20 20 20)
    The result of the integration A1p5DLoss is: 0.0279822 (100 100 50 20 20)
    
    The result of the integration A23DLoss is: 0.125351 (50 50 50)
    The result of the integration A23DLoss is: 0.128775 (100 100 100)
    The result of the integration A23DLoss is: 0.122619 (200 200 200)
    The result of the integration A23DLoss is: 0.12054 (1000 1000 1000)
    
    The result of the integration A2p3DLoss is: 0.177426 (50 50 50)
    The result of the integration A2p3DLoss is: 0.188984 (100 100 100)
    The result of the integration A2p3DLoss is: 0.183517 (200 200 200)
    The result of the integration A2p3DLoss is: 0.185923 (1000 1000 1000)
    
    The result of the integration C3DLoss is: 0.294035 (50 50 50)
    The result of the integration C3DLoss is: 0.297463 (100 100 100)
    The result of the integration C3DLoss is: 0.298624 (200 200 200)
    The result of the integration C3DLoss is: 0.295837 (1000 1000 1000)
    
    The result of the integration C5DLoss1 is: 0.0637049 (10 10 10 10 10)
    The result of the integration C5DLoss1 is: 0.0664617 (50 50 20 20 20)
    The result of the integration C5DLoss1 is: 0.0641462 (100 100 20 20 20)
    The result of the integration C5DLoss1 is: 0.0670211 (100 100 50 20 20)
    
    The result of the integration C5DLoss2 is: 0.136214 (10 10 10 10 10)
    The result of the integration C5DLoss2 is: 0.169613 (50 50 20 20 20)
    The result of the integration C5DLoss2 is: 0.168432 (100 100 20 20 20)
    The result of the integration C5DLoss2 is: 0.165885 (100 100 50 20 20)
    
    The result of the integration C7DLoss1 is: 0.00372422 (10 10 10 10 10 10 10)
    The result of the integration C7DLoss1 is: 0.00266822 (100 10 10 10 10 10 10)
    
    The result of the integration C7DLoss2 is: 0 (10 10 10 10 10 10 10)
    The result of the integration C7DLoss2 is: 0.000385961 (100 10 10 10 10 10 10)
    
    The result of the integration C7DLoss3 is: 0 (10 10 10 10 10 10 10)
    The result of the integration C7DLoss3 is: 0 (100 10 10 10 10 10 10)
	*/
	
}


==> anc/UB_523_160.cpp <==
#include <iostream>
#include <cmath>
#include <vector>
#include <algorithm>
#include <thread>
#include <functional>
#include <numeric>
// #include <boost/math/special_functions/polylog.hpp>

using namespace std;

// Define the upper and lower bounds for the Buchstab function
double omega1(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5644; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5617;
}

double omega0(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5607; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5612;
}

// Define the region functions
bool AsymptoticRegion2D(double t1, double t2) {
    return (std::abs(t1 - t2) < 0.046 && t1 + t2 > 1 - 0.092);
}

bool AsymptoticRegion2DAll(double t1, double t2) {
    return AsymptoticRegion2D(t1, t2) || AsymptoticRegion2D(1 - t1 - t2, t1) || AsymptoticRegion2D(1 - t1 - t2, t2);
}

bool AsymptoticRegion3D(double t1, double t2, double t3) {
    return AsymptoticRegion2D(t1, t2 + t3) || AsymptoticRegion2D(t2, t1 + t3) || AsymptoticRegion2D(t3, t1 + t2) ||
           AsymptoticRegion2D(t1 + t2, t3) || AsymptoticRegion2D(t1 + t3, t2) || AsymptoticRegion2D(t2 + t3, t1);
}

bool AsymptoticRegion3DL722(double t1, double t2, double t3) {
    return (((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.523))/7) || 
			    ((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (1 - t1 - t2 - t3) >= (2 * (1 - 0.523))/11) || 
				((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/3 && 2 * (t3) + (1 - t1 - t2 - t3) >= 1 - 0.523 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.523))/5) || 
				((t1) >= 1 - 0.523 && (t2) <= (1 - 0.523)/3 && (t3) <= (1 - 0.523)/3 && (t2) + (t3) >= (4 *  (1 - 0.523))/7 && (t2) + (t3) + (1 - t1 - t2 - t3) >= (14 *  (1 - 0.523))/13));
}

bool AsymptoticRegion3DL722All(double t1, double t2, double t3) {
    return AsymptoticRegion3DL722(t1, t2, t3) || AsymptoticRegion3DL722(t1, t3, t2) || AsymptoticRegion3DL722(t2, t1, t3) || 
		   AsymptoticRegion3DL722(t2, t3, t1) || AsymptoticRegion3DL722(t3, t1, t2) || AsymptoticRegion3DL722(t3, t2, t1);
}

bool AsymptoticRegion4DL722(double t1, double t2, double t3, double t4) {
	return (((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.523))/83) || 
           ((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.523))/47) || 
           ((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/9 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.523))/35) || 
           ((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/10 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.523))/29) || 
           ((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/12 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.523))/23) || 
           ((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.523))/39) || 
           ((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/6 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.523))/23) || 
           ((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.523))/15) || 
           ((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/5 && (t4) >= (1 - 0.523)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.523))/19));
}

bool AsymptoticRegion4DL722No5(double t1, double t2, double t3, double t4) {
	return  AsymptoticRegion4DL722(t1, t2, t3, t4) || 
 AsymptoticRegion4DL722(t1, t2, t4, t3) || 
 AsymptoticRegion4DL722(t1, t3, t2, t4) || 
 AsymptoticRegion4DL722(t1, t3, t4, t2) || 
 AsymptoticRegion4DL722(t1, t4, t2, t3) || 
 AsymptoticRegion4DL722(t1, t4, t3, t2) || 
 AsymptoticRegion4DL722(t2, t1, t3, t4) || 
 AsymptoticRegion4DL722(t2, t1, t4, t3) || 
 AsymptoticRegion4DL722(t2, t3, t1, t4) || 
 AsymptoticRegion4DL722(t2, t3, t4, t1) || 
 AsymptoticRegion4DL722(t2, t4, t1, t3) || 
 AsymptoticRegion4DL722(t2, t4, t3, t1) || 
 AsymptoticRegion4DL722(t3, t1, t2, t4) || 
 AsymptoticRegion4DL722(t3, t1, t4, t2) || 
 AsymptoticRegion4DL722(t3, t2, t1, t4) || 
 AsymptoticRegion4DL722(t3, t2, t4, t1) || 
 AsymptoticRegion4DL722(t3, t4, t1, t2) || 
 AsymptoticRegion4DL722(t3, t4, t2, t1) || 
 AsymptoticRegion4DL722(t4, t1, t2, t3) || 
 AsymptoticRegion4DL722(t4, t1, t3, t2) || 
 AsymptoticRegion4DL722(t4, t2, t1, t3) || 
 AsymptoticRegion4DL722(t4, t2, t3, t1) || 
 AsymptoticRegion4DL722(t4, t3, t1, t2) || 
 AsymptoticRegion4DL722(t4, t3, t2, t1);
}

bool AsymptoticRegion4DL722All(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DL722No5(t1, t2, t3, t4) || 
AsymptoticRegion4DL722No5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) || 
AsymptoticRegion4DL722No5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) || 
AsymptoticRegion4DL722No5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) || 
AsymptoticRegion4DL722No5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DL722(double t1, double t2, double t3, double t4, double t5) {
	return (((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/43 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/3611) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/44 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/1847) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/45 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/1259) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/46 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/965) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/671) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/49 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/587) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/51 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/475) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/54 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/377) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/56 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/335) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/60 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/279) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/63 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/251) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/70 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/209) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/78 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/181) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/84 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/167) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/1199) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/26 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/623) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/431) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/335) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/239) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/32 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/191) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/33 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/175) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/143) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/119) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/42 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/111) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/95) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/9 && (t5) >= (1 - 0.523)/19 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/683) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/9 && (t5) >= (1 - 0.523)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/359) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/9 && (t5) >= (1 - 0.523)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/251) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/9 && (t5) >= (1 - 0.523)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/197) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/9 && (t5) >= (1 - 0.523)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/143) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/9 && (t5) >= (1 - 0.523)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/107) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/9 && (t5) >= (1 - 0.523)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/89) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/9 && (t5) >= (1 - 0.523)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/71) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/10 && (t5) >= (1 - 0.523)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/479) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/10 && (t5) >= (1 - 0.523)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/179) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/10 && (t5) >= (1 - 0.523)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/119) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/10 && (t5) >= (1 - 0.523)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/79) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/10 && (t5) >= (1 - 0.523)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/59) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/11 && (t5) >= (1 - 0.523)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/461) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/11 && (t5) >= (1 - 0.523)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/219) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/11 && (t5) >= (1 - 0.523)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/65) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/12 && (t5) >= (1 - 0.523)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/311) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/12 && (t5) >= (1 - 0.523)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/167) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/12 && (t5) >= (1 - 0.523)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/119) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/12 && (t5) >= (1 - 0.523)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/95) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/12 && (t5) >= (1 - 0.523)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/71) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/12 && (t5) >= (1 - 0.523)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/59) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/12 && (t5) >= (1 - 0.523)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/55) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/13 && (t5) >= (1 - 0.523)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/155) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/14 && (t5) >= (1 - 0.523)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/69) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/14 && (t5) >= (1 - 0.523)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/41) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/15 && (t5) >= (1 - 0.523)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/59) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/3 && (t4) >= (1 - 0.523)/15 && (t5) >= (1 - 0.523)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/39) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/839) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/439) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/239) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/199) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/139) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/119) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/89) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/79) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/311) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/167) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/119) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/95) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/71) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/59) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/55) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/47) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/279) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/55) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/143) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/79) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/8 && (t5) >= (1 - 0.523)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/31) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/4 && (t4) >= (1 - 0.523)/9 && (t5) >= (1 - 0.523)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/71) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/5 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/11 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/219) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/5 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/12 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/119) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/5 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/69) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/5 && (t4) >= (1 - 0.523)/5 && (t5) >= (1 - 0.523)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/59) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/5 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/8 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/239) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/5 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/89) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/5 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/59) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/5 && (t4) >= (1 - 0.523)/6 && (t5) >= (1 - 0.523)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/29) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/5 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/139) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/6 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/41) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/6 && (t4) >= (1 - 0.523)/9 && (t5) >= (1 - 0.523)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/17) || 
((t1) >= 1 - 0.523 && (t2) >= (1 - 0.523)/2 && (t3) >= (1 - 0.523)/7 && (t4) >= (1 - 0.523)/7 && (t5) >= (1 - 0.523)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.523))/27));
}

bool AsymptoticRegion5DL722No6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722(t1, t2, t3, t4, t5) || 
 AsymptoticRegion5DL722(t1, t2, t3, t5, t4) || 
 AsymptoticRegion5DL722(t1, t2, t4, t3, t5) || 
 AsymptoticRegion5DL722(t1, t2, t4, t5, t3) || 
 AsymptoticRegion5DL722(t1, t2, t5, t3, t4) || 
 AsymptoticRegion5DL722(t1, t2, t5, t4, t3) || 
 AsymptoticRegion5DL722(t1, t3, t2, t4, t5) || 
 AsymptoticRegion5DL722(t1, t3, t2, t5, t4) || 
 AsymptoticRegion5DL722(t1, t3, t4, t2, t5) || 
 AsymptoticRegion5DL722(t1, t3, t4, t5, t2) || 
 AsymptoticRegion5DL722(t1, t3, t5, t2, t4) || 
 AsymptoticRegion5DL722(t1, t3, t5, t4, t2) || 
 AsymptoticRegion5DL722(t1, t4, t2, t3, t5) || 
 AsymptoticRegion5DL722(t1, t4, t2, t5, t3) || 
 AsymptoticRegion5DL722(t1, t4, t3, t2, t5) || 
 AsymptoticRegion5DL722(t1, t4, t3, t5, t2) || 
 AsymptoticRegion5DL722(t1, t4, t5, t2, t3) || 
 AsymptoticRegion5DL722(t1, t4, t5, t3, t2) || 
 AsymptoticRegion5DL722(t1, t5, t2, t3, t4) || 
 AsymptoticRegion5DL722(t1, t5, t2, t4, t3) || 
 AsymptoticRegion5DL722(t1, t5, t3, t2, t4) || 
 AsymptoticRegion5DL722(t1, t5, t3, t4, t2) || 
 AsymptoticRegion5DL722(t1, t5, t4, t2, t3) || 
 AsymptoticRegion5DL722(t1, t5, t4, t3, t2) || 
 AsymptoticRegion5DL722(t2, t1, t3, t4, t5) || 
 AsymptoticRegion5DL722(t2, t1, t3, t5, t4) || 
 AsymptoticRegion5DL722(t2, t1, t4, t3, t5) || 
 AsymptoticRegion5DL722(t2, t1, t4, t5, t3) || 
 AsymptoticRegion5DL722(t2, t1, t5, t3, t4) || 
 AsymptoticRegion5DL722(t2, t1, t5, t4, t3) || 
 AsymptoticRegion5DL722(t2, t3, t1, t4, t5) || 
 AsymptoticRegion5DL722(t2, t3, t1, t5, t4) || 
 AsymptoticRegion5DL722(t2, t3, t4, t1, t5) || 
 AsymptoticRegion5DL722(t2, t3, t4, t5, t1) || 
 AsymptoticRegion5DL722(t2, t3, t5, t1, t4) || 
 AsymptoticRegion5DL722(t2, t3, t5, t4, t1) || 
 AsymptoticRegion5DL722(t2, t4, t1, t3, t5) || 
 AsymptoticRegion5DL722(t2, t4, t1, t5, t3) || 
 AsymptoticRegion5DL722(t2, t4, t3, t1, t5) || 
 AsymptoticRegion5DL722(t2, t4, t3, t5, t1) || 
 AsymptoticRegion5DL722(t2, t4, t5, t1, t3) || 
 AsymptoticRegion5DL722(t2, t4, t5, t3, t1) || 
 AsymptoticRegion5DL722(t2, t5, t1, t3, t4) || 
 AsymptoticRegion5DL722(t2, t5, t1, t4, t3) || 
 AsymptoticRegion5DL722(t2, t5, t3, t1, t4) || 
 AsymptoticRegion5DL722(t2, t5, t3, t4, t1) || 
 AsymptoticRegion5DL722(t2, t5, t4, t1, t3) || 
 AsymptoticRegion5DL722(t2, t5, t4, t3, t1) || 
 AsymptoticRegion5DL722(t3, t1, t2, t4, t5) || 
 AsymptoticRegion5DL722(t3, t1, t2, t5, t4) || 
 AsymptoticRegion5DL722(t3, t1, t4, t2, t5) || 
 AsymptoticRegion5DL722(t3, t1, t4, t5, t2) || 
 AsymptoticRegion5DL722(t3, t1, t5, t2, t4) || 
 AsymptoticRegion5DL722(t3, t1, t5, t4, t2) || 
 AsymptoticRegion5DL722(t3, t2, t1, t4, t5) || 
 AsymptoticRegion5DL722(t3, t2, t1, t5, t4) || 
 AsymptoticRegion5DL722(t3, t2, t4, t1, t5) || 
 AsymptoticRegion5DL722(t3, t2, t4, t5, t1) || 
 AsymptoticRegion5DL722(t3, t2, t5, t1, t4) || 
 AsymptoticRegion5DL722(t3, t2, t5, t4, t1) || 
 AsymptoticRegion5DL722(t3, t4, t1, t2, t5) || 
 AsymptoticRegion5DL722(t3, t4, t1, t5, t2) || 
 AsymptoticRegion5DL722(t3, t4, t2, t1, t5) || 
 AsymptoticRegion5DL722(t3, t4, t2, t5, t1) || 
 AsymptoticRegion5DL722(t3, t4, t5, t1, t2) || 
 AsymptoticRegion5DL722(t3, t4, t5, t2, t1) || 
 AsymptoticRegion5DL722(t3, t5, t1, t2, t4) || 
 AsymptoticRegion5DL722(t3, t5, t1, t4, t2) || 
 AsymptoticRegion5DL722(t3, t5, t2, t1, t4) || 
 AsymptoticRegion5DL722(t3, t5, t2, t4, t1) || 
 AsymptoticRegion5DL722(t3, t5, t4, t1, t2) || 
 AsymptoticRegion5DL722(t3, t5, t4, t2, t1) || 
 AsymptoticRegion5DL722(t4, t1, t2, t3, t5) || 
 AsymptoticRegion5DL722(t4, t1, t2, t5, t3) || 
 AsymptoticRegion5DL722(t4, t1, t3, t2, t5) || 
 AsymptoticRegion5DL722(t4, t1, t3, t5, t2) || 
 AsymptoticRegion5DL722(t4, t1, t5, t2, t3) || 
 AsymptoticRegion5DL722(t4, t1, t5, t3, t2) || 
 AsymptoticRegion5DL722(t4, t2, t1, t3, t5) || 
 AsymptoticRegion5DL722(t4, t2, t1, t5, t3) || 
 AsymptoticRegion5DL722(t4, t2, t3, t1, t5) || 
 AsymptoticRegion5DL722(t4, t2, t3, t5, t1) || 
 AsymptoticRegion5DL722(t4, t2, t5, t1, t3) || 
 AsymptoticRegion5DL722(t4, t2, t5, t3, t1) || 
 AsymptoticRegion5DL722(t4, t3, t1, t2, t5) || 
 AsymptoticRegion5DL722(t4, t3, t1, t5, t2) || 
 AsymptoticRegion5DL722(t4, t3, t2, t1, t5) || 
 AsymptoticRegion5DL722(t4, t3, t2, t5, t1) || 
 AsymptoticRegion5DL722(t4, t3, t5, t1, t2) || 
 AsymptoticRegion5DL722(t4, t3, t5, t2, t1) || 
 AsymptoticRegion5DL722(t4, t5, t1, t2, t3) || 
 AsymptoticRegion5DL722(t4, t5, t1, t3, t2) || 
 AsymptoticRegion5DL722(t4, t5, t2, t1, t3) || 
 AsymptoticRegion5DL722(t4, t5, t2, t3, t1) || 
 AsymptoticRegion5DL722(t4, t5, t3, t1, t2) || 
 AsymptoticRegion5DL722(t4, t5, t3, t2, t1) || 
 AsymptoticRegion5DL722(t5, t1, t2, t3, t4) || 
 AsymptoticRegion5DL722(t5, t1, t2, t4, t3) || 
 AsymptoticRegion5DL722(t5, t1, t3, t2, t4) || 
 AsymptoticRegion5DL722(t5, t1, t3, t4, t2) || 
 AsymptoticRegion5DL722(t5, t1, t4, t2, t3) || 
 AsymptoticRegion5DL722(t5, t1, t4, t3, t2) || 
 AsymptoticRegion5DL722(t5, t2, t1, t3, t4) || 
 AsymptoticRegion5DL722(t5, t2, t1, t4, t3) || 
 AsymptoticRegion5DL722(t5, t2, t3, t1, t4) || 
 AsymptoticRegion5DL722(t5, t2, t3, t4, t1) || 
 AsymptoticRegion5DL722(t5, t2, t4, t1, t3) || 
 AsymptoticRegion5DL722(t5, t2, t4, t3, t1) || 
 AsymptoticRegion5DL722(t5, t3, t1, t2, t4) || 
 AsymptoticRegion5DL722(t5, t3, t1, t4, t2) || 
 AsymptoticRegion5DL722(t5, t3, t2, t1, t4) || 
 AsymptoticRegion5DL722(t5, t3, t2, t4, t1) || 
 AsymptoticRegion5DL722(t5, t3, t4, t1, t2) || 
 AsymptoticRegion5DL722(t5, t3, t4, t2, t1) || 
 AsymptoticRegion5DL722(t5, t4, t1, t2, t3) || 
 AsymptoticRegion5DL722(t5, t4, t1, t3, t2) || 
 AsymptoticRegion5DL722(t5, t4, t2, t1, t3) || 
 AsymptoticRegion5DL722(t5, t4, t2, t3, t1) || 
 AsymptoticRegion5DL722(t5, t4, t3, t1, t2) || 
 AsymptoticRegion5DL722(t5, t4, t3, t2, t1);
}

bool AsymptoticRegion5DL722All(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722No6(t1, t2, t3, t4, t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) || 
AsymptoticRegion5DL722No6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
AsymptoticRegion5DL722No6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
AsymptoticRegion5DL722No6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion3DL18(double t1, double t2, double t3) {
        double h = 1.0;
	    double k1 = 0.0;
	    double k2 = 0.0;
	    double g1 = 1.0;
	    double g2 = 2.0;
	    double g3 = 3.0;
	    double d1 = 4.0;
	    double d2 = 5.0;
    
	    double ud1 = 1 - 1.0 / (2 * d1);
	    double ud2 = 1 - 1.0 / (2 * d2);
	    double v = 1.0;
	
	    double b1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c1d1 = 1.0 / 6;
	    double c1d2 = 1.0 / 6;
	
	    double a2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c2d1 = 1.0 / 6;
	    double c2d2 = 1.0 / 6;
	
	    double b3O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b3O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b3O2d1 = 1.0 / 4;
	    double b3O2d2 = 1.0 / 4;
	    double c3O1d1 = 1.0 / 6;
	    double c3O1d2 = 1.0 / 6;
	    double c3O2d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c3O2d2 = 1.0 / 4 - 1.0 / (2 * d2);
	
	    double a4O1d1 = 1.0 / 2;
	    double a4O1d2 = 1.0 / 2;
	    double a4O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a4O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c4O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c4O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c4O2d1 = 1.0 / 6;
	    double c4O2d2 = 1.0 / 6;
	
	    double a5O1d1 = 1.0 / 2;
	    double a5O1d2 = 1.0 / 2;
	    double a5O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a5O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double b5O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b5O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b5O2d1 = 1.0 / 4;
	    double b5O2d2 = 1.0 / 4;
	    double c5O1d1 = 1.0 / 6;
	    double c5O1d2 = 1.0 / 6;
	    double c5O2d1 = 1.0 / 6;
	    double c5O2d2 = 1.0 / 6;
	
	    double a6O1d1 = 1.0 / 2;
	    double a6O1d2 = 1.0 / 2;
	    double a6O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a6O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double a6O3d1 = 1.0 / 2;
	    double a6O3d2 = 1.0 / 2;
	    double b6O1d1 = 1.0 / 4;
	    double b6O1d2 = 1.0 / 4;
	    double b6O2d1 = 1.0 / 4;
	    double b6O2d2 = 1.0 / 4;
	    double b6O3d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b6O3d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c6O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c6O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c6O2d1 = 1.0 / 6;
	    double c6O2d2 = 1.0 / 6;
	    double c6O3d1 = 1.0 / 6;
	    double c6O3d2 = 1.0 / 6;
	
    return (((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.523) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.523)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.523)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.523)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.523))) );
	
}

bool AsymptoticRegion3DL18All(double t1, double t2, double t3){
	return AsymptoticRegion3DL18(t1, t2, t3) || AsymptoticRegion3DL18(t1, t3, t2) || AsymptoticRegion3DL18(t2, t1, t3) || 
		   AsymptoticRegion3DL18(t2, t3, t1) || AsymptoticRegion3DL18(t3, t1, t2) || AsymptoticRegion3DL18(t3, t2, t1);
}

bool AsymptoticRegion3DAll(double t1, double t2, double t3) {
    return AsymptoticRegion2DAll(t1, t2 + t3) || AsymptoticRegion2DAll(t2, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, t3) || AsymptoticRegion2DAll(t1 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, t1) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3, t2 + t3) || AsymptoticRegion2DAll(t2, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(t3, 1 - t1 - t2 - t3 + t2) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t2, t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t3) || AsymptoticRegion2DAll(t1 + t3, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t1) ||
           AsymptoticRegion2DAll(t1, t2 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t2, t1 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t2) || AsymptoticRegion2DAll(t2 + 1 - t1 - t2 - t3, t1) ||
		   AsymptoticRegion3DL722All(t1, t2, t3) || 
		   AsymptoticRegion3DL722All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t2, t3, 1 - t1 - t2 - t3) ||
		   AsymptoticRegion3DL18All(t1, t2, t3) || 
		   AsymptoticRegion3DL18All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t2, t3, 1 - t1 - t2 - t3);
}

bool AsymptoticRegion4DAllNo5(double t1, double t2, double t3, double t4) {
    return AsymptoticRegion2DAll(t1, t2 + t3 + t4) || AsymptoticRegion2DAll(t2, t1 + t3 + t4) ||
           AsymptoticRegion2DAll(t3, t1 + t2 + t4) || AsymptoticRegion2DAll(t4, t1 + t2 + t3) ||
           AsymptoticRegion2DAll(t1 + t2, t3 + t4) || AsymptoticRegion2DAll(t1 + t3, t2 + t4) ||
           AsymptoticRegion2DAll(t1 + t4, t2 + t3) || AsymptoticRegion2DAll(t2 + t3, t1 + t4) ||
           AsymptoticRegion2DAll(t2 + t4, t1 + t3) || AsymptoticRegion2DAll(t3 + t4, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2 + t3, t4) || AsymptoticRegion2DAll(t1 + t2 + t4, t3) ||
           AsymptoticRegion2DAll(t1 + t3 + t4, t2) || AsymptoticRegion2DAll(t2 + t3 + t4, t1) ||
		   		    AsymptoticRegion3DAll(t1, t2, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t3, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t4, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t2, t1, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t3, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t4, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t3, t1, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t2, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t4, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t4, t1, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t2, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t3, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t1, t3 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t2, t3 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t2, t4) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t3, t2 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t2, t3) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t3, t2) || 
		   		    AsymptoticRegion3DAll(t4, t2 + t3, t1) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t3, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t4, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t2, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t4, t2) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t2, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t3, t2) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t1, t4) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t4, t1) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t1, t3) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t3, t1) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t1, t2) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t2, t1) ||
		   		    AsymptoticRegion4DL722All(t1, t2, t3, t4);
}

bool AsymptoticRegion4DAll(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DAllNo5(t1, t2, t3, t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) ||
	       AsymptoticRegion4DAllNo5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) ||
	       AsymptoticRegion4DAllNo5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DAllNo6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5) || 
	  AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4) ||
	  AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1) ||
	  AsymptoticRegion2DAll(t5 + t2, t3 + t4) ||
	  AsymptoticRegion2DAll(t5 + t3, t2 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t5 + t2) ||
	  AsymptoticRegion2DAll(t1 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t5 + t3, t1 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t4) || 
	  AsymptoticRegion2DAll(t1 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t5) || 
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2) ||
	   AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4) || 
	   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3) || 
	   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2) || 
	   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1) ||
 AsymptoticRegion4DL722All(t1, t2, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t3, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t4, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t1, t5, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t2, t1, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t3, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t4, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t2, t5, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t3, t1, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t2, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t4, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t3, t5, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t1, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t2, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t3, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t5, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t1, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t2, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t3, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t4, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t3, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t4, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t1, t5, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t3, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t4, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t2, t5, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t2, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t4, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t3, t5, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t2, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t3, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t4, t5, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t2, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t3, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t5, t4, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t2, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t5, t2) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t1, t5) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t5, t1) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t2, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t4, t2) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t2, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t3, t2) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t1, t4) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t4, t1) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t1, t3) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t3, t1) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t1, t2) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t2, t1) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t3, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t3, t2) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t4, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t5, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t3, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t5, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t3, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t3, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t4, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t3, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t2, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t5, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t1, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t5, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t2, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t2, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t4, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t1, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t4, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t2, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t2, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t3, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t1, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t3, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t1, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t2, t1) ||
 AsymptoticRegion5DL722All(t1, t2, t3, t4, t5);
}

bool AsymptoticRegion5DAll(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DAllNo6(t1, t2, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion6DAllNo7(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t6, t1 + t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t5 + t6, t1 + t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t5 + t6, t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3 + t5) || 
		 AsymptoticRegion2DAll(t2 + t5 + t6, t1 + t3 + t4) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2 + t6) || 
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2 + t5) || 
		 AsymptoticRegion2DAll(t3 + t5 + t6, t1 + t2 + t4) || 
		 AsymptoticRegion2DAll(t4 + t5 + t6, t1 + t2 + t3) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t6, t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t6, t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5 + t6, t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t6, t2 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5 + t6, t2 + t4) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5 + t6, t2 + t3) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t6, t1 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5 + t6, t1 + t4) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5 + t6, t1 + t3) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5 + t6, t1 + t2) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t5, t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t6, t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5 + t6, t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5 + t6, t3) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5 + t6, t2) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5 + t6, t1) ||
		 AsymptoticRegion2DAll(t6 + t2, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t6 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t6 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t6 + t2 + t3) ||
		 AsymptoticRegion2DAll(t6 + t2 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t6 + t2) ||
		 AsymptoticRegion2DAll(t1 + t6, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t6 + t3) ||
		 AsymptoticRegion2DAll(t1 + t6 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t6 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t6) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2) ||		 
	       AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t6, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t6, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t6, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t6, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t6, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t3, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t4, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t5, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t4 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t5 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t4 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t5 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t4 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t5 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t3 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t5 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t3 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t4 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t3 + t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t3 + t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t4 + t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1, t4 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2, t4 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3, t4 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4, t3 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t5, t3 + t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t6, t3 + t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t3, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t3, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t4, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t3 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t3 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t3 + t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t3, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t3, t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t3, t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t3, t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t4, t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t2, t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t2, t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t2, t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t4, t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2 + t4, t1) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t2, t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t3, t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2 + t3, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t2, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t2, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t2, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t4, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t2, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t3, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t1, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t1, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t1, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t4, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t1, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t3, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t1, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t2, t1);
}

bool AsymptoticRegion6DAll(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, 1 - t1 - t2 - t3 - t4 - t5 - t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5 - t6, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5 - t6, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, 1 - t1 - t2 - t3 - t4 - t5 - t6, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, 1 - t1 - t2 - t3 - t4 - t5 - t6, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(1 - t1 - t2 - t3 - t4 - t5 - t6, t2, t3, t4, t5, t6);
}

bool TypeIRegion2D(double t1, double t2) {
    return (t1 + t2 <= 0.5) || (t1 <= 0.5 && t2 < 0.5 * (3 * 0.523 - 1)) || (t2 <= 0.5 && t1 < 0.5 * (3 * 0.523 - 1));
}

bool TypeIRegion3D(double t1, double t2, double t3) {
    return (t1 + t2 <= 0.5 && t3 < 0.5 * (3 * 0.523 - 1) ) || (t1 + t3 <= 0.5 && t2 < 0.5 * (3 * 0.523 - 1) ) ||
	       (t2 + t3 <= 0.5 && t1 < 0.5 * (3 * 0.523 - 1) ) || (t1 <= 0.5 && t2 + t3 < 0.5 * (3 * 0.523 - 1) ) ||
		   (t2 <= 0.5 && t1 + t3 < 0.5 * (3 * 0.523 - 1) ) || (t3 <= 0.5 && t1 + t2 < 0.5 * (3 * 0.523 - 1) ) || (t1 + t2 + t3 <= 0.5) ||
		   (( t1 <= 0.5) && (t3 < 0.25 * (3 * 0.523 - 1)) && (2 * t2 + t3 < 0.523) && (2 * t2 + 3 * t3 < 0.5 * (1 + 0.523))) ||
		   (( t1 <= 0.5) && (t2 < 0.25 * (3 * 0.523 - 1)) && (2 * t3 + t2 < 0.523) && (2 * t3 + 3 * t2 < 0.5 * (1 + 0.523))) ||
		   (( t2 <= 0.5) && (t3 < 0.25 * (3 * 0.523 - 1)) && (2 * t1 + t3 < 0.523) && (2 * t1 + 3 * t3 < 0.5 * (1 + 0.523))) ||
		   (( t2 <= 0.5) && (t1 < 0.25 * (3 * 0.523 - 1)) && (2 * t3 + t1 < 0.523) && (2 * t3 + 3 * t1 < 0.5 * (1 + 0.523))) ||
		   (( t3 <= 0.5) && (t1 < 0.25 * (3 * 0.523 - 1)) && (2 * t2 + t1 < 0.523) && (2 * t2 + 3 * t1 < 0.5 * (1 + 0.523))) ||
		   (( t3 <= 0.5) && (t2 < 0.25 * (3 * 0.523 - 1)) && (2 * t1 + t2 < 0.523) && (2 * t1 + 3 * t2 < 0.5 * (1 + 0.523))) ||
		   (( t1 <= 0.5) && (t2 < 0.5 * (1 - 0.523)) && (t3 < 0.125 * (3 * 0.523 - 1))) ||
		   (( t1 <= 0.5) && (t3 < 0.5 * (1 - 0.523)) && (t2 < 0.125 * (3 * 0.523 - 1))) ||
		   (( t2 <= 0.5) && (t1 < 0.5 * (1 - 0.523)) && (t3 < 0.125 * (3 * 0.523 - 1))) ||
		   (( t2 <= 0.5) && (t3 < 0.5 * (1 - 0.523)) && (t1 < 0.125 * (3 * 0.523 - 1))) ||
		   (( t3 <= 0.5) && (t1 < 0.5 * (1 - 0.523)) && (t2 < 0.125 * (3 * 0.523 - 1))) ||
		   (( t3 <= 0.5) && (t2 < 0.5 * (1 - 0.523)) && (t1 < 0.125 * (3 * 0.523 - 1)));
}

bool TypeIRegion5D(double t1, double t2, double t3, double t4, double t5) {
    return   TypeIRegion3D(t1, t2, t3 + t4 + t5) || 
 TypeIRegion3D(t1, t3, t2 + t4 + t5) || 
 TypeIRegion3D(t1, t4, t2 + t3 + t5) || 
 TypeIRegion3D(t1, t5, t2 + t3 + t4) || 
 TypeIRegion3D(t2, t1, t3 + t4 + t5) || 
 TypeIRegion3D(t2, t3, t1 + t4 + t5) || 
 TypeIRegion3D(t2, t4, t1 + t3 + t5) || 
 TypeIRegion3D(t2, t5, t1 + t3 + t4) || 
 TypeIRegion3D(t3, t1, t2 + t4 + t5) || 
 TypeIRegion3D(t3, t2, t1 + t4 + t5) || 
 TypeIRegion3D(t3, t4, t1 + t2 + t5) || 
 TypeIRegion3D(t3, t5, t1 + t2 + t4) || 
 TypeIRegion3D(t4, t1, t2 + t3 + t5) || 
 TypeIRegion3D(t4, t2, t1 + t3 + t5) || 
 TypeIRegion3D(t4, t3, t1 + t2 + t5) || 
 TypeIRegion3D(t4, t5, t1 + t2 + t3) || 
 TypeIRegion3D(t5, t1, t2 + t3 + t4) || 
 TypeIRegion3D(t5, t2, t1 + t3 + t4) || 
 TypeIRegion3D(t5, t3, t1 + t2 + t4) || 
 TypeIRegion3D(t5, t4, t1 + t2 + t3) || 
 TypeIRegion3D(t1, t2 + t3 + t4, t5) || 
 TypeIRegion3D(t1, t2 + t3 + t5, t4) || 
 TypeIRegion3D(t1, t2 + t4 + t5, t3) || 
 TypeIRegion3D(t1, t3 + t4 + t5, t2) || 
 TypeIRegion3D(t2, t1 + t3 + t4, t5) || 
 TypeIRegion3D(t2, t1 + t3 + t5, t4) || 
 TypeIRegion3D(t2, t1 + t4 + t5, t3) || 
 TypeIRegion3D(t2, t3 + t4 + t5, t1) || 
 TypeIRegion3D(t3, t1 + t2 + t4, t5) || 
 TypeIRegion3D(t3, t1 + t2 + t5, t4) || 
 TypeIRegion3D(t3, t1 + t4 + t5, t2) || 
 TypeIRegion3D(t3, t2 + t4 + t5, t1) || 
 TypeIRegion3D(t4, t1 + t2 + t3, t5) || 
 TypeIRegion3D(t4, t1 + t2 + t5, t3) || 
 TypeIRegion3D(t4, t1 + t3 + t5, t2) || 
 TypeIRegion3D(t4, t2 + t3 + t5, t1) || 
 TypeIRegion3D(t5, t1 + t2 + t3, t4) || 
 TypeIRegion3D(t5, t1 + t2 + t4, t3) || 
 TypeIRegion3D(t5, t1 + t3 + t4, t2) || 
 TypeIRegion3D(t5, t2 + t3 + t4, t1) || 
 TypeIRegion3D(t1 + t2 + t3, t4, t5) || 
 TypeIRegion3D(t1 + t2 + t3, t5, t4) || 
 TypeIRegion3D(t1 + t2 + t4, t3, t5) || 
 TypeIRegion3D(t1 + t2 + t4, t5, t3) || 
 TypeIRegion3D(t1 + t2 + t5, t3, t4) || 
 TypeIRegion3D(t1 + t2 + t5, t4, t3) || 
 TypeIRegion3D(t1 + t3 + t4, t2, t5) || 
 TypeIRegion3D(t1 + t3 + t4, t5, t2) || 
 TypeIRegion3D(t1 + t3 + t5, t2, t4) || 
 TypeIRegion3D(t1 + t3 + t5, t4, t2) || 
 TypeIRegion3D(t1 + t4 + t5, t2, t3) || 
 TypeIRegion3D(t1 + t4 + t5, t3, t2) || 
 TypeIRegion3D(t2 + t3 + t4, t1, t5) || 
 TypeIRegion3D(t2 + t3 + t4, t5, t1) || 
 TypeIRegion3D(t2 + t3 + t5, t1, t4) || 
 TypeIRegion3D(t2 + t3 + t5, t4, t1) || 
 TypeIRegion3D(t2 + t4 + t5, t1, t3) || 
 TypeIRegion3D(t2 + t4 + t5, t3, t1) || 
 TypeIRegion3D(t3 + t4 + t5, t1, t2) || 
 TypeIRegion3D(t3 + t4 + t5, t2, t1) || 
 TypeIRegion3D(t1, t2 + t3, t4 + t5) || 
 TypeIRegion3D(t1, t2 + t4, t3 + t5) || 
 TypeIRegion3D(t1, t2 + t5, t3 + t4) || 
 TypeIRegion3D(t1, t3 + t4, t2 + t5) || 
 TypeIRegion3D(t1, t3 + t5, t2 + t4) || 
 TypeIRegion3D(t1, t4 + t5, t2 + t3) || 
 TypeIRegion3D(t2, t1 + t3, t4 + t5) || 
 TypeIRegion3D(t2, t1 + t4, t3 + t5) || 
 TypeIRegion3D(t2, t1 + t5, t3 + t4) || 
 TypeIRegion3D(t2, t3 + t4, t1 + t5) || 
 TypeIRegion3D(t2, t3 + t5, t1 + t4) || 
 TypeIRegion3D(t2, t4 + t5, t1 + t3) || 
 TypeIRegion3D(t3, t1 + t2, t4 + t5) || 
 TypeIRegion3D(t3, t1 + t4, t2 + t5) || 
 TypeIRegion3D(t3, t1 + t5, t2 + t4) || 
 TypeIRegion3D(t3, t2 + t4, t1 + t5) || 
 TypeIRegion3D(t3, t2 + t5, t1 + t4) || 
 TypeIRegion3D(t3, t4 + t5, t1 + t2) || 
 TypeIRegion3D(t4, t1 + t2, t3 + t5) || 
 TypeIRegion3D(t4, t1 + t3, t2 + t5) || 
 TypeIRegion3D(t4, t1 + t5, t2 + t3) || 
 TypeIRegion3D(t4, t2 + t3, t1 + t5) || 
 TypeIRegion3D(t4, t2 + t5, t1 + t3) || 
 TypeIRegion3D(t4, t3 + t5, t1 + t2) || 
 TypeIRegion3D(t5, t1 + t2, t3 + t4) || 
 TypeIRegion3D(t5, t1 + t3, t2 + t4) || 
 TypeIRegion3D(t5, t1 + t4, t2 + t3) || 
 TypeIRegion3D(t5, t2 + t3, t1 + t4) || 
 TypeIRegion3D(t5, t2 + t4, t1 + t3) || 
 TypeIRegion3D(t5, t3 + t4, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3, t4 + t5) || 
 TypeIRegion3D(t1 + t2, t4, t3 + t5) || 
 TypeIRegion3D(t1 + t2, t5, t3 + t4) || 
 TypeIRegion3D(t1 + t3, t2, t4 + t5) || 
 TypeIRegion3D(t1 + t3, t4, t2 + t5) || 
 TypeIRegion3D(t1 + t3, t5, t2 + t4) || 
 TypeIRegion3D(t1 + t4, t2, t3 + t5) || 
 TypeIRegion3D(t1 + t4, t3, t2 + t5) || 
 TypeIRegion3D(t1 + t4, t5, t2 + t3) || 
 TypeIRegion3D(t1 + t5, t2, t3 + t4) || 
 TypeIRegion3D(t1 + t5, t3, t2 + t4) || 
 TypeIRegion3D(t1 + t5, t4, t2 + t3) || 
 TypeIRegion3D(t2 + t3, t1, t4 + t5) || 
 TypeIRegion3D(t2 + t3, t4, t1 + t5) || 
 TypeIRegion3D(t2 + t3, t5, t1 + t4) || 
 TypeIRegion3D(t2 + t4, t1, t3 + t5) || 
 TypeIRegion3D(t2 + t4, t3, t1 + t5) || 
 TypeIRegion3D(t2 + t4, t5, t1 + t3) || 
 TypeIRegion3D(t2 + t5, t1, t3 + t4) || 
 TypeIRegion3D(t2 + t5, t3, t1 + t4) || 
 TypeIRegion3D(t2 + t5, t4, t1 + t3) || 
 TypeIRegion3D(t3 + t4, t1, t2 + t5) || 
 TypeIRegion3D(t3 + t4, t2, t1 + t5) || 
 TypeIRegion3D(t3 + t4, t5, t1 + t2) || 
 TypeIRegion3D(t3 + t5, t1, t2 + t4) || 
 TypeIRegion3D(t3 + t5, t2, t1 + t4) || 
 TypeIRegion3D(t3 + t5, t4, t1 + t2) || 
 TypeIRegion3D(t4 + t5, t1, t2 + t3) || 
 TypeIRegion3D(t4 + t5, t2, t1 + t3) || 
 TypeIRegion3D(t4 + t5, t3, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3 + t4, t5) || 
 TypeIRegion3D(t1 + t2, t3 + t5, t4) || 
 TypeIRegion3D(t1 + t2, t4 + t5, t3) || 
 TypeIRegion3D(t1 + t3, t2 + t4, t5) || 
 TypeIRegion3D(t1 + t3, t2 + t5, t4) || 
 TypeIRegion3D(t1 + t3, t4 + t5, t2) || 
 TypeIRegion3D(t1 + t4, t2 + t3, t5) || 
 TypeIRegion3D(t1 + t4, t2 + t5, t3) || 
 TypeIRegion3D(t1 + t4, t3 + t5, t2) || 
 TypeIRegion3D(t1 + t5, t2 + t3, t4) || 
 TypeIRegion3D(t1 + t5, t2 + t4, t3) || 
 TypeIRegion3D(t1 + t5, t3 + t4, t2) || 
 TypeIRegion3D(t2 + t3, t1 + t4, t5) || 
 TypeIRegion3D(t2 + t3, t1 + t5, t4) || 
 TypeIRegion3D(t2 + t3, t4 + t5, t1) || 
 TypeIRegion3D(t2 + t4, t1 + t3, t5) || 
 TypeIRegion3D(t2 + t4, t1 + t5, t3) || 
 TypeIRegion3D(t2 + t4, t3 + t5, t1) || 
 TypeIRegion3D(t2 + t5, t1 + t3, t4) || 
 TypeIRegion3D(t2 + t5, t1 + t4, t3) || 
 TypeIRegion3D(t2 + t5, t3 + t4, t1) || 
 TypeIRegion3D(t3 + t4, t1 + t2, t5) || 
 TypeIRegion3D(t3 + t4, t1 + t5, t2) || 
 TypeIRegion3D(t3 + t4, t2 + t5, t1) || 
 TypeIRegion3D(t3 + t5, t1 + t2, t4) || 
 TypeIRegion3D(t3 + t5, t1 + t4, t2) || 
 TypeIRegion3D(t3 + t5, t2 + t4, t1) || 
 TypeIRegion3D(t4 + t5, t1 + t2, t3) || 
 TypeIRegion3D(t4 + t5, t1 + t3, t2) || 
 TypeIRegion3D(t4 + t5, t2 + t3, t1);
}

bool TypeIRegion7D(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
	return  TypeIRegion2D(t1, t2 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2, t1 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t3, t1 + t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t4, t1 + t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t5, t1 + t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t6, t1 + t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t7, t1 + t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2, t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3, t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t4, t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t5, t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t6, t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t7, t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t3, t1 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t4, t1 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t5, t1 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t6, t1 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t7, t1 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t3 + t4, t1 + t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t3 + t5, t1 + t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t3 + t6, t1 + t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t3 + t7, t1 + t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t4 + t5, t1 + t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t4 + t6, t1 + t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t4 + t7, t1 + t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t5 + t6, t1 + t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t5 + t7, t1 + t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t6 + t7, t1 + t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t3, t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4, t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t5, t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t6, t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t7, t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t4, t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t5, t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t6, t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t7, t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t4 + t5, t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t4 + t6, t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t4 + t7, t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t5 + t6, t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t5 + t7, t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t6 + t7, t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t2 + t3 + t4, t1 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t5, t1 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t6, t1 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t7, t1 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t4 + t5, t1 + t3 + t6 + t7) || 
 TypeIRegion2D(t2 + t4 + t6, t1 + t3 + t5 + t7) || 
 TypeIRegion2D(t2 + t4 + t7, t1 + t3 + t5 + t6) || 
 TypeIRegion2D(t2 + t5 + t6, t1 + t3 + t4 + t7) || 
 TypeIRegion2D(t2 + t5 + t7, t1 + t3 + t4 + t6) || 
 TypeIRegion2D(t2 + t6 + t7, t1 + t3 + t4 + t5) || 
 TypeIRegion2D(t3 + t4 + t5, t1 + t2 + t6 + t7) || 
 TypeIRegion2D(t3 + t4 + t6, t1 + t2 + t5 + t7) || 
 TypeIRegion2D(t3 + t4 + t7, t1 + t2 + t5 + t6) || 
 TypeIRegion2D(t3 + t5 + t6, t1 + t2 + t4 + t7) || 
 TypeIRegion2D(t3 + t5 + t7, t1 + t2 + t4 + t6) || 
 TypeIRegion2D(t3 + t6 + t7, t1 + t2 + t4 + t5) || 
 TypeIRegion2D(t4 + t5 + t6, t1 + t2 + t3 + t7) || 
 TypeIRegion2D(t4 + t5 + t7, t1 + t2 + t3 + t6) || 
 TypeIRegion2D(t4 + t6 + t7, t1 + t2 + t3 + t5) || 
 TypeIRegion2D(t5 + t6 + t7, t1 + t2 + t3 + t4) || 
 TypeIRegion2D(t1 + t2 + t3 + t4, t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5, t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t6, t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t7, t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t5, t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t6, t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t7, t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t5 + t6, t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t5 + t7, t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t6 + t7, t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t3 + t4 + t5, t2 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t6, t2 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t7, t2 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t5 + t6, t2 + t4 + t7) || 
 TypeIRegion2D(t1 + t3 + t5 + t7, t2 + t4 + t6) || 
 TypeIRegion2D(t1 + t3 + t6 + t7, t2 + t4 + t5) || 
 TypeIRegion2D(t1 + t4 + t5 + t6, t2 + t3 + t7) || 
 TypeIRegion2D(t1 + t4 + t5 + t7, t2 + t3 + t6) || 
 TypeIRegion2D(t1 + t4 + t6 + t7, t2 + t3 + t5) || 
 TypeIRegion2D(t1 + t5 + t6 + t7, t2 + t3 + t4) || 
 TypeIRegion2D(t2 + t3 + t4 + t5, t1 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t6, t1 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t7, t1 + t5 + t6) || 
 TypeIRegion2D(t2 + t3 + t5 + t6, t1 + t4 + t7) || 
 TypeIRegion2D(t2 + t3 + t5 + t7, t1 + t4 + t6) || 
 TypeIRegion2D(t2 + t3 + t6 + t7, t1 + t4 + t5) || 
 TypeIRegion2D(t2 + t4 + t5 + t6, t1 + t3 + t7) || 
 TypeIRegion2D(t2 + t4 + t5 + t7, t1 + t3 + t6) || 
 TypeIRegion2D(t2 + t4 + t6 + t7, t1 + t3 + t5) || 
 TypeIRegion2D(t2 + t5 + t6 + t7, t1 + t3 + t4) || 
 TypeIRegion2D(t3 + t4 + t5 + t6, t1 + t2 + t7) || 
 TypeIRegion2D(t3 + t4 + t5 + t7, t1 + t2 + t6) || 
 TypeIRegion2D(t3 + t4 + t6 + t7, t1 + t2 + t5) || 
 TypeIRegion2D(t3 + t5 + t6 + t7, t1 + t2 + t4) || 
 TypeIRegion2D(t4 + t5 + t6 + t7, t1 + t2 + t3) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5, t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6, t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t7, t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6, t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t7, t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t6 + t7, t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6, t3 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t7, t3 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t6 + t7, t3 + t5) || 
 TypeIRegion2D(t1 + t2 + t5 + t6 + t7, t3 + t4) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6, t2 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t7, t2 + t6) || 
 TypeIRegion2D(t1 + t3 + t4 + t6 + t7, t2 + t5) || 
 TypeIRegion2D(t1 + t3 + t5 + t6 + t7, t2 + t4) || 
 TypeIRegion2D(t1 + t4 + t5 + t6 + t7, t2 + t3) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6, t1 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t7, t1 + t6) || 
 TypeIRegion2D(t2 + t3 + t4 + t6 + t7, t1 + t5) || 
 TypeIRegion2D(t2 + t3 + t5 + t6 + t7, t1 + t4) || 
 TypeIRegion2D(t2 + t4 + t5 + t6 + t7, t1 + t3) || 
 TypeIRegion2D(t3 + t4 + t5 + t6 + t7, t1 + t2) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t6, t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t7, t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6 + t7, t5) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6 + t7, t4) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6 + t7, t3) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6 + t7, t2) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6 + t7, t1);
}

bool belowNu(double t1, double t2) {
    return (
        (0.046 <= t1 && t1 < 0.086 && t2 < min(t1, (2 * (0.523 - t1)) / 19)) ||
        (0.086 <= t1 && t1 < 0.132 && t2 < (2 * (0.523 - t1)) / 17) ||
        (0.132 <= t1 && t1 < 0.178 && t2 < (2 * (0.523 - t1)) / 15) ||
        (0.178 <= t1 && t1 < 0.224 && t2 < (2 * (0.523 - t1)) / 13) ||
        (0.224 <= t1 && t1 < 0.27 && t2 < (2 * (0.523 - t1)) / 11) ||
        (0.27 <= t1 && t1 < 0.316 && t2 < (2 * (0.523 - t1)) / 9) ||
        (0.316 <= t1 && t1 < 0.362 && t2 < (2 * (0.523 - t1)) / 7) ||
        (0.362 <= t1 && t1 < 0.408 && t2 < (2 * (0.523 - t1)) / 5) ||
        (0.408 <= t1 && t1 < 0.454 && t2 < (2 * (0.523 - t1)) / 3) ||
        (0.454 <= t1 && t1 < 0.5 && t2 < min(0.092, 2 * (0.523 - t1)))
    );
}

bool RegionB(double t1, double t2) {
    return (1.0/3 <= t1 && t1 < 0.5 && max(0.5 * t1, 1 - 2 * t1) <= t2 && t2 < 0.5 * (1 - t1));
}

bool RegionA13DLoss(double t1, double t2, double t3) {
    double theta0 = 0.046;
    return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1)) && (t2 < 0.5 * (3 * 0.523 - 1)) 
	       && !(0.523 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.523)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionA14DSaving(double t1, double t2, double t3, double t4) {
    double theta0 = 0.046;
    return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1)) && (t2 < 0.5 * (3 * 0.523 - 1)) 
	       && !(0.523 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.523)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) && (t3 < 0.5 * (1 - t1 - t2 - t3)) 
		   && (t3 < t4 && t4 < 0.5 * (1 - t1 - t2 - t3)) && AsymptoticRegion4DAll(t1, t2, t3, t4)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionA15DLoss(double t1, double t2, double t3, double t4, double t5) {
    double theta0 = 0.046;
    return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1)) && (t2 < 0.5 * (3 * 0.523 - 1)) 
	       && !(0.523 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.523)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && TypeIRegion5D(t1, t2, t3, t3, 0) && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)))
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4)));
}

bool RegionA1p3DLoss(double t1, double t2, double t3) {
    double theta0 = 0.046;
    return RegionB((1 - t1 - t2), t2) && (t2 < 0.5 * (3 * 0.523 - 1)) 
	       && !(0.523 * 7.0/2 - 3.0/2 <= (1 - t1 - t2) && (1 - t1 - t2) < 4 - (7 * 0.523)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionA1p4DSaving(double t1, double t2, double t3, double t4) {
    double theta0 = 0.046;
    return RegionB((1 - t1 - t2), t2) && (t2 < 0.5 * (3 * 0.523 - 1)) 
	       && !(0.523 * 7.0/2 - 3.0/2 <= (1 - t1 - t2) && (1 - t1 - t2) < 4 - (7 * 0.523)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) && (t3 < 0.5 * (1 - t1 - t2 - t3)) 
		   && (t3 < t4 && t4 < 0.5 * (1 - t1 - t2 - t3)) && AsymptoticRegion4DAll(t1, t2, t3, t4)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionA1p5DLoss(double t1, double t2, double t3, double t4, double t5) {
    double theta0 = 0.046;
    return RegionB((1 - t1 - t2), t2) && (t2 < 0.5 * (3 * 0.523 - 1)) 
	       && !(0.523 * 7.0/2 - 3.0/2 <= (1 - t1 - t2) && (1 - t1 - t2) < 4 - (7 * 0.523)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && TypeIRegion5D(t1, t2, t3, t3, 0) && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)))
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4)));
}

bool RegionA23DLoss(double t1, double t2, double t3) {
    double theta0 = 0.046;
    return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1)) && (t2 >= 0.5 * (3 * 0.523 - 1)) 
	       && !(0.523 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.523)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionA2p3DLoss(double t1, double t2, double t3) {
    double theta0 = 0.046;
    return RegionB((1 - t1 - t2), t2) && (t2 >= 0.5 * (3 * 0.523 - 1)) 
	       && !(0.523 * 7.0/2 - 3.0/2 <= (1 - t1 - t2) && (1 - t1 - t2) < 4 - (7 * 0.523)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionC3DLoss(double t1, double t2, double t3) {
    double theta0 = 0.046;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !(0.523 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.523)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && !(TypeIRegion3D(t1, t2, t3) && TypeIRegion3D(1 - t1 - t2 - t3, t2, t3))
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionC5DLoss1(double t1, double t2, double t3, double t4, double t5) {
    double theta0 = 0.046;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !(0.523 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.523)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && TypeIRegion5D(t1, t2, t3, t3, 0) && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) 
		   && !TypeIRegion7D(t1, t2, t3, t4, t5, t5, 0) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) 
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4)));
}

bool RegionC5DLoss2(double t1, double t2, double t3, double t4, double t5) {
    double theta0 = 0.046;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !(0.523 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.523)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && (TypeIRegion3D(t1, t2, t3) && TypeIRegion3D(1 - t1 - t2 - t3, t2, t3)) 
		   && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5) 
		   && !TypeIRegion7D(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5, t5, 0) 
		   && !TypeIRegion7D(t1 - t5, t2, t3, t4, t5, t4, 0) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) 
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < 0.5 * t1);
}

bool RegionC7DLoss1(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    double theta0 = 0.046;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !(0.523 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.523)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && TypeIRegion5D(t1, t2, t3, t3, 0) && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) 
		   && TypeIRegion7D(t1, t2, t3, t4, t5, t5, 0) && !AsymptoticRegion6DAll(t1, t2, t3, t4, t5, t6) && !AsymptoticRegion6DAll(t1, t2, t3, t4, t5, t6 + t7) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) 
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4))) 
		   && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t4 - t5))) 
		   && (theta0 <= t7 && t7 < min(t6, 0.5 * (1 - t1 - t2 - t3 - t4 - t5 - t6)));
}

bool RegionC7DLoss2(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    double theta0 = 0.046;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !(0.523 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.523)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && (TypeIRegion3D(t1, t2, t3) && TypeIRegion3D(1 - t1 - t2 - t3, t2, t3)) 
		   && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5) 
		   && TypeIRegion7D(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5, t5, 0) 
		   && !AsymptoticRegion6DAll(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5, t6) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5, t6 + t7) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) 
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < 0.5 * t1) 
		   && (theta0 <= t6 && t6 < min(t5, 0.5 * (t1 - t5))) 
		   && (theta0 <= t7 && t7 < min(t6, 0.5 * (t1 - t5 - t6)));
}

bool RegionC7DLoss3(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    double theta0 = 0.046;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !(0.523 * 7.0/2 - 3.0/2 <= t1 && t1 < 4 - (7 * 0.523)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && (TypeIRegion3D(t1, t2, t3) && TypeIRegion3D(1 - t1 - t2 - t3, t2, t3)) 
		   && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5) 
		   && !TypeIRegion7D(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5, t5, 0) 
		   && TypeIRegion7D(t1 - t5, t2, t3, t4, t5, t4, 0) 
		   && !AsymptoticRegion6DAll(t1 - t5, t2, t3, t4, t5, t6) && !AsymptoticRegion6DAll(t1 - t5, t2, t3, t4, t5, t6 + t7) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) 
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < 0.5 * t1) 
		   && (theta0 <= t6 && t6 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4))) 
		   && (theta0 <= t7 && t7 < min(t6, 0.5 * (1 - t1 - t2 - t3 - t4 - t6)));
}

// Define the integrand function

double integrandA13DLoss(double t1, double t2, double t3) {
    if (RegionA13DLoss(t1, t2, t3)) {
        return omega1((1 - t1 - t2 - t3) / t3) / (t1 * t2 * t3 * t3);
    } else {
	        return 0.0;
	}
}

double integrandA14DSaving(double t1, double t2, double t3, double t4) {
    if (RegionA14DSaving(t1, t2, t3, t4)) {
        return omega0((1 - t1 - t2 - t3 - t4) / t4) / (t1 * t2 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandA15DLoss(double t1, double t2, double t3, double t4, double t5) {
    if (RegionA15DLoss(t1, t2, t3, t4, t5)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5) / t5) / (t1 * t2 * t3 * t4 * t5 * t5);
    } else {
	        return 0.0;
	}
}

double integrandA1p3DLoss(double t1, double t2, double t3) {
    if (RegionA1p3DLoss(t1, t2, t3)) {
        return omega1((1 - t1 - t2 - t3) / t3) / (t1 * t2 * t3 * t3);
    } else {
	        return 0.0;
	}
}

double integrandA1p4DSaving(double t1, double t2, double t3, double t4) {
    if (RegionA1p4DSaving(t1, t2, t3, t4)) {
        return omega0((1 - t1 - t2 - t3 - t4) / t4) / (t1 * t2 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandA1p5DLoss(double t1, double t2, double t3, double t4, double t5) {
    if (RegionA1p5DLoss(t1, t2, t3, t4, t5)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5) / t5) / (t1 * t2 * t3 * t4 * t5 * t5);
    } else {
	        return 0.0;
	}
}

double integrandA23DLoss(double t1, double t2, double t3) {
    if (RegionA23DLoss(t1, t2, t3)) {
        return omega1((1 - t1 - t2 - t3) / t3) / (t1 * t2 * t3 * t3);
    } else {
	        return 0.0;
	}
}

double integrandA2p3DLoss(double t1, double t2, double t3) {
    if (RegionA2p3DLoss(t1, t2, t3)) {
        return omega1((1 - t1 - t2 - t3) / t3) / (t1 * t2 * t3 * t3);
    } else {
	        return 0.0;
	}
}

double integrandC3DLoss(double t1, double t2, double t3) {
    if (RegionC3DLoss(t1, t2, t3)) {
        return omega1((1 - t1 - t2 - t3) / t3) / (t1 * t2 * t3 * t3);
    } else {
	        return 0.0;
	}
}

double integrandC5DLoss1(double t1, double t2, double t3, double t4, double t5) {
    if (RegionC5DLoss1(t1, t2, t3, t4, t5)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5) / t5) / (t1 * t2 * t3 * t4 * t5 * t5);
    } else {
	        return 0.0;
	}
}

double integrandC5DLoss2(double t1, double t2, double t3, double t4, double t5) {
    if (RegionC5DLoss2(t1, t2, t3, t4, t5)) {
        return omega1((1 - t1 - t2 - t3 - t4) / t4) * omega1((t1 - t5) / t5) / (t2 * t3 * t4 * t4 * t5 * t5);
    } else {
	        return 0.0;
	}
}

double integrandC7DLoss1(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    if (RegionC7DLoss1(t1, t2, t3, t4, t5, t6, t7)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5 - t6 - t7) / t7) / (t1 * t2 * t3 * t4 * t5 * t6 * t7 * t7);
    } else {
	        return 0.0;
	}
}

double integrandC7DLoss2(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    if (RegionC7DLoss2(t1, t2, t3, t4, t5, t6, t7)) {
        return omega1((1 - t1 - t2 - t3 - t4) / t4) * omega1((t1 - t5 - t6 - t7) / t7) / (t2 * t3 * t4 * t4 * t5 * t6 * t7 * t7);
    } else {
	        return 0.0;
	}
}

double integrandC7DLoss3(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    if (RegionC7DLoss3(t1, t2, t3, t4, t5, t6, t7)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t6 - t7) / t7) * omega1((t1 - t5) / t5) / (t2 * t3 * t4 * t5 * t5 * t6 * t7 * t7);
    } else {
	        return 0.0;
	}
}

// Trapezoidal rule for 1D integration
double trapezoidal_1D(double (*f)(double), double a, double b, int n) {
    double h = (b - a) / n;
    double sum = 0.5 * (f(a) + f(b));
    for (int i = 1; i < n; ++i) {
        double x = a + i * h;
        sum += f(x);
    }
    return sum * h;
}

// Trapezoidal rule for 2D integration
double trapezoidal_2D(double (*f)(double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            double weight = 1.0;
            if (i == 0 || i == n1) weight *= 0.5;
            if (j == 0 || j == n2) weight *= 0.5;
            sum += weight * f(t1, t2);
        }
    }
    return sum * h1 * h2;
}

// Trapezoidal rule for 3D integration
double trapezoidal_3D_parallel(double (*f)(double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        double weight = 1.0;
                        if (i == 0 || i == n1) weight *= 0.5;
                        if (j == 0 || j == n2) weight *= 0.5;
                        if (k == 0 || k == n3) weight *= 0.5;
                        local_sum += weight * f(t1, t2, t3);
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3;
}

// Trapezoidal rule for 4D integration
double trapezoidal_4D(double (*f)(double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    double weight = 1.0;
                    if (i == 0 || i == n1) weight *= 0.5;
                    if (j == 0 || j == n2) weight *= 0.5;
                    if (k == 0 || k == n3) weight *= 0.5;
                    if (l == 0 || l == n4) weight *= 0.5;
                    sum += weight * f(t1, t2, t3, t4);
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4;
}

double trapezoidal_4D_parallel(double (*f)(double, double, double, double),
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
                      size_t num_threads_requested = 160) 
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;

    int total_i = n1 + 1;
    
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            local_sum += weight * f(t1, t2, t3, t4);
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4;
}

// Trapezoidal rule for 5D integration
double trapezoidal_5D_parallel(double (*f)(double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                double weight = 1.0;
                                if (i == 0 || i == n1) weight *= 0.5;
                                if (j == 0 || j == n2) weight *= 0.5;
                                if (k == 0 || k == n3) weight *= 0.5;
                                if (l == 0 || l == n4) weight *= 0.5;
                                if (x == 0 || x == n5) weight *= 0.5;
                                local_sum += weight * f(t1, t2, t3, t4, t5);
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5;
}

// Trapezoidal rule for 6D integration
double trapezoidal_6D(double (*f)(double, double, double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
					  double a5, double b5, int n5,
					  double a6, double b6, int n6) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    for (int x = 0; x <= n5; ++x) {
					    double t5 = a5 + x * h5;
					    for (int y = 0; y <= n4; ++y) {
							double t6 = a6 + y * h6;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            if (x == 0 || x == n5) weight *= 0.5;
                            if (y == 0 || y == n6) weight *= 0.5;
                            sum += weight * f(t1, t2, t3, t4, t5, t6);
					    }
                    }
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

double trapezoidal_6D_parallel(double (*f)(double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    double weight = 1.0;
                                    if (i == 0 || i == n1) weight *= 0.5;
                                    if (j == 0 || j == n2) weight *= 0.5;
                                    if (k == 0 || k == n3) weight *= 0.5;
                                    if (l == 0 || l == n4) weight *= 0.5;
                                    if (x == 0 || x == n5) weight *= 0.5;
                                    if (y == 0 || y == n6) weight *= 0.5;
                                    local_sum += weight * f(t1, t2, t3, t4, t5, t6);
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

// Trapezoidal rule for 7D integration
double trapezoidal_7D_parallel(double (*f)(double, double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               double a7, double b7, int n7,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double h7 = (b7 - a7) / n7;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    for (int z = 0; z <= n7; ++z) {
                                        double t7 = a7 + z * h7;
                                        double weight = 1.0;
                                        if (i == 0 || i == n1) weight *= 0.5;
                                        if (j == 0 || j == n2) weight *= 0.5;
                                        if (k == 0 || k == n3) weight *= 0.5;
                                        if (l == 0 || l == n4) weight *= 0.5;
                                        if (x == 0 || x == n5) weight *= 0.5;
                                        if (y == 0 || y == n6) weight *= 0.5;
                                        if (z == 0 || z == n7) weight *= 0.5;
                                        local_sum += weight * f(t1, t2, t3, t4, t5, t6, t7);
                                    }
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6 * h7;
}

int main() {
    double v0 = 0.046;
    size_t requested_threads = 160;

    // Define the integration limits
    double a1 = v0, b1 = 0.5;
    double a2 = v0, b2 = 1.0/3;
    double a3 = v0, b3 = 0.25;
    double a4 = v0, b4 = 0.2;
    double a4S = v0, b4S = (1 - (3 * v0))/2;
    double a51 = v0, b51 = 1.0/6;
    double a52 = v0, b52 = 0.25;
    double a61 = v0, b61 = 1.0/7;
    double a62 = v0, b62 = 0.25;
    double a63 = v0, b63 = 0.2;
    double a71 = v0, b71 = 0.125;
    double a72 = v0, b72 = 0.25;
    double a73 = v0, b73 = 0.2;

    // Define the number of intervals for each dimension
    int n1 = 10, n2 = 10, n3 = 10, n4 = 10, n5 = 10, n6 = 10, n7 = 10;
    
    // Perform the integration
    
    //double A13DLoss = trapezoidal_3D_parallel(integrandA13DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, requested_threads);
    //double A14DSaving = trapezoidal_4D_parallel(integrandA14DSaving, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4S, b4S, n4, requested_threads);
    //double A15DLoss = trapezoidal_5D_parallel(integrandA15DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a51, b51, n5, requested_threads);
    //double A1p3DLoss = trapezoidal_3D_parallel(integrandA1p3DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, requested_threads);
    //double A1p4DSaving = trapezoidal_4D_parallel(integrandA1p4DSaving, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4S, b4S, n4, requested_threads);
    //double A1p5DLoss = trapezoidal_5D_parallel(integrandA1p5DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a51, b51, n5, requested_threads);
    //double A23DLoss = trapezoidal_3D_parallel(integrandA23DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, requested_threads);
    //double A2p3DLoss = trapezoidal_3D_parallel(integrandA2p3DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, requested_threads);
    //double C3DLoss = trapezoidal_3D_parallel(integrandC3DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, requested_threads);
	//double C5DLoss1 = trapezoidal_5D_parallel(integrandC5DLoss1, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a51, b51, n5, requested_threads);
	//double C5DLoss2 = trapezoidal_5D_parallel(integrandC5DLoss2, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a52, b52, n5, requested_threads);
	//double C7DLoss1 = trapezoidal_7D_parallel(integrandC7DLoss1, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a51, b51, n5, a61, b61, n6, a71, b71, n7, requested_threads);
	//double C7DLoss2 = trapezoidal_7D_parallel(integrandC7DLoss2, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a52, b52, n5, a62, b62, n6, a72, b72, n7, requested_threads);
	//double C7DLoss3 = trapezoidal_7D_parallel(integrandC7DLoss3, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a52, b52, n5, a63, b63, n6, a73, b73, n7, requested_threads);
	
	//cout << "The result of the integration A13DLoss is: " << A13DLoss << endl;
	//cout << "The result of the integration A14DSaving is: " << A14DSaving << endl;
	//cout << "The result of the integration A15DLoss is: " << A15DLoss << endl;
	//cout << "The result of the integration A1p3DLoss is: " << A1p3DLoss << endl;
	//cout << "The result of the integration A1p4DSaving is: " << A1p4DSaving << endl;
	//cout << "The result of the integration A1p5DLoss is: " << A1p5DLoss << endl;
	//cout << "The result of the integration A23DLoss is: " << A23DLoss << endl;
	//cout << "The result of the integration A2p3DLoss is: " << A2p3DLoss << endl;
	//cout << "The result of the integration C3DLoss is: " << C3DLoss << endl;
    //cout << "The result of the integration C5DLoss1 is: " << C5DLoss1 << endl;
    //cout << "The result of the integration C5DLoss2 is: " << C5DLoss2 << endl;
    //cout << "The result of the integration C7DLoss1 is: " << C7DLoss1 << endl;
    //cout << "The result of the integration C7DLoss2 is: " << C7DLoss2 << endl;
    //cout << "The result of the integration C7DLoss3 is: " << C7DLoss3 << endl;


    system("pause");
    return 0;
    
    /*
    The result of the integration A13DLoss is: 0.28924 (50 50 50)
    The result of the integration A13DLoss is: 0.29476 (100 100 100)
    The result of the integration A13DLoss is: 0.29285 (200 200 200)
    The result of the integration A13DLoss is: 0.293508 (1000 1000 1000)
    
    The result of the integration A14DSaving is: 0.019794 (10 10 10 10)
    The result of the integration A14DSaving is: 0.0268306 (50 50 50 50)
    The result of the integration A14DSaving is: 0.0259144 (100 100 100 100)
    The result of the integration A14DSaving is: 0.0256237 (200 200 100 100)
    
    The result of the integration A15DLoss is: 0.026142 (10 10 10 10 10)
    The result of the integration A15DLoss is: 0.0187734 (50 50 20 20 20)
    The result of the integration A15DLoss is: 0.0194734 (100 100 20 20 20)
    The result of the integration A15DLoss is: 0.020745 (100 100 50 20 20)
    
    The result of the integration A1p3DLoss is: 0.319966 (50 50 50)
    The result of the integration A1p3DLoss is: 0.325211 (100 100 100)
    The result of the integration A1p3DLoss is: 0.32301 (200 200 200)
    The result of the integration A1p3DLoss is: 0.321682 (1000 1000 1000)
    
    The result of the integration A1p4DSaving is: 0.019794 (10 10 10 10)
    The result of the integration A1p4DSaving is: 0.0301787 (50 50 50 50)
    The result of the integration A1p4DSaving is: 0.0288305 (100 100 100 100)
    The result of the integration A1p4DSaving is: 0.0286361 (200 200 100 100)
    
    The result of the integration A1p5DLoss is: 0.026142 (10 10 10 10 10)
    The result of the integration A1p5DLoss is: 0.0191355 (50 50 20 20 20)
    The result of the integration A1p5DLoss is: 0.0199055 (100 100 20 20 20)
    The result of the integration A1p5DLoss is: 0.0211882 (100 100 50 20 20)
    
    The result of the integration A23DLoss is: 0.135961 (50 50 50)
    The result of the integration A23DLoss is: 0.128124 (100 100 100)
    The result of the integration A23DLoss is: 0.134289 (200 200 200)
    The result of the integration A23DLoss is: 0.138983 (1000 1000 1000)
    
    The result of the integration A2p3DLoss is: 0.169635 (50 50 50)
    The result of the integration A2p3DLoss is: 0.161872 (100 100 100)
    The result of the integration A2p3DLoss is: 0.167994 (200 200 200)
    The result of the integration A2p3DLoss is: 0.172191 (1000 1000 1000)
    
    The result of the integration C3DLoss is: 0.292008 (50 50 50)
    The result of the integration C3DLoss is: 0.291247 (100 100 100)
    The result of the integration C3DLoss is: 0.292321 (200 200 200)
    The result of the integration C3DLoss is: 0.293788 (1000 1000 1000)
    
    The result of the integration C5DLoss1 is: 0.0411976 (10 10 10 10 10)
    The result of the integration C5DLoss1 is: 0.0497681 (50 50 20 20 20)
    The result of the integration C5DLoss1 is: 0.0485706 (100 100 20 20 20)
    The result of the integration C5DLoss1 is: 0.0521739 (100 100 50 20 20)
    
    The result of the integration C5DLoss2 is: 0.100632 (10 10 10 10 10)
    The result of the integration C5DLoss2 is: 0.143021 (50 50 20 20 20)
    The result of the integration C5DLoss2 is: 0.144304 (100 100 20 20 20)
    The result of the integration C5DLoss2 is: 0.138704 (100 100 50 20 20)
    
    The result of the integration C7DLoss1 is: 0.00137019 (10 10 10 10 10 10 10)
    The result of the integration C7DLoss1 is: 0.00152469 (100 10 10 10 10 10 10)
    
    The result of the integration C7DLoss2 is: 0 (10 10 10 10 10 10 10)
    The result of the integration C7DLoss2 is: 0.000198091 (100 10 10 10 10 10 10)
    
    The result of the integration C7DLoss3 is: 0 (10 10 10 10 10 10 10)
    The result of the integration C7DLoss3 is: 0 (100 10 10 10 10 10 10)
	*/
	
}


==> anc/UB_524_160.cpp <==
#include <iostream>
#include <cmath>
#include <vector>
#include <algorithm>
#include <thread>
#include <functional>
#include <numeric>
// #include <boost/math/special_functions/polylog.hpp>

using namespace std;

// Define the upper and lower bounds for the Buchstab function
double omega1(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5644; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5617;
}

double omega0(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5607; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5612;
}

// Define the region functions
bool AsymptoticRegion2D(double t1, double t2) {
    return (std::abs(t1 - t2) < 0.048 && t1 + t2 > 1 - 0.096);
}

bool AsymptoticRegion2DAll(double t1, double t2) {
    return AsymptoticRegion2D(t1, t2) || AsymptoticRegion2D(1 - t1 - t2, t1) || AsymptoticRegion2D(1 - t1 - t2, t2);
}

bool AsymptoticRegion3D(double t1, double t2, double t3) {
    return AsymptoticRegion2D(t1, t2 + t3) || AsymptoticRegion2D(t2, t1 + t3) || AsymptoticRegion2D(t3, t1 + t2) ||
           AsymptoticRegion2D(t1 + t2, t3) || AsymptoticRegion2D(t1 + t3, t2) || AsymptoticRegion2D(t2 + t3, t1);
}

bool AsymptoticRegion3DL722(double t1, double t2, double t3) {
    return (((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.524))/7) || 
			    ((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (1 - t1 - t2 - t3) >= (2 * (1 - 0.524))/11) || 
				((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/3 && 2 * (t3) + (1 - t1 - t2 - t3) >= 1 - 0.524 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.524))/5) || 
				((t1) >= 1 - 0.524 && (t2) <= (1 - 0.524)/3 && (t3) <= (1 - 0.524)/3 && (t2) + (t3) >= (4 *  (1 - 0.524))/7 && (t2) + (t3) + (1 - t1 - t2 - t3) >= (14 *  (1 - 0.524))/13));
}

bool AsymptoticRegion3DL722All(double t1, double t2, double t3) {
    return AsymptoticRegion3DL722(t1, t2, t3) || AsymptoticRegion3DL722(t1, t3, t2) || AsymptoticRegion3DL722(t2, t1, t3) || 
		   AsymptoticRegion3DL722(t2, t3, t1) || AsymptoticRegion3DL722(t3, t1, t2) || AsymptoticRegion3DL722(t3, t2, t1);
}

bool AsymptoticRegion4DL722(double t1, double t2, double t3, double t4) {
	return (((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.524))/83) || 
           ((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.524))/47) || 
           ((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/9 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.524))/35) || 
           ((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/10 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.524))/29) || 
           ((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/12 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.524))/23) || 
           ((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.524))/39) || 
           ((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/6 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.524))/23) || 
           ((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.524))/15) || 
           ((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/5 && (t4) >= (1 - 0.524)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.524))/19));
}

bool AsymptoticRegion4DL722No5(double t1, double t2, double t3, double t4) {
	return  AsymptoticRegion4DL722(t1, t2, t3, t4) || 
 AsymptoticRegion4DL722(t1, t2, t4, t3) || 
 AsymptoticRegion4DL722(t1, t3, t2, t4) || 
 AsymptoticRegion4DL722(t1, t3, t4, t2) || 
 AsymptoticRegion4DL722(t1, t4, t2, t3) || 
 AsymptoticRegion4DL722(t1, t4, t3, t2) || 
 AsymptoticRegion4DL722(t2, t1, t3, t4) || 
 AsymptoticRegion4DL722(t2, t1, t4, t3) || 
 AsymptoticRegion4DL722(t2, t3, t1, t4) || 
 AsymptoticRegion4DL722(t2, t3, t4, t1) || 
 AsymptoticRegion4DL722(t2, t4, t1, t3) || 
 AsymptoticRegion4DL722(t2, t4, t3, t1) || 
 AsymptoticRegion4DL722(t3, t1, t2, t4) || 
 AsymptoticRegion4DL722(t3, t1, t4, t2) || 
 AsymptoticRegion4DL722(t3, t2, t1, t4) || 
 AsymptoticRegion4DL722(t3, t2, t4, t1) || 
 AsymptoticRegion4DL722(t3, t4, t1, t2) || 
 AsymptoticRegion4DL722(t3, t4, t2, t1) || 
 AsymptoticRegion4DL722(t4, t1, t2, t3) || 
 AsymptoticRegion4DL722(t4, t1, t3, t2) || 
 AsymptoticRegion4DL722(t4, t2, t1, t3) || 
 AsymptoticRegion4DL722(t4, t2, t3, t1) || 
 AsymptoticRegion4DL722(t4, t3, t1, t2) || 
 AsymptoticRegion4DL722(t4, t3, t2, t1);
}

bool AsymptoticRegion4DL722All(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DL722No5(t1, t2, t3, t4) || 
AsymptoticRegion4DL722No5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) || 
AsymptoticRegion4DL722No5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) || 
AsymptoticRegion4DL722No5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) || 
AsymptoticRegion4DL722No5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DL722(double t1, double t2, double t3, double t4, double t5) {
	return (((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/43 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/3611) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/44 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/1847) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/45 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/1259) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/46 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/965) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/671) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/49 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/587) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/51 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/475) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/54 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/377) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/56 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/335) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/60 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/279) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/63 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/251) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/70 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/209) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/78 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/181) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/84 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/167) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/1199) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/26 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/623) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/431) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/335) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/239) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/32 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/191) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/33 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/175) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/143) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/119) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/42 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/111) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/95) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/9 && (t5) >= (1 - 0.524)/19 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/683) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/9 && (t5) >= (1 - 0.524)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/359) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/9 && (t5) >= (1 - 0.524)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/251) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/9 && (t5) >= (1 - 0.524)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/197) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/9 && (t5) >= (1 - 0.524)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/143) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/9 && (t5) >= (1 - 0.524)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/107) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/9 && (t5) >= (1 - 0.524)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/89) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/9 && (t5) >= (1 - 0.524)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/71) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/10 && (t5) >= (1 - 0.524)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/479) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/10 && (t5) >= (1 - 0.524)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/179) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/10 && (t5) >= (1 - 0.524)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/119) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/10 && (t5) >= (1 - 0.524)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/79) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/10 && (t5) >= (1 - 0.524)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/59) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/11 && (t5) >= (1 - 0.524)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/461) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/11 && (t5) >= (1 - 0.524)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/219) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/11 && (t5) >= (1 - 0.524)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/65) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/12 && (t5) >= (1 - 0.524)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/311) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/12 && (t5) >= (1 - 0.524)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/167) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/12 && (t5) >= (1 - 0.524)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/119) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/12 && (t5) >= (1 - 0.524)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/95) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/12 && (t5) >= (1 - 0.524)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/71) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/12 && (t5) >= (1 - 0.524)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/59) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/12 && (t5) >= (1 - 0.524)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/55) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/13 && (t5) >= (1 - 0.524)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/155) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/14 && (t5) >= (1 - 0.524)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/69) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/14 && (t5) >= (1 - 0.524)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/41) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/15 && (t5) >= (1 - 0.524)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/59) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/3 && (t4) >= (1 - 0.524)/15 && (t5) >= (1 - 0.524)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/39) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/839) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/439) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/239) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/199) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/139) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/119) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/89) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/79) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/311) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/167) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/119) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/95) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/71) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/59) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/55) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/47) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/279) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/55) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/143) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/79) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/8 && (t5) >= (1 - 0.524)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/31) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/4 && (t4) >= (1 - 0.524)/9 && (t5) >= (1 - 0.524)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/71) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/5 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/11 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/219) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/5 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/12 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/119) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/5 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/69) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/5 && (t4) >= (1 - 0.524)/5 && (t5) >= (1 - 0.524)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/59) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/5 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/8 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/239) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/5 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/89) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/5 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/59) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/5 && (t4) >= (1 - 0.524)/6 && (t5) >= (1 - 0.524)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/29) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/5 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/139) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/6 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/41) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/6 && (t4) >= (1 - 0.524)/9 && (t5) >= (1 - 0.524)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/17) || 
((t1) >= 1 - 0.524 && (t2) >= (1 - 0.524)/2 && (t3) >= (1 - 0.524)/7 && (t4) >= (1 - 0.524)/7 && (t5) >= (1 - 0.524)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.524))/27));
}

bool AsymptoticRegion5DL722No6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722(t1, t2, t3, t4, t5) || 
 AsymptoticRegion5DL722(t1, t2, t3, t5, t4) || 
 AsymptoticRegion5DL722(t1, t2, t4, t3, t5) || 
 AsymptoticRegion5DL722(t1, t2, t4, t5, t3) || 
 AsymptoticRegion5DL722(t1, t2, t5, t3, t4) || 
 AsymptoticRegion5DL722(t1, t2, t5, t4, t3) || 
 AsymptoticRegion5DL722(t1, t3, t2, t4, t5) || 
 AsymptoticRegion5DL722(t1, t3, t2, t5, t4) || 
 AsymptoticRegion5DL722(t1, t3, t4, t2, t5) || 
 AsymptoticRegion5DL722(t1, t3, t4, t5, t2) || 
 AsymptoticRegion5DL722(t1, t3, t5, t2, t4) || 
 AsymptoticRegion5DL722(t1, t3, t5, t4, t2) || 
 AsymptoticRegion5DL722(t1, t4, t2, t3, t5) || 
 AsymptoticRegion5DL722(t1, t4, t2, t5, t3) || 
 AsymptoticRegion5DL722(t1, t4, t3, t2, t5) || 
 AsymptoticRegion5DL722(t1, t4, t3, t5, t2) || 
 AsymptoticRegion5DL722(t1, t4, t5, t2, t3) || 
 AsymptoticRegion5DL722(t1, t4, t5, t3, t2) || 
 AsymptoticRegion5DL722(t1, t5, t2, t3, t4) || 
 AsymptoticRegion5DL722(t1, t5, t2, t4, t3) || 
 AsymptoticRegion5DL722(t1, t5, t3, t2, t4) || 
 AsymptoticRegion5DL722(t1, t5, t3, t4, t2) || 
 AsymptoticRegion5DL722(t1, t5, t4, t2, t3) || 
 AsymptoticRegion5DL722(t1, t5, t4, t3, t2) || 
 AsymptoticRegion5DL722(t2, t1, t3, t4, t5) || 
 AsymptoticRegion5DL722(t2, t1, t3, t5, t4) || 
 AsymptoticRegion5DL722(t2, t1, t4, t3, t5) || 
 AsymptoticRegion5DL722(t2, t1, t4, t5, t3) || 
 AsymptoticRegion5DL722(t2, t1, t5, t3, t4) || 
 AsymptoticRegion5DL722(t2, t1, t5, t4, t3) || 
 AsymptoticRegion5DL722(t2, t3, t1, t4, t5) || 
 AsymptoticRegion5DL722(t2, t3, t1, t5, t4) || 
 AsymptoticRegion5DL722(t2, t3, t4, t1, t5) || 
 AsymptoticRegion5DL722(t2, t3, t4, t5, t1) || 
 AsymptoticRegion5DL722(t2, t3, t5, t1, t4) || 
 AsymptoticRegion5DL722(t2, t3, t5, t4, t1) || 
 AsymptoticRegion5DL722(t2, t4, t1, t3, t5) || 
 AsymptoticRegion5DL722(t2, t4, t1, t5, t3) || 
 AsymptoticRegion5DL722(t2, t4, t3, t1, t5) || 
 AsymptoticRegion5DL722(t2, t4, t3, t5, t1) || 
 AsymptoticRegion5DL722(t2, t4, t5, t1, t3) || 
 AsymptoticRegion5DL722(t2, t4, t5, t3, t1) || 
 AsymptoticRegion5DL722(t2, t5, t1, t3, t4) || 
 AsymptoticRegion5DL722(t2, t5, t1, t4, t3) || 
 AsymptoticRegion5DL722(t2, t5, t3, t1, t4) || 
 AsymptoticRegion5DL722(t2, t5, t3, t4, t1) || 
 AsymptoticRegion5DL722(t2, t5, t4, t1, t3) || 
 AsymptoticRegion5DL722(t2, t5, t4, t3, t1) || 
 AsymptoticRegion5DL722(t3, t1, t2, t4, t5) || 
 AsymptoticRegion5DL722(t3, t1, t2, t5, t4) || 
 AsymptoticRegion5DL722(t3, t1, t4, t2, t5) || 
 AsymptoticRegion5DL722(t3, t1, t4, t5, t2) || 
 AsymptoticRegion5DL722(t3, t1, t5, t2, t4) || 
 AsymptoticRegion5DL722(t3, t1, t5, t4, t2) || 
 AsymptoticRegion5DL722(t3, t2, t1, t4, t5) || 
 AsymptoticRegion5DL722(t3, t2, t1, t5, t4) || 
 AsymptoticRegion5DL722(t3, t2, t4, t1, t5) || 
 AsymptoticRegion5DL722(t3, t2, t4, t5, t1) || 
 AsymptoticRegion5DL722(t3, t2, t5, t1, t4) || 
 AsymptoticRegion5DL722(t3, t2, t5, t4, t1) || 
 AsymptoticRegion5DL722(t3, t4, t1, t2, t5) || 
 AsymptoticRegion5DL722(t3, t4, t1, t5, t2) || 
 AsymptoticRegion5DL722(t3, t4, t2, t1, t5) || 
 AsymptoticRegion5DL722(t3, t4, t2, t5, t1) || 
 AsymptoticRegion5DL722(t3, t4, t5, t1, t2) || 
 AsymptoticRegion5DL722(t3, t4, t5, t2, t1) || 
 AsymptoticRegion5DL722(t3, t5, t1, t2, t4) || 
 AsymptoticRegion5DL722(t3, t5, t1, t4, t2) || 
 AsymptoticRegion5DL722(t3, t5, t2, t1, t4) || 
 AsymptoticRegion5DL722(t3, t5, t2, t4, t1) || 
 AsymptoticRegion5DL722(t3, t5, t4, t1, t2) || 
 AsymptoticRegion5DL722(t3, t5, t4, t2, t1) || 
 AsymptoticRegion5DL722(t4, t1, t2, t3, t5) || 
 AsymptoticRegion5DL722(t4, t1, t2, t5, t3) || 
 AsymptoticRegion5DL722(t4, t1, t3, t2, t5) || 
 AsymptoticRegion5DL722(t4, t1, t3, t5, t2) || 
 AsymptoticRegion5DL722(t4, t1, t5, t2, t3) || 
 AsymptoticRegion5DL722(t4, t1, t5, t3, t2) || 
 AsymptoticRegion5DL722(t4, t2, t1, t3, t5) || 
 AsymptoticRegion5DL722(t4, t2, t1, t5, t3) || 
 AsymptoticRegion5DL722(t4, t2, t3, t1, t5) || 
 AsymptoticRegion5DL722(t4, t2, t3, t5, t1) || 
 AsymptoticRegion5DL722(t4, t2, t5, t1, t3) || 
 AsymptoticRegion5DL722(t4, t2, t5, t3, t1) || 
 AsymptoticRegion5DL722(t4, t3, t1, t2, t5) || 
 AsymptoticRegion5DL722(t4, t3, t1, t5, t2) || 
 AsymptoticRegion5DL722(t4, t3, t2, t1, t5) || 
 AsymptoticRegion5DL722(t4, t3, t2, t5, t1) || 
 AsymptoticRegion5DL722(t4, t3, t5, t1, t2) || 
 AsymptoticRegion5DL722(t4, t3, t5, t2, t1) || 
 AsymptoticRegion5DL722(t4, t5, t1, t2, t3) || 
 AsymptoticRegion5DL722(t4, t5, t1, t3, t2) || 
 AsymptoticRegion5DL722(t4, t5, t2, t1, t3) || 
 AsymptoticRegion5DL722(t4, t5, t2, t3, t1) || 
 AsymptoticRegion5DL722(t4, t5, t3, t1, t2) || 
 AsymptoticRegion5DL722(t4, t5, t3, t2, t1) || 
 AsymptoticRegion5DL722(t5, t1, t2, t3, t4) || 
 AsymptoticRegion5DL722(t5, t1, t2, t4, t3) || 
 AsymptoticRegion5DL722(t5, t1, t3, t2, t4) || 
 AsymptoticRegion5DL722(t5, t1, t3, t4, t2) || 
 AsymptoticRegion5DL722(t5, t1, t4, t2, t3) || 
 AsymptoticRegion5DL722(t5, t1, t4, t3, t2) || 
 AsymptoticRegion5DL722(t5, t2, t1, t3, t4) || 
 AsymptoticRegion5DL722(t5, t2, t1, t4, t3) || 
 AsymptoticRegion5DL722(t5, t2, t3, t1, t4) || 
 AsymptoticRegion5DL722(t5, t2, t3, t4, t1) || 
 AsymptoticRegion5DL722(t5, t2, t4, t1, t3) || 
 AsymptoticRegion5DL722(t5, t2, t4, t3, t1) || 
 AsymptoticRegion5DL722(t5, t3, t1, t2, t4) || 
 AsymptoticRegion5DL722(t5, t3, t1, t4, t2) || 
 AsymptoticRegion5DL722(t5, t3, t2, t1, t4) || 
 AsymptoticRegion5DL722(t5, t3, t2, t4, t1) || 
 AsymptoticRegion5DL722(t5, t3, t4, t1, t2) || 
 AsymptoticRegion5DL722(t5, t3, t4, t2, t1) || 
 AsymptoticRegion5DL722(t5, t4, t1, t2, t3) || 
 AsymptoticRegion5DL722(t5, t4, t1, t3, t2) || 
 AsymptoticRegion5DL722(t5, t4, t2, t1, t3) || 
 AsymptoticRegion5DL722(t5, t4, t2, t3, t1) || 
 AsymptoticRegion5DL722(t5, t4, t3, t1, t2) || 
 AsymptoticRegion5DL722(t5, t4, t3, t2, t1);
}

bool AsymptoticRegion5DL722All(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722No6(t1, t2, t3, t4, t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) || 
AsymptoticRegion5DL722No6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
AsymptoticRegion5DL722No6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
AsymptoticRegion5DL722No6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion3DL18(double t1, double t2, double t3) {
        double h = 1.0;
	    double k1 = 0.0;
	    double k2 = 0.0;
	    double g1 = 1.0;
	    double g2 = 2.0;
	    double g3 = 3.0;
	    double d1 = 4.0;
	    double d2 = 5.0;
    
	    double ud1 = 1 - 1.0 / (2 * d1);
	    double ud2 = 1 - 1.0 / (2 * d2);
	    double v = 1.0;
	
	    double b1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c1d1 = 1.0 / 6;
	    double c1d2 = 1.0 / 6;
	
	    double a2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c2d1 = 1.0 / 6;
	    double c2d2 = 1.0 / 6;
	
	    double b3O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b3O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b3O2d1 = 1.0 / 4;
	    double b3O2d2 = 1.0 / 4;
	    double c3O1d1 = 1.0 / 6;
	    double c3O1d2 = 1.0 / 6;
	    double c3O2d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c3O2d2 = 1.0 / 4 - 1.0 / (2 * d2);
	
	    double a4O1d1 = 1.0 / 2;
	    double a4O1d2 = 1.0 / 2;
	    double a4O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a4O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c4O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c4O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c4O2d1 = 1.0 / 6;
	    double c4O2d2 = 1.0 / 6;
	
	    double a5O1d1 = 1.0 / 2;
	    double a5O1d2 = 1.0 / 2;
	    double a5O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a5O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double b5O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b5O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b5O2d1 = 1.0 / 4;
	    double b5O2d2 = 1.0 / 4;
	    double c5O1d1 = 1.0 / 6;
	    double c5O1d2 = 1.0 / 6;
	    double c5O2d1 = 1.0 / 6;
	    double c5O2d2 = 1.0 / 6;
	
	    double a6O1d1 = 1.0 / 2;
	    double a6O1d2 = 1.0 / 2;
	    double a6O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a6O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double a6O3d1 = 1.0 / 2;
	    double a6O3d2 = 1.0 / 2;
	    double b6O1d1 = 1.0 / 4;
	    double b6O1d2 = 1.0 / 4;
	    double b6O2d1 = 1.0 / 4;
	    double b6O2d2 = 1.0 / 4;
	    double b6O3d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b6O3d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c6O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c6O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c6O2d1 = 1.0 / 6;
	    double c6O2d2 = 1.0 / 6;
	    double c6O3d1 = 1.0 / 6;
	    double c6O3d2 = 1.0 / 6;
	
    return (((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.524) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.524)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.524)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.524)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.524))) );
	
}

bool AsymptoticRegion3DL18All(double t1, double t2, double t3){
	return AsymptoticRegion3DL18(t1, t2, t3) || AsymptoticRegion3DL18(t1, t3, t2) || AsymptoticRegion3DL18(t2, t1, t3) || 
		   AsymptoticRegion3DL18(t2, t3, t1) || AsymptoticRegion3DL18(t3, t1, t2) || AsymptoticRegion3DL18(t3, t2, t1);
}

bool AsymptoticRegion3DAll(double t1, double t2, double t3) {
    return AsymptoticRegion2DAll(t1, t2 + t3) || AsymptoticRegion2DAll(t2, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, t3) || AsymptoticRegion2DAll(t1 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, t1) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3, t2 + t3) || AsymptoticRegion2DAll(t2, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(t3, 1 - t1 - t2 - t3 + t2) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t2, t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t3) || AsymptoticRegion2DAll(t1 + t3, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t1) ||
           AsymptoticRegion2DAll(t1, t2 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t2, t1 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t2) || AsymptoticRegion2DAll(t2 + 1 - t1 - t2 - t3, t1) ||
		   AsymptoticRegion3DL722All(t1, t2, t3) || 
		   AsymptoticRegion3DL722All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t2, t3, 1 - t1 - t2 - t3) ||
		   AsymptoticRegion3DL18All(t1, t2, t3) || 
		   AsymptoticRegion3DL18All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t2, t3, 1 - t1 - t2 - t3);
}

bool AsymptoticRegion4DAllNo5(double t1, double t2, double t3, double t4) {
    return AsymptoticRegion2DAll(t1, t2 + t3 + t4) || AsymptoticRegion2DAll(t2, t1 + t3 + t4) ||
           AsymptoticRegion2DAll(t3, t1 + t2 + t4) || AsymptoticRegion2DAll(t4, t1 + t2 + t3) ||
           AsymptoticRegion2DAll(t1 + t2, t3 + t4) || AsymptoticRegion2DAll(t1 + t3, t2 + t4) ||
           AsymptoticRegion2DAll(t1 + t4, t2 + t3) || AsymptoticRegion2DAll(t2 + t3, t1 + t4) ||
           AsymptoticRegion2DAll(t2 + t4, t1 + t3) || AsymptoticRegion2DAll(t3 + t4, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2 + t3, t4) || AsymptoticRegion2DAll(t1 + t2 + t4, t3) ||
           AsymptoticRegion2DAll(t1 + t3 + t4, t2) || AsymptoticRegion2DAll(t2 + t3 + t4, t1) ||
		   		    AsymptoticRegion3DAll(t1, t2, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t3, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t4, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t2, t1, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t3, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t4, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t3, t1, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t2, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t4, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t4, t1, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t2, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t3, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t1, t3 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t2, t3 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t2, t4) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t3, t2 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t2, t3) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t3, t2) || 
		   		    AsymptoticRegion3DAll(t4, t2 + t3, t1) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t3, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t4, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t2, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t4, t2) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t2, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t3, t2) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t1, t4) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t4, t1) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t1, t3) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t3, t1) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t1, t2) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t2, t1) ||
		   		    AsymptoticRegion4DL722All(t1, t2, t3, t4);
}

bool AsymptoticRegion4DAll(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DAllNo5(t1, t2, t3, t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) ||
	       AsymptoticRegion4DAllNo5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) ||
	       AsymptoticRegion4DAllNo5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DAllNo6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5) || 
	  AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4) ||
	  AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1) ||
	  AsymptoticRegion2DAll(t5 + t2, t3 + t4) ||
	  AsymptoticRegion2DAll(t5 + t3, t2 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t5 + t2) ||
	  AsymptoticRegion2DAll(t1 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t5 + t3, t1 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t4) || 
	  AsymptoticRegion2DAll(t1 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t5) || 
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2) ||
	   AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4) || 
	   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3) || 
	   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2) || 
	   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1) ||
 AsymptoticRegion4DL722All(t1, t2, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t3, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t4, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t1, t5, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t2, t1, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t3, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t4, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t2, t5, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t3, t1, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t2, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t4, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t3, t5, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t1, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t2, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t3, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t5, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t1, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t2, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t3, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t4, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t3, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t4, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t1, t5, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t3, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t4, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t2, t5, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t2, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t4, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t3, t5, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t2, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t3, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t4, t5, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t2, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t3, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t5, t4, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t2, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t5, t2) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t1, t5) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t5, t1) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t2, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t4, t2) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t2, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t3, t2) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t1, t4) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t4, t1) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t1, t3) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t3, t1) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t1, t2) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t2, t1) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t3, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t3, t2) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t4, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t5, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t3, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t5, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t3, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t3, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t4, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t3, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t2, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t5, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t1, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t5, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t2, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t2, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t4, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t1, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t4, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t2, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t2, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t3, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t1, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t3, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t1, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t2, t1) ||
 AsymptoticRegion5DL722All(t1, t2, t3, t4, t5);
}

bool AsymptoticRegion5DAll(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DAllNo6(t1, t2, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion6DAllNo7(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t6, t1 + t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t5 + t6, t1 + t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t5 + t6, t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3 + t5) || 
		 AsymptoticRegion2DAll(t2 + t5 + t6, t1 + t3 + t4) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2 + t6) || 
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2 + t5) || 
		 AsymptoticRegion2DAll(t3 + t5 + t6, t1 + t2 + t4) || 
		 AsymptoticRegion2DAll(t4 + t5 + t6, t1 + t2 + t3) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t6, t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t6, t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5 + t6, t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t6, t2 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5 + t6, t2 + t4) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5 + t6, t2 + t3) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t6, t1 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5 + t6, t1 + t4) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5 + t6, t1 + t3) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5 + t6, t1 + t2) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t5, t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t6, t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5 + t6, t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5 + t6, t3) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5 + t6, t2) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5 + t6, t1) ||
		 AsymptoticRegion2DAll(t6 + t2, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t6 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t6 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t6 + t2 + t3) ||
		 AsymptoticRegion2DAll(t6 + t2 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t6 + t2) ||
		 AsymptoticRegion2DAll(t1 + t6, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t6 + t3) ||
		 AsymptoticRegion2DAll(t1 + t6 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t6 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t6) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2) ||		 
	       AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t6, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t6, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t6, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t6, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t6, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t3, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t4, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t5, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t4 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t5 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t4 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t5 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t4 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t5 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t3 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t5 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t3 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t4 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t3 + t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t3 + t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t4 + t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1, t4 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2, t4 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3, t4 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4, t3 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t5, t3 + t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t6, t3 + t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t3, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t3, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t4, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t3 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t3 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t3 + t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t3, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t3, t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t3, t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t3, t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t4, t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t2, t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t2, t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t2, t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t4, t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2 + t4, t1) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t2, t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t3, t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2 + t3, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t2, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t2, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t2, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t4, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t2, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t3, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t1, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t1, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t1, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t4, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t1, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t3, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t1, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t2, t1);
}

bool AsymptoticRegion6DAll(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, 1 - t1 - t2 - t3 - t4 - t5 - t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5 - t6, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5 - t6, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, 1 - t1 - t2 - t3 - t4 - t5 - t6, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, 1 - t1 - t2 - t3 - t4 - t5 - t6, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(1 - t1 - t2 - t3 - t4 - t5 - t6, t2, t3, t4, t5, t6);
}

bool TypeIRegion2D(double t1, double t2) {
    return (t1 + t2 <= 0.5) || (t1 <= 0.5 && t2 < 0.5 * (3 * 0.524 - 1)) || (t2 <= 0.5 && t1 < 0.5 * (3 * 0.524 - 1));
}

bool TypeIRegion3D(double t1, double t2, double t3) {
    return (t1 + t2 <= 0.5 && t3 < 0.5 * (3 * 0.524 - 1) ) || (t1 + t3 <= 0.5 && t2 < 0.5 * (3 * 0.524 - 1) ) ||
	       (t2 + t3 <= 0.5 && t1 < 0.5 * (3 * 0.524 - 1) ) || (t1 <= 0.5 && t2 + t3 < 0.5 * (3 * 0.524 - 1) ) ||
		   (t2 <= 0.5 && t1 + t3 < 0.5 * (3 * 0.524 - 1) ) || (t3 <= 0.5 && t1 + t2 < 0.5 * (3 * 0.524 - 1) ) || (t1 + t2 + t3 <= 0.5) ||
		   (( t1 <= 0.5) && (t3 < 0.25 * (3 * 0.524 - 1)) && (2 * t2 + t3 < 0.524) && (2 * t2 + 3 * t3 < 0.5 * (1 + 0.524))) ||
		   (( t1 <= 0.5) && (t2 < 0.25 * (3 * 0.524 - 1)) && (2 * t3 + t2 < 0.524) && (2 * t3 + 3 * t2 < 0.5 * (1 + 0.524))) ||
		   (( t2 <= 0.5) && (t3 < 0.25 * (3 * 0.524 - 1)) && (2 * t1 + t3 < 0.524) && (2 * t1 + 3 * t3 < 0.5 * (1 + 0.524))) ||
		   (( t2 <= 0.5) && (t1 < 0.25 * (3 * 0.524 - 1)) && (2 * t3 + t1 < 0.524) && (2 * t3 + 3 * t1 < 0.5 * (1 + 0.524))) ||
		   (( t3 <= 0.5) && (t1 < 0.25 * (3 * 0.524 - 1)) && (2 * t2 + t1 < 0.524) && (2 * t2 + 3 * t1 < 0.5 * (1 + 0.524))) ||
		   (( t3 <= 0.5) && (t2 < 0.25 * (3 * 0.524 - 1)) && (2 * t1 + t2 < 0.524) && (2 * t1 + 3 * t2 < 0.5 * (1 + 0.524))) ||
		   (( t1 <= 0.5) && (t2 < 0.5 * (1 - 0.524)) && (t3 < 0.125 * (3 * 0.524 - 1))) ||
		   (( t1 <= 0.5) && (t3 < 0.5 * (1 - 0.524)) && (t2 < 0.125 * (3 * 0.524 - 1))) ||
		   (( t2 <= 0.5) && (t1 < 0.5 * (1 - 0.524)) && (t3 < 0.125 * (3 * 0.524 - 1))) ||
		   (( t2 <= 0.5) && (t3 < 0.5 * (1 - 0.524)) && (t1 < 0.125 * (3 * 0.524 - 1))) ||
		   (( t3 <= 0.5) && (t1 < 0.5 * (1 - 0.524)) && (t2 < 0.125 * (3 * 0.524 - 1))) ||
		   (( t3 <= 0.5) && (t2 < 0.5 * (1 - 0.524)) && (t1 < 0.125 * (3 * 0.524 - 1)));
}

bool TypeIRegion5D(double t1, double t2, double t3, double t4, double t5) {
    return   TypeIRegion3D(t1, t2, t3 + t4 + t5) || 
 TypeIRegion3D(t1, t3, t2 + t4 + t5) || 
 TypeIRegion3D(t1, t4, t2 + t3 + t5) || 
 TypeIRegion3D(t1, t5, t2 + t3 + t4) || 
 TypeIRegion3D(t2, t1, t3 + t4 + t5) || 
 TypeIRegion3D(t2, t3, t1 + t4 + t5) || 
 TypeIRegion3D(t2, t4, t1 + t3 + t5) || 
 TypeIRegion3D(t2, t5, t1 + t3 + t4) || 
 TypeIRegion3D(t3, t1, t2 + t4 + t5) || 
 TypeIRegion3D(t3, t2, t1 + t4 + t5) || 
 TypeIRegion3D(t3, t4, t1 + t2 + t5) || 
 TypeIRegion3D(t3, t5, t1 + t2 + t4) || 
 TypeIRegion3D(t4, t1, t2 + t3 + t5) || 
 TypeIRegion3D(t4, t2, t1 + t3 + t5) || 
 TypeIRegion3D(t4, t3, t1 + t2 + t5) || 
 TypeIRegion3D(t4, t5, t1 + t2 + t3) || 
 TypeIRegion3D(t5, t1, t2 + t3 + t4) || 
 TypeIRegion3D(t5, t2, t1 + t3 + t4) || 
 TypeIRegion3D(t5, t3, t1 + t2 + t4) || 
 TypeIRegion3D(t5, t4, t1 + t2 + t3) || 
 TypeIRegion3D(t1, t2 + t3 + t4, t5) || 
 TypeIRegion3D(t1, t2 + t3 + t5, t4) || 
 TypeIRegion3D(t1, t2 + t4 + t5, t3) || 
 TypeIRegion3D(t1, t3 + t4 + t5, t2) || 
 TypeIRegion3D(t2, t1 + t3 + t4, t5) || 
 TypeIRegion3D(t2, t1 + t3 + t5, t4) || 
 TypeIRegion3D(t2, t1 + t4 + t5, t3) || 
 TypeIRegion3D(t2, t3 + t4 + t5, t1) || 
 TypeIRegion3D(t3, t1 + t2 + t4, t5) || 
 TypeIRegion3D(t3, t1 + t2 + t5, t4) || 
 TypeIRegion3D(t3, t1 + t4 + t5, t2) || 
 TypeIRegion3D(t3, t2 + t4 + t5, t1) || 
 TypeIRegion3D(t4, t1 + t2 + t3, t5) || 
 TypeIRegion3D(t4, t1 + t2 + t5, t3) || 
 TypeIRegion3D(t4, t1 + t3 + t5, t2) || 
 TypeIRegion3D(t4, t2 + t3 + t5, t1) || 
 TypeIRegion3D(t5, t1 + t2 + t3, t4) || 
 TypeIRegion3D(t5, t1 + t2 + t4, t3) || 
 TypeIRegion3D(t5, t1 + t3 + t4, t2) || 
 TypeIRegion3D(t5, t2 + t3 + t4, t1) || 
 TypeIRegion3D(t1 + t2 + t3, t4, t5) || 
 TypeIRegion3D(t1 + t2 + t3, t5, t4) || 
 TypeIRegion3D(t1 + t2 + t4, t3, t5) || 
 TypeIRegion3D(t1 + t2 + t4, t5, t3) || 
 TypeIRegion3D(t1 + t2 + t5, t3, t4) || 
 TypeIRegion3D(t1 + t2 + t5, t4, t3) || 
 TypeIRegion3D(t1 + t3 + t4, t2, t5) || 
 TypeIRegion3D(t1 + t3 + t4, t5, t2) || 
 TypeIRegion3D(t1 + t3 + t5, t2, t4) || 
 TypeIRegion3D(t1 + t3 + t5, t4, t2) || 
 TypeIRegion3D(t1 + t4 + t5, t2, t3) || 
 TypeIRegion3D(t1 + t4 + t5, t3, t2) || 
 TypeIRegion3D(t2 + t3 + t4, t1, t5) || 
 TypeIRegion3D(t2 + t3 + t4, t5, t1) || 
 TypeIRegion3D(t2 + t3 + t5, t1, t4) || 
 TypeIRegion3D(t2 + t3 + t5, t4, t1) || 
 TypeIRegion3D(t2 + t4 + t5, t1, t3) || 
 TypeIRegion3D(t2 + t4 + t5, t3, t1) || 
 TypeIRegion3D(t3 + t4 + t5, t1, t2) || 
 TypeIRegion3D(t3 + t4 + t5, t2, t1) || 
 TypeIRegion3D(t1, t2 + t3, t4 + t5) || 
 TypeIRegion3D(t1, t2 + t4, t3 + t5) || 
 TypeIRegion3D(t1, t2 + t5, t3 + t4) || 
 TypeIRegion3D(t1, t3 + t4, t2 + t5) || 
 TypeIRegion3D(t1, t3 + t5, t2 + t4) || 
 TypeIRegion3D(t1, t4 + t5, t2 + t3) || 
 TypeIRegion3D(t2, t1 + t3, t4 + t5) || 
 TypeIRegion3D(t2, t1 + t4, t3 + t5) || 
 TypeIRegion3D(t2, t1 + t5, t3 + t4) || 
 TypeIRegion3D(t2, t3 + t4, t1 + t5) || 
 TypeIRegion3D(t2, t3 + t5, t1 + t4) || 
 TypeIRegion3D(t2, t4 + t5, t1 + t3) || 
 TypeIRegion3D(t3, t1 + t2, t4 + t5) || 
 TypeIRegion3D(t3, t1 + t4, t2 + t5) || 
 TypeIRegion3D(t3, t1 + t5, t2 + t4) || 
 TypeIRegion3D(t3, t2 + t4, t1 + t5) || 
 TypeIRegion3D(t3, t2 + t5, t1 + t4) || 
 TypeIRegion3D(t3, t4 + t5, t1 + t2) || 
 TypeIRegion3D(t4, t1 + t2, t3 + t5) || 
 TypeIRegion3D(t4, t1 + t3, t2 + t5) || 
 TypeIRegion3D(t4, t1 + t5, t2 + t3) || 
 TypeIRegion3D(t4, t2 + t3, t1 + t5) || 
 TypeIRegion3D(t4, t2 + t5, t1 + t3) || 
 TypeIRegion3D(t4, t3 + t5, t1 + t2) || 
 TypeIRegion3D(t5, t1 + t2, t3 + t4) || 
 TypeIRegion3D(t5, t1 + t3, t2 + t4) || 
 TypeIRegion3D(t5, t1 + t4, t2 + t3) || 
 TypeIRegion3D(t5, t2 + t3, t1 + t4) || 
 TypeIRegion3D(t5, t2 + t4, t1 + t3) || 
 TypeIRegion3D(t5, t3 + t4, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3, t4 + t5) || 
 TypeIRegion3D(t1 + t2, t4, t3 + t5) || 
 TypeIRegion3D(t1 + t2, t5, t3 + t4) || 
 TypeIRegion3D(t1 + t3, t2, t4 + t5) || 
 TypeIRegion3D(t1 + t3, t4, t2 + t5) || 
 TypeIRegion3D(t1 + t3, t5, t2 + t4) || 
 TypeIRegion3D(t1 + t4, t2, t3 + t5) || 
 TypeIRegion3D(t1 + t4, t3, t2 + t5) || 
 TypeIRegion3D(t1 + t4, t5, t2 + t3) || 
 TypeIRegion3D(t1 + t5, t2, t3 + t4) || 
 TypeIRegion3D(t1 + t5, t3, t2 + t4) || 
 TypeIRegion3D(t1 + t5, t4, t2 + t3) || 
 TypeIRegion3D(t2 + t3, t1, t4 + t5) || 
 TypeIRegion3D(t2 + t3, t4, t1 + t5) || 
 TypeIRegion3D(t2 + t3, t5, t1 + t4) || 
 TypeIRegion3D(t2 + t4, t1, t3 + t5) || 
 TypeIRegion3D(t2 + t4, t3, t1 + t5) || 
 TypeIRegion3D(t2 + t4, t5, t1 + t3) || 
 TypeIRegion3D(t2 + t5, t1, t3 + t4) || 
 TypeIRegion3D(t2 + t5, t3, t1 + t4) || 
 TypeIRegion3D(t2 + t5, t4, t1 + t3) || 
 TypeIRegion3D(t3 + t4, t1, t2 + t5) || 
 TypeIRegion3D(t3 + t4, t2, t1 + t5) || 
 TypeIRegion3D(t3 + t4, t5, t1 + t2) || 
 TypeIRegion3D(t3 + t5, t1, t2 + t4) || 
 TypeIRegion3D(t3 + t5, t2, t1 + t4) || 
 TypeIRegion3D(t3 + t5, t4, t1 + t2) || 
 TypeIRegion3D(t4 + t5, t1, t2 + t3) || 
 TypeIRegion3D(t4 + t5, t2, t1 + t3) || 
 TypeIRegion3D(t4 + t5, t3, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3 + t4, t5) || 
 TypeIRegion3D(t1 + t2, t3 + t5, t4) || 
 TypeIRegion3D(t1 + t2, t4 + t5, t3) || 
 TypeIRegion3D(t1 + t3, t2 + t4, t5) || 
 TypeIRegion3D(t1 + t3, t2 + t5, t4) || 
 TypeIRegion3D(t1 + t3, t4 + t5, t2) || 
 TypeIRegion3D(t1 + t4, t2 + t3, t5) || 
 TypeIRegion3D(t1 + t4, t2 + t5, t3) || 
 TypeIRegion3D(t1 + t4, t3 + t5, t2) || 
 TypeIRegion3D(t1 + t5, t2 + t3, t4) || 
 TypeIRegion3D(t1 + t5, t2 + t4, t3) || 
 TypeIRegion3D(t1 + t5, t3 + t4, t2) || 
 TypeIRegion3D(t2 + t3, t1 + t4, t5) || 
 TypeIRegion3D(t2 + t3, t1 + t5, t4) || 
 TypeIRegion3D(t2 + t3, t4 + t5, t1) || 
 TypeIRegion3D(t2 + t4, t1 + t3, t5) || 
 TypeIRegion3D(t2 + t4, t1 + t5, t3) || 
 TypeIRegion3D(t2 + t4, t3 + t5, t1) || 
 TypeIRegion3D(t2 + t5, t1 + t3, t4) || 
 TypeIRegion3D(t2 + t5, t1 + t4, t3) || 
 TypeIRegion3D(t2 + t5, t3 + t4, t1) || 
 TypeIRegion3D(t3 + t4, t1 + t2, t5) || 
 TypeIRegion3D(t3 + t4, t1 + t5, t2) || 
 TypeIRegion3D(t3 + t4, t2 + t5, t1) || 
 TypeIRegion3D(t3 + t5, t1 + t2, t4) || 
 TypeIRegion3D(t3 + t5, t1 + t4, t2) || 
 TypeIRegion3D(t3 + t5, t2 + t4, t1) || 
 TypeIRegion3D(t4 + t5, t1 + t2, t3) || 
 TypeIRegion3D(t4 + t5, t1 + t3, t2) || 
 TypeIRegion3D(t4 + t5, t2 + t3, t1);
}

bool TypeIRegion7D(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
	return  TypeIRegion2D(t1, t2 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2, t1 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t3, t1 + t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t4, t1 + t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t5, t1 + t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t6, t1 + t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t7, t1 + t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2, t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3, t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t4, t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t5, t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t6, t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t7, t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t3, t1 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t4, t1 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t5, t1 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t6, t1 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t7, t1 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t3 + t4, t1 + t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t3 + t5, t1 + t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t3 + t6, t1 + t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t3 + t7, t1 + t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t4 + t5, t1 + t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t4 + t6, t1 + t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t4 + t7, t1 + t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t5 + t6, t1 + t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t5 + t7, t1 + t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t6 + t7, t1 + t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t3, t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4, t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t5, t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t6, t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t7, t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t4, t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t5, t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t6, t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t7, t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t4 + t5, t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t4 + t6, t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t4 + t7, t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t5 + t6, t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t5 + t7, t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t6 + t7, t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t2 + t3 + t4, t1 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t5, t1 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t6, t1 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t7, t1 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t4 + t5, t1 + t3 + t6 + t7) || 
 TypeIRegion2D(t2 + t4 + t6, t1 + t3 + t5 + t7) || 
 TypeIRegion2D(t2 + t4 + t7, t1 + t3 + t5 + t6) || 
 TypeIRegion2D(t2 + t5 + t6, t1 + t3 + t4 + t7) || 
 TypeIRegion2D(t2 + t5 + t7, t1 + t3 + t4 + t6) || 
 TypeIRegion2D(t2 + t6 + t7, t1 + t3 + t4 + t5) || 
 TypeIRegion2D(t3 + t4 + t5, t1 + t2 + t6 + t7) || 
 TypeIRegion2D(t3 + t4 + t6, t1 + t2 + t5 + t7) || 
 TypeIRegion2D(t3 + t4 + t7, t1 + t2 + t5 + t6) || 
 TypeIRegion2D(t3 + t5 + t6, t1 + t2 + t4 + t7) || 
 TypeIRegion2D(t3 + t5 + t7, t1 + t2 + t4 + t6) || 
 TypeIRegion2D(t3 + t6 + t7, t1 + t2 + t4 + t5) || 
 TypeIRegion2D(t4 + t5 + t6, t1 + t2 + t3 + t7) || 
 TypeIRegion2D(t4 + t5 + t7, t1 + t2 + t3 + t6) || 
 TypeIRegion2D(t4 + t6 + t7, t1 + t2 + t3 + t5) || 
 TypeIRegion2D(t5 + t6 + t7, t1 + t2 + t3 + t4) || 
 TypeIRegion2D(t1 + t2 + t3 + t4, t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5, t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t6, t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t7, t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t5, t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t6, t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t7, t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t5 + t6, t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t5 + t7, t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t6 + t7, t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t3 + t4 + t5, t2 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t6, t2 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t7, t2 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t5 + t6, t2 + t4 + t7) || 
 TypeIRegion2D(t1 + t3 + t5 + t7, t2 + t4 + t6) || 
 TypeIRegion2D(t1 + t3 + t6 + t7, t2 + t4 + t5) || 
 TypeIRegion2D(t1 + t4 + t5 + t6, t2 + t3 + t7) || 
 TypeIRegion2D(t1 + t4 + t5 + t7, t2 + t3 + t6) || 
 TypeIRegion2D(t1 + t4 + t6 + t7, t2 + t3 + t5) || 
 TypeIRegion2D(t1 + t5 + t6 + t7, t2 + t3 + t4) || 
 TypeIRegion2D(t2 + t3 + t4 + t5, t1 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t6, t1 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t7, t1 + t5 + t6) || 
 TypeIRegion2D(t2 + t3 + t5 + t6, t1 + t4 + t7) || 
 TypeIRegion2D(t2 + t3 + t5 + t7, t1 + t4 + t6) || 
 TypeIRegion2D(t2 + t3 + t6 + t7, t1 + t4 + t5) || 
 TypeIRegion2D(t2 + t4 + t5 + t6, t1 + t3 + t7) || 
 TypeIRegion2D(t2 + t4 + t5 + t7, t1 + t3 + t6) || 
 TypeIRegion2D(t2 + t4 + t6 + t7, t1 + t3 + t5) || 
 TypeIRegion2D(t2 + t5 + t6 + t7, t1 + t3 + t4) || 
 TypeIRegion2D(t3 + t4 + t5 + t6, t1 + t2 + t7) || 
 TypeIRegion2D(t3 + t4 + t5 + t7, t1 + t2 + t6) || 
 TypeIRegion2D(t3 + t4 + t6 + t7, t1 + t2 + t5) || 
 TypeIRegion2D(t3 + t5 + t6 + t7, t1 + t2 + t4) || 
 TypeIRegion2D(t4 + t5 + t6 + t7, t1 + t2 + t3) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5, t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6, t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t7, t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6, t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t7, t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t6 + t7, t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6, t3 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t7, t3 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t6 + t7, t3 + t5) || 
 TypeIRegion2D(t1 + t2 + t5 + t6 + t7, t3 + t4) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6, t2 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t7, t2 + t6) || 
 TypeIRegion2D(t1 + t3 + t4 + t6 + t7, t2 + t5) || 
 TypeIRegion2D(t1 + t3 + t5 + t6 + t7, t2 + t4) || 
 TypeIRegion2D(t1 + t4 + t5 + t6 + t7, t2 + t3) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6, t1 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t7, t1 + t6) || 
 TypeIRegion2D(t2 + t3 + t4 + t6 + t7, t1 + t5) || 
 TypeIRegion2D(t2 + t3 + t5 + t6 + t7, t1 + t4) || 
 TypeIRegion2D(t2 + t4 + t5 + t6 + t7, t1 + t3) || 
 TypeIRegion2D(t3 + t4 + t5 + t6 + t7, t1 + t2) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t6, t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t7, t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6 + t7, t5) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6 + t7, t4) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6 + t7, t3) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6 + t7, t2) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6 + t7, t1);
}

bool belowNu(double t1, double t2) {
    return (
        (0.048 <= t1 && t1 < 0.068 && t2 < min(t1, (2 * (0.524 - t1)) / 19)) ||
        (0.068 <= t1 && t1 < 0.116 && t2 < (2 * (0.524 - t1)) / 17) ||
        (0.116 <= t1 && t1 < 0.164 && t2 < (2 * (0.524 - t1)) / 15) ||
        (0.164 <= t1 && t1 < 0.212 && t2 < (2 * (0.524 - t1)) / 13) ||
        (0.212 <= t1 && t1 < 0.26 && t2 < (2 * (0.524 - t1)) / 11) ||
        (0.26 <= t1 && t1 < 0.308 && t2 < (2 * (0.524 - t1)) / 9) ||
        (0.308 <= t1 && t1 < 0.356 && t2 < (2 * (0.524 - t1)) / 7) ||
        (0.356 <= t1 && t1 < 0.404 && t2 < (2 * (0.524 - t1)) / 5) ||
        (0.404 <= t1 && t1 < 0.452 && t2 < (2 * (0.524 - t1)) / 3) ||
        (0.452 <= t1 && t1 < 0.5 && t2 < min(0.096, 2 * (0.524 - t1)))
    );
}

bool RegionA13DLoss(double t1, double t2, double t3) {
    double theta0 = 0.048;
    return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1)) && (t2 < 0.5 * (3 * 0.524 - 1)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionA14DSaving(double t1, double t2, double t3, double t4) {
    double theta0 = 0.048;
    return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1)) && (t2 < 0.5 * (3 * 0.524 - 1)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) && (t3 < 0.5 * (1 - t1 - t2 - t3)) 
		   && (t3 < t4 && t4 < 0.5 * (1 - t1 - t2 - t3)) && AsymptoticRegion4DAll(t1, t2, t3, t4)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionA15DLoss(double t1, double t2, double t3, double t4, double t5) {
    double theta0 = 0.048;
    return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1)) && (t2 < 0.5 * (3 * 0.524 - 1)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && TypeIRegion5D(t1, t2, t3, t3, 0) && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)))
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4)));
}

bool RegionA23DLoss(double t1, double t2, double t3) {
    double theta0 = 0.048;
    return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1)) && (t2 >= 0.5 * (3 * 0.524 - 1)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionC3DLoss(double t1, double t2, double t3) {
    double theta0 = 0.048;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && !(TypeIRegion3D(t1, t2, t3) && TypeIRegion3D(1 - t1 - t2 - t3, t2, t3))
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionC5DLoss1(double t1, double t2, double t3, double t4, double t5) {
    double theta0 = 0.048;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && TypeIRegion5D(t1, t2, t3, t3, 0) && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) 
		   && !TypeIRegion7D(t1, t2, t3, t4, t5, t5, 0) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) 
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4)));
}

bool RegionC5DLoss2(double t1, double t2, double t3, double t4, double t5) {
    double theta0 = 0.048;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && (TypeIRegion3D(t1, t2, t3) && TypeIRegion3D(1 - t1 - t2 - t3, t2, t3)) 
		   && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5) 
		   && !TypeIRegion7D(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5, t5, 0) 
		   && !TypeIRegion7D(t1 - t5, t2, t3, t4, t5, t4, 0) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) 
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < 0.5 * t1);
}

bool RegionC7DLoss1(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    double theta0 = 0.048;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && TypeIRegion5D(t1, t2, t3, t3, 0) && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) 
		   && TypeIRegion7D(t1, t2, t3, t4, t5, t5, 0) && !AsymptoticRegion6DAll(t1, t2, t3, t4, t5, t6) && !AsymptoticRegion6DAll(t1, t2, t3, t4, t5, t6 + t7) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) 
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4))) 
		   && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t4 - t5))) 
		   && (theta0 <= t7 && t7 < min(t6, 0.5 * (1 - t1 - t2 - t3 - t4 - t5 - t6)));
}

bool RegionC7DLoss2(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    double theta0 = 0.048;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && (TypeIRegion3D(t1, t2, t3) && TypeIRegion3D(1 - t1 - t2 - t3, t2, t3)) 
		   && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5) 
		   && TypeIRegion7D(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5, t5, 0) 
		   && !AsymptoticRegion6DAll(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5, t6) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5, t6 + t7) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) 
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < 0.5 * t1) 
		   && (theta0 <= t6 && t6 < min(t5, 0.5 * (t1 - t5))) 
		   && (theta0 <= t7 && t7 < min(t6, 0.5 * (t1 - t5 - t6)));
}

bool RegionC7DLoss3(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    double theta0 = 0.048;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && (TypeIRegion3D(t1, t2, t3) && TypeIRegion3D(1 - t1 - t2 - t3, t2, t3)) 
		   && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5) 
		   && !TypeIRegion7D(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5, t5, 0) 
		   && TypeIRegion7D(t1 - t5, t2, t3, t4, t5, t4, 0) 
		   && !AsymptoticRegion6DAll(t1 - t5, t2, t3, t4, t5, t6) && !AsymptoticRegion6DAll(t1 - t5, t2, t3, t4, t5, t6 + t7) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) 
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < 0.5 * t1) 
		   && (theta0 <= t6 && t6 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4))) 
		   && (theta0 <= t7 && t7 < min(t6, 0.5 * (1 - t1 - t2 - t3 - t4 - t6)));
}

// Define the integrand function

double integrandA13DLoss(double t1, double t2, double t3) {
    if (RegionA13DLoss(t1, t2, t3)) {
        return omega1((1 - t1 - t2 - t3) / t3) / (t1 * t2 * t3 * t3);
    } else {
	        return 0.0;
	}
}

double integrandA14DSaving(double t1, double t2, double t3, double t4) {
    if (RegionA14DSaving(t1, t2, t3, t4)) {
        return omega0((1 - t1 - t2 - t3 - t4) / t4) / (t1 * t2 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandA15DLoss(double t1, double t2, double t3, double t4, double t5) {
    if (RegionA15DLoss(t1, t2, t3, t4, t5)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5) / t5) / (t1 * t2 * t3 * t4 * t5 * t5);
    } else {
	        return 0.0;
	}
}

double integrandA23DLoss(double t1, double t2, double t3) {
    if (RegionA23DLoss(t1, t2, t3)) {
        return omega1((1 - t1 - t2 - t3) / t3) / (t1 * t2 * t3 * t3);
    } else {
	        return 0.0;
	}
}

double integrandC3DLoss(double t1, double t2, double t3) {
    if (RegionC3DLoss(t1, t2, t3)) {
        return omega1((1 - t1 - t2 - t3) / t3) / (t1 * t2 * t3 * t3);
    } else {
	        return 0.0;
	}
}

double integrandC5DLoss1(double t1, double t2, double t3, double t4, double t5) {
    if (RegionC5DLoss1(t1, t2, t3, t4, t5)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5) / t5) / (t1 * t2 * t3 * t4 * t5 * t5);
    } else {
	        return 0.0;
	}
}

double integrandC5DLoss2(double t1, double t2, double t3, double t4, double t5) {
    if (RegionC5DLoss2(t1, t2, t3, t4, t5)) {
        return omega1((1 - t1 - t2 - t3 - t4) / t4) * omega1((t1 - t5) / t5) / (t2 * t3 * t4 * t4 * t5 * t5);
    } else {
	        return 0.0;
	}
}

double integrandC7DLoss1(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    if (RegionC7DLoss1(t1, t2, t3, t4, t5, t6, t7)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5 - t6 - t7) / t7) / (t1 * t2 * t3 * t4 * t5 * t6 * t7 * t7);
    } else {
	        return 0.0;
	}
}

double integrandC7DLoss2(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    if (RegionC7DLoss2(t1, t2, t3, t4, t5, t6, t7)) {
        return omega1((1 - t1 - t2 - t3 - t4) / t4) * omega1((t1 - t5 - t6 - t7) / t7) / (t2 * t3 * t4 * t4 * t5 * t6 * t7 * t7);
    } else {
	        return 0.0;
	}
}

double integrandC7DLoss3(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    if (RegionC7DLoss3(t1, t2, t3, t4, t5, t6, t7)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t6 - t7) / t7) * omega1((t1 - t5) / t5) / (t2 * t3 * t4 * t5 * t5 * t6 * t7 * t7);
    } else {
	        return 0.0;
	}
}

// Trapezoidal rule for 1D integration
double trapezoidal_1D(double (*f)(double), double a, double b, int n) {
    double h = (b - a) / n;
    double sum = 0.5 * (f(a) + f(b));
    for (int i = 1; i < n; ++i) {
        double x = a + i * h;
        sum += f(x);
    }
    return sum * h;
}

// Trapezoidal rule for 2D integration
double trapezoidal_2D(double (*f)(double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            double weight = 1.0;
            if (i == 0 || i == n1) weight *= 0.5;
            if (j == 0 || j == n2) weight *= 0.5;
            sum += weight * f(t1, t2);
        }
    }
    return sum * h1 * h2;
}

// Trapezoidal rule for 3D integration
double trapezoidal_3D_parallel(double (*f)(double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        double weight = 1.0;
                        if (i == 0 || i == n1) weight *= 0.5;
                        if (j == 0 || j == n2) weight *= 0.5;
                        if (k == 0 || k == n3) weight *= 0.5;
                        local_sum += weight * f(t1, t2, t3);
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3;
}

// Trapezoidal rule for 4D integration
double trapezoidal_4D(double (*f)(double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    double weight = 1.0;
                    if (i == 0 || i == n1) weight *= 0.5;
                    if (j == 0 || j == n2) weight *= 0.5;
                    if (k == 0 || k == n3) weight *= 0.5;
                    if (l == 0 || l == n4) weight *= 0.5;
                    sum += weight * f(t1, t2, t3, t4);
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4;
}

double trapezoidal_4D_parallel(double (*f)(double, double, double, double),
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
                      size_t num_threads_requested = 160) 
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;

    int total_i = n1 + 1;
    
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            local_sum += weight * f(t1, t2, t3, t4);
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4;
}

// Trapezoidal rule for 5D integration
double trapezoidal_5D_parallel(double (*f)(double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                double weight = 1.0;
                                if (i == 0 || i == n1) weight *= 0.5;
                                if (j == 0 || j == n2) weight *= 0.5;
                                if (k == 0 || k == n3) weight *= 0.5;
                                if (l == 0 || l == n4) weight *= 0.5;
                                if (x == 0 || x == n5) weight *= 0.5;
                                local_sum += weight * f(t1, t2, t3, t4, t5);
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5;
}

// Trapezoidal rule for 6D integration
double trapezoidal_6D(double (*f)(double, double, double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
					  double a5, double b5, int n5,
					  double a6, double b6, int n6) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    for (int x = 0; x <= n5; ++x) {
					    double t5 = a5 + x * h5;
					    for (int y = 0; y <= n4; ++y) {
							double t6 = a6 + y * h6;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            if (x == 0 || x == n5) weight *= 0.5;
                            if (y == 0 || y == n6) weight *= 0.5;
                            sum += weight * f(t1, t2, t3, t4, t5, t6);
					    }
                    }
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

double trapezoidal_6D_parallel(double (*f)(double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    double weight = 1.0;
                                    if (i == 0 || i == n1) weight *= 0.5;
                                    if (j == 0 || j == n2) weight *= 0.5;
                                    if (k == 0 || k == n3) weight *= 0.5;
                                    if (l == 0 || l == n4) weight *= 0.5;
                                    if (x == 0 || x == n5) weight *= 0.5;
                                    if (y == 0 || y == n6) weight *= 0.5;
                                    local_sum += weight * f(t1, t2, t3, t4, t5, t6);
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

// Trapezoidal rule for 7D integration
double trapezoidal_7D_parallel(double (*f)(double, double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               double a7, double b7, int n7,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double h7 = (b7 - a7) / n7;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    for (int z = 0; z <= n7; ++z) {
                                        double t7 = a7 + z * h7;
                                        double weight = 1.0;
                                        if (i == 0 || i == n1) weight *= 0.5;
                                        if (j == 0 || j == n2) weight *= 0.5;
                                        if (k == 0 || k == n3) weight *= 0.5;
                                        if (l == 0 || l == n4) weight *= 0.5;
                                        if (x == 0 || x == n5) weight *= 0.5;
                                        if (y == 0 || y == n6) weight *= 0.5;
                                        if (z == 0 || z == n7) weight *= 0.5;
                                        local_sum += weight * f(t1, t2, t3, t4, t5, t6, t7);
                                    }
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6 * h7;
}

int main() {
    double v0 = 0.048;
    size_t requested_threads = 160;

    // Define the integration limits
    double a1 = v0, b1 = 0.5;
    double a2 = v0, b2 = 1.0/3;
    double a3 = v0, b3 = 0.25;
    double a4 = v0, b4 = 0.2;
    double a4S = v0, b4S = (1 - (3 * v0))/2;
    double a51 = v0, b51 = 1.0/6;
    double a52 = v0, b52 = 0.25;
    double a61 = v0, b61 = 1.0/7;
    double a62 = v0, b62 = 0.25;
    double a63 = v0, b63 = 0.2;
    double a71 = v0, b71 = 0.125;
    double a72 = v0, b72 = 0.25;
    double a73 = v0, b73 = 0.2;

    // Define the number of intervals for each dimension
    int n1 = 10, n2 = 10, n3 = 10, n4 = 10, n5 = 10, n6 = 10, n7 = 10;
    
    // Perform the integration
    
    //double A13DLoss = trapezoidal_3D_parallel(integrandA13DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, requested_threads);
    //double A14DSaving = trapezoidal_4D_parallel(integrandA14DSaving, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4S, b4S, n4, requested_threads);
    //double A15DLoss = trapezoidal_5D_parallel(integrandA15DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a51, b51, n5, requested_threads);
    //double A23DLoss = trapezoidal_3D_parallel(integrandA23DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, requested_threads);
    //double C3DLoss = trapezoidal_3D_parallel(integrandC3DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, requested_threads);
	//double C5DLoss1 = trapezoidal_5D_parallel(integrandC5DLoss1, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a51, b51, n5, requested_threads);
	//double C5DLoss2 = trapezoidal_5D_parallel(integrandC5DLoss2, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a52, b52, n5, requested_threads);
	//double C7DLoss1 = trapezoidal_7D_parallel(integrandC7DLoss1, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a51, b51, n5, a61, b61, n6, a71, b71, n7, requested_threads);
	//double C7DLoss2 = trapezoidal_7D_parallel(integrandC7DLoss2, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a52, b52, n5, a62, b62, n6, a72, b72, n7, requested_threads);
	//double C7DLoss3 = trapezoidal_7D_parallel(integrandC7DLoss3, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a52, b52, n5, a63, b63, n6, a73, b73, n7, requested_threads);
	
	//cout << "The result of the integration A13DLoss is: " << A13DLoss << endl;
	//cout << "The result of the integration A14DSaving is: " << A14DSaving << endl;
	//cout << "The result of the integration A15DLoss is: " << A15DLoss << endl;
	//cout << "The result of the integration A23DLoss is: " << A23DLoss << endl;
	//cout << "The result of the integration C3DLoss is: " << C3DLoss << endl;
    //cout << "The result of the integration C5DLoss1 is: " << C5DLoss1 << endl;
    //cout << "The result of the integration C5DLoss2 is: " << C5DLoss2 << endl;
    //cout << "The result of the integration C7DLoss1 is: " << C7DLoss1 << endl;
    //cout << "The result of the integration C7DLoss2 is: " << C7DLoss2 << endl;
    //cout << "The result of the integration C7DLoss3 is: " << C7DLoss3 << endl;


    system("pause");
    return 0;
    
    /*
    The result of the integration A13DLoss is: 0.320623 (50 50 50)
    The result of the integration A13DLoss is: 0.326727 (100 100 100)
    The result of the integration A13DLoss is: 0.322621 (200 200 200)
    The result of the integration A13DLoss is: 0.324928 (1000 1000 1000)
    
    The result of the integration A14DSaving is: 0.0380098 (10 10 10 10)
    The result of the integration A14DSaving is: 0.0319522 (50 50 50 50)
    The result of the integration A14DSaving is: 0.0332771 (100 100 100 100)
    The result of the integration A14DSaving is: 0.032881 (200 200 100 100)
    
    The result of the integration A15DLoss is: 0.0167083 (10 10 10 10 10)
    The result of the integration A15DLoss is: 0.0143939 (50 50 20 20 20)
    The result of the integration A15DLoss is: 0.0141882 (100 100 20 20 20)
    The result of the integration A15DLoss is: 0.0150061 (100 100 50 20 20)
    
    The result of the integration A23DLoss is: 0.162471 (50 50 50)
    The result of the integration A23DLoss is: 0.153267 (100 100 100)
    The result of the integration A23DLoss is: 0.158496 (200 200 200)
    The result of the integration A23DLoss is: 0.154215 (1000 1000 1000)
    
    The result of the integration C3DLoss is: 0.292984 (50 50 50)
    The result of the integration C3DLoss is: 0.288198 (100 100 100)
    The result of the integration C3DLoss is: 0.289243 (200 200 200)
    The result of the integration C3DLoss is: 0.290018 (1000 1000 1000)
    
    The result of the integration C5DLoss1 is: 0.0251217 (10 10 10 10 10)
    The result of the integration C5DLoss1 is: 0.0327204 (50 50 20 20 20)
    The result of the integration C5DLoss1 is: 0.0327465 (100 100 20 20 20)
    The result of the integration C5DLoss1 is: 0.0350697 (100 100 50 20 20)
    
    The result of the integration C5DLoss2 is: 0.0523367 (10 10 10 10 10)
    The result of the integration C5DLoss2 is: 0.103919 (50 50 20 20 20)
    The result of the integration C5DLoss2 is: 0.103105 (100 100 20 20 20)
    The result of the integration C5DLoss2 is: 0.0990609 (100 100 50 20 20)
    
    The result of the integration C7DLoss1 is: 0.000982711 (10 10 10 10 10 10 10)
    The result of the integration C7DLoss1 is: 0.000956664 (100 10 10 10 10 10 10)
    
    The result of the integration C7DLoss2 is: 0 (10 10 10 10 10 10 10)
    The result of the integration C7DLoss2 is: 4.66562e-05 (100 10 10 10 10 10 10)
    
    The result of the integration C7DLoss3 is: 0 (10 10 10 10 10 10 10)
    The result of the integration C7DLoss3 is: 0 (100 10 10 10 10 10 10)
	*/
	
}


==> anc/UB_525_160.cpp <==
#include <iostream>
#include <cmath>
#include <vector>
#include <algorithm>
#include <thread>
#include <functional>
#include <numeric>
// #include <boost/math/special_functions/polylog.hpp>

using namespace std;

// Define the upper and lower bounds for the Buchstab function
double omega1(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5644; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5617;
}

double omega0(double u) {
  if(u < 1) {
    return 0;
  }
  if(u >= 1 && u < 2) {
    return 1.0/u;
  } else if(u < 3) {
    return ((1 + std::log(u-1))/u);
  } else if(u < 4) {
    return 0.5607; // ((1 + std::log(u-1))/u) + (std::log(u-2) * std::log(u-1) + boost::math::polylog(2, 2-u) + (M_PI * M_PI)/12 )/u;
  }
  return 0.5612;
}

// Define the region functions
bool AsymptoticRegion2D(double t1, double t2) {
    return (std::abs(t1 - t2) < 0.05 && t1 + t2 > 1 - 0.1);
}

bool AsymptoticRegion2DAll(double t1, double t2) {
    return AsymptoticRegion2D(t1, t2) || AsymptoticRegion2D(1 - t1 - t2, t1) || AsymptoticRegion2D(1 - t1 - t2, t2);
}

bool AsymptoticRegion3D(double t1, double t2, double t3) {
    return AsymptoticRegion2D(t1, t2 + t3) || AsymptoticRegion2D(t2, t1 + t3) || AsymptoticRegion2D(t3, t1 + t2) ||
           AsymptoticRegion2D(t1 + t2, t3) || AsymptoticRegion2D(t1 + t3, t2) || AsymptoticRegion2D(t2 + t3, t1);
}

bool AsymptoticRegion3DL722(double t1, double t2, double t3) {
    return (((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.525))/7) || 
			    ((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (1 - t1 - t2 - t3) >= (2 * (1 - 0.525))/11) || 
				((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/3 && 2 * (t3) + (1 - t1 - t2 - t3) >= 1 - 0.525 && (1 - t1 - t2 - t3) >= (2 *  (1 - 0.525))/5) || 
				((t1) >= 1 - 0.525 && (t2) <= (1 - 0.525)/3 && (t3) <= (1 - 0.525)/3 && (t2) + (t3) >= (4 *  (1 - 0.525))/7 && (t2) + (t3) + (1 - t1 - t2 - t3) >= (14 *  (1 - 0.525))/13));
}

bool AsymptoticRegion3DL722All(double t1, double t2, double t3) {
    return AsymptoticRegion3DL722(t1, t2, t3) || AsymptoticRegion3DL722(t1, t3, t2) || AsymptoticRegion3DL722(t2, t1, t3) || 
		   AsymptoticRegion3DL722(t2, t3, t1) || AsymptoticRegion3DL722(t3, t1, t2) || AsymptoticRegion3DL722(t3, t2, t1);
}

bool AsymptoticRegion4DL722(double t1, double t2, double t3, double t4) {
	return (((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.525))/83) || 
           ((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.525))/47) || 
           ((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/9 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.525))/35) || 
           ((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/10 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.525))/29) || 
           ((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/12 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.525))/23) || 
           ((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.525))/39) || 
           ((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/6 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.525))/23) || 
           ((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/8 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.525))/15) || 
           ((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/5 && (t4) >= (1 - 0.525)/5 && (1 - t1 - t2 - t3 - t4) >= (2 *  (1 - 0.525))/19));
}

bool AsymptoticRegion4DL722No5(double t1, double t2, double t3, double t4) {
	return  AsymptoticRegion4DL722(t1, t2, t3, t4) || 
 AsymptoticRegion4DL722(t1, t2, t4, t3) || 
 AsymptoticRegion4DL722(t1, t3, t2, t4) || 
 AsymptoticRegion4DL722(t1, t3, t4, t2) || 
 AsymptoticRegion4DL722(t1, t4, t2, t3) || 
 AsymptoticRegion4DL722(t1, t4, t3, t2) || 
 AsymptoticRegion4DL722(t2, t1, t3, t4) || 
 AsymptoticRegion4DL722(t2, t1, t4, t3) || 
 AsymptoticRegion4DL722(t2, t3, t1, t4) || 
 AsymptoticRegion4DL722(t2, t3, t4, t1) || 
 AsymptoticRegion4DL722(t2, t4, t1, t3) || 
 AsymptoticRegion4DL722(t2, t4, t3, t1) || 
 AsymptoticRegion4DL722(t3, t1, t2, t4) || 
 AsymptoticRegion4DL722(t3, t1, t4, t2) || 
 AsymptoticRegion4DL722(t3, t2, t1, t4) || 
 AsymptoticRegion4DL722(t3, t2, t4, t1) || 
 AsymptoticRegion4DL722(t3, t4, t1, t2) || 
 AsymptoticRegion4DL722(t3, t4, t2, t1) || 
 AsymptoticRegion4DL722(t4, t1, t2, t3) || 
 AsymptoticRegion4DL722(t4, t1, t3, t2) || 
 AsymptoticRegion4DL722(t4, t2, t1, t3) || 
 AsymptoticRegion4DL722(t4, t2, t3, t1) || 
 AsymptoticRegion4DL722(t4, t3, t1, t2) || 
 AsymptoticRegion4DL722(t4, t3, t2, t1);
}

bool AsymptoticRegion4DL722All(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DL722No5(t1, t2, t3, t4) || 
AsymptoticRegion4DL722No5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) || 
AsymptoticRegion4DL722No5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) || 
AsymptoticRegion4DL722No5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) || 
AsymptoticRegion4DL722No5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DL722(double t1, double t2, double t3, double t4, double t5) {
	return (((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/43 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/3611) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/44 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/1847) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/45 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/1259) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/46 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/965) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/671) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/49 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/587) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/51 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/475) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/54 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/377) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/56 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/335) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/60 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/279) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/63 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/251) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/70 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/209) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/78 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/181) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/84 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/167) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/1199) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/26 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/623) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/431) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/335) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/239) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/32 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/191) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/33 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/175) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/143) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/119) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/42 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/111) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/48 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/95) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/9 && (t5) >= (1 - 0.525)/19 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/683) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/9 && (t5) >= (1 - 0.525)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/359) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/9 && (t5) >= (1 - 0.525)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/251) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/9 && (t5) >= (1 - 0.525)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/197) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/9 && (t5) >= (1 - 0.525)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/143) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/9 && (t5) >= (1 - 0.525)/27 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/107) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/9 && (t5) >= (1 - 0.525)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/89) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/9 && (t5) >= (1 - 0.525)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/71) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/10 && (t5) >= (1 - 0.525)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/479) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/10 && (t5) >= (1 - 0.525)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/179) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/10 && (t5) >= (1 - 0.525)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/119) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/10 && (t5) >= (1 - 0.525)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/79) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/10 && (t5) >= (1 - 0.525)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/59) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/11 && (t5) >= (1 - 0.525)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/461) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/11 && (t5) >= (1 - 0.525)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/219) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/11 && (t5) >= (1 - 0.525)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/65) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/12 && (t5) >= (1 - 0.525)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/311) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/12 && (t5) >= (1 - 0.525)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/167) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/12 && (t5) >= (1 - 0.525)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/119) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/12 && (t5) >= (1 - 0.525)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/95) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/12 && (t5) >= (1 - 0.525)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/71) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/12 && (t5) >= (1 - 0.525)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/59) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/12 && (t5) >= (1 - 0.525)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/55) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/13 && (t5) >= (1 - 0.525)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/155) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/14 && (t5) >= (1 - 0.525)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/69) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/14 && (t5) >= (1 - 0.525)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/41) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/15 && (t5) >= (1 - 0.525)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/59) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/3 && (t4) >= (1 - 0.525)/15 && (t5) >= (1 - 0.525)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/39) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/839) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/22 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/439) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/239) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/25 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/199) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/28 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/139) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/30 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/119) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/36 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/89) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/40 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/79) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/13 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/311) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/167) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/119) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/95) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/18 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/71) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/20 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/59) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/21 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/55) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/24 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/47) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/279) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/55) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/143) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/79) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/8 && (t5) >= (1 - 0.525)/16 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/31) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/4 && (t4) >= (1 - 0.525)/9 && (t5) >= (1 - 0.525)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/71) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/5 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/11 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/219) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/5 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/12 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/119) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/5 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/14 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/69) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/5 && (t4) >= (1 - 0.525)/5 && (t5) >= (1 - 0.525)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/59) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/5 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/8 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/239) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/5 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/89) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/5 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/10 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/59) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/5 && (t4) >= (1 - 0.525)/6 && (t5) >= (1 - 0.525)/15 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/29) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/5 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/139) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/6 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/41) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/6 && (t4) >= (1 - 0.525)/9 && (t5) >= (1 - 0.525)/9 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/17) || 
((t1) >= 1 - 0.525 && (t2) >= (1 - 0.525)/2 && (t3) >= (1 - 0.525)/7 && (t4) >= (1 - 0.525)/7 && (t5) >= (1 - 0.525)/7 && (1 - t1 - t2 - t3 - t4 - t5) >= (2 * (1 - 0.525))/27));
}

bool AsymptoticRegion5DL722No6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722(t1, t2, t3, t4, t5) || 
 AsymptoticRegion5DL722(t1, t2, t3, t5, t4) || 
 AsymptoticRegion5DL722(t1, t2, t4, t3, t5) || 
 AsymptoticRegion5DL722(t1, t2, t4, t5, t3) || 
 AsymptoticRegion5DL722(t1, t2, t5, t3, t4) || 
 AsymptoticRegion5DL722(t1, t2, t5, t4, t3) || 
 AsymptoticRegion5DL722(t1, t3, t2, t4, t5) || 
 AsymptoticRegion5DL722(t1, t3, t2, t5, t4) || 
 AsymptoticRegion5DL722(t1, t3, t4, t2, t5) || 
 AsymptoticRegion5DL722(t1, t3, t4, t5, t2) || 
 AsymptoticRegion5DL722(t1, t3, t5, t2, t4) || 
 AsymptoticRegion5DL722(t1, t3, t5, t4, t2) || 
 AsymptoticRegion5DL722(t1, t4, t2, t3, t5) || 
 AsymptoticRegion5DL722(t1, t4, t2, t5, t3) || 
 AsymptoticRegion5DL722(t1, t4, t3, t2, t5) || 
 AsymptoticRegion5DL722(t1, t4, t3, t5, t2) || 
 AsymptoticRegion5DL722(t1, t4, t5, t2, t3) || 
 AsymptoticRegion5DL722(t1, t4, t5, t3, t2) || 
 AsymptoticRegion5DL722(t1, t5, t2, t3, t4) || 
 AsymptoticRegion5DL722(t1, t5, t2, t4, t3) || 
 AsymptoticRegion5DL722(t1, t5, t3, t2, t4) || 
 AsymptoticRegion5DL722(t1, t5, t3, t4, t2) || 
 AsymptoticRegion5DL722(t1, t5, t4, t2, t3) || 
 AsymptoticRegion5DL722(t1, t5, t4, t3, t2) || 
 AsymptoticRegion5DL722(t2, t1, t3, t4, t5) || 
 AsymptoticRegion5DL722(t2, t1, t3, t5, t4) || 
 AsymptoticRegion5DL722(t2, t1, t4, t3, t5) || 
 AsymptoticRegion5DL722(t2, t1, t4, t5, t3) || 
 AsymptoticRegion5DL722(t2, t1, t5, t3, t4) || 
 AsymptoticRegion5DL722(t2, t1, t5, t4, t3) || 
 AsymptoticRegion5DL722(t2, t3, t1, t4, t5) || 
 AsymptoticRegion5DL722(t2, t3, t1, t5, t4) || 
 AsymptoticRegion5DL722(t2, t3, t4, t1, t5) || 
 AsymptoticRegion5DL722(t2, t3, t4, t5, t1) || 
 AsymptoticRegion5DL722(t2, t3, t5, t1, t4) || 
 AsymptoticRegion5DL722(t2, t3, t5, t4, t1) || 
 AsymptoticRegion5DL722(t2, t4, t1, t3, t5) || 
 AsymptoticRegion5DL722(t2, t4, t1, t5, t3) || 
 AsymptoticRegion5DL722(t2, t4, t3, t1, t5) || 
 AsymptoticRegion5DL722(t2, t4, t3, t5, t1) || 
 AsymptoticRegion5DL722(t2, t4, t5, t1, t3) || 
 AsymptoticRegion5DL722(t2, t4, t5, t3, t1) || 
 AsymptoticRegion5DL722(t2, t5, t1, t3, t4) || 
 AsymptoticRegion5DL722(t2, t5, t1, t4, t3) || 
 AsymptoticRegion5DL722(t2, t5, t3, t1, t4) || 
 AsymptoticRegion5DL722(t2, t5, t3, t4, t1) || 
 AsymptoticRegion5DL722(t2, t5, t4, t1, t3) || 
 AsymptoticRegion5DL722(t2, t5, t4, t3, t1) || 
 AsymptoticRegion5DL722(t3, t1, t2, t4, t5) || 
 AsymptoticRegion5DL722(t3, t1, t2, t5, t4) || 
 AsymptoticRegion5DL722(t3, t1, t4, t2, t5) || 
 AsymptoticRegion5DL722(t3, t1, t4, t5, t2) || 
 AsymptoticRegion5DL722(t3, t1, t5, t2, t4) || 
 AsymptoticRegion5DL722(t3, t1, t5, t4, t2) || 
 AsymptoticRegion5DL722(t3, t2, t1, t4, t5) || 
 AsymptoticRegion5DL722(t3, t2, t1, t5, t4) || 
 AsymptoticRegion5DL722(t3, t2, t4, t1, t5) || 
 AsymptoticRegion5DL722(t3, t2, t4, t5, t1) || 
 AsymptoticRegion5DL722(t3, t2, t5, t1, t4) || 
 AsymptoticRegion5DL722(t3, t2, t5, t4, t1) || 
 AsymptoticRegion5DL722(t3, t4, t1, t2, t5) || 
 AsymptoticRegion5DL722(t3, t4, t1, t5, t2) || 
 AsymptoticRegion5DL722(t3, t4, t2, t1, t5) || 
 AsymptoticRegion5DL722(t3, t4, t2, t5, t1) || 
 AsymptoticRegion5DL722(t3, t4, t5, t1, t2) || 
 AsymptoticRegion5DL722(t3, t4, t5, t2, t1) || 
 AsymptoticRegion5DL722(t3, t5, t1, t2, t4) || 
 AsymptoticRegion5DL722(t3, t5, t1, t4, t2) || 
 AsymptoticRegion5DL722(t3, t5, t2, t1, t4) || 
 AsymptoticRegion5DL722(t3, t5, t2, t4, t1) || 
 AsymptoticRegion5DL722(t3, t5, t4, t1, t2) || 
 AsymptoticRegion5DL722(t3, t5, t4, t2, t1) || 
 AsymptoticRegion5DL722(t4, t1, t2, t3, t5) || 
 AsymptoticRegion5DL722(t4, t1, t2, t5, t3) || 
 AsymptoticRegion5DL722(t4, t1, t3, t2, t5) || 
 AsymptoticRegion5DL722(t4, t1, t3, t5, t2) || 
 AsymptoticRegion5DL722(t4, t1, t5, t2, t3) || 
 AsymptoticRegion5DL722(t4, t1, t5, t3, t2) || 
 AsymptoticRegion5DL722(t4, t2, t1, t3, t5) || 
 AsymptoticRegion5DL722(t4, t2, t1, t5, t3) || 
 AsymptoticRegion5DL722(t4, t2, t3, t1, t5) || 
 AsymptoticRegion5DL722(t4, t2, t3, t5, t1) || 
 AsymptoticRegion5DL722(t4, t2, t5, t1, t3) || 
 AsymptoticRegion5DL722(t4, t2, t5, t3, t1) || 
 AsymptoticRegion5DL722(t4, t3, t1, t2, t5) || 
 AsymptoticRegion5DL722(t4, t3, t1, t5, t2) || 
 AsymptoticRegion5DL722(t4, t3, t2, t1, t5) || 
 AsymptoticRegion5DL722(t4, t3, t2, t5, t1) || 
 AsymptoticRegion5DL722(t4, t3, t5, t1, t2) || 
 AsymptoticRegion5DL722(t4, t3, t5, t2, t1) || 
 AsymptoticRegion5DL722(t4, t5, t1, t2, t3) || 
 AsymptoticRegion5DL722(t4, t5, t1, t3, t2) || 
 AsymptoticRegion5DL722(t4, t5, t2, t1, t3) || 
 AsymptoticRegion5DL722(t4, t5, t2, t3, t1) || 
 AsymptoticRegion5DL722(t4, t5, t3, t1, t2) || 
 AsymptoticRegion5DL722(t4, t5, t3, t2, t1) || 
 AsymptoticRegion5DL722(t5, t1, t2, t3, t4) || 
 AsymptoticRegion5DL722(t5, t1, t2, t4, t3) || 
 AsymptoticRegion5DL722(t5, t1, t3, t2, t4) || 
 AsymptoticRegion5DL722(t5, t1, t3, t4, t2) || 
 AsymptoticRegion5DL722(t5, t1, t4, t2, t3) || 
 AsymptoticRegion5DL722(t5, t1, t4, t3, t2) || 
 AsymptoticRegion5DL722(t5, t2, t1, t3, t4) || 
 AsymptoticRegion5DL722(t5, t2, t1, t4, t3) || 
 AsymptoticRegion5DL722(t5, t2, t3, t1, t4) || 
 AsymptoticRegion5DL722(t5, t2, t3, t4, t1) || 
 AsymptoticRegion5DL722(t5, t2, t4, t1, t3) || 
 AsymptoticRegion5DL722(t5, t2, t4, t3, t1) || 
 AsymptoticRegion5DL722(t5, t3, t1, t2, t4) || 
 AsymptoticRegion5DL722(t5, t3, t1, t4, t2) || 
 AsymptoticRegion5DL722(t5, t3, t2, t1, t4) || 
 AsymptoticRegion5DL722(t5, t3, t2, t4, t1) || 
 AsymptoticRegion5DL722(t5, t3, t4, t1, t2) || 
 AsymptoticRegion5DL722(t5, t3, t4, t2, t1) || 
 AsymptoticRegion5DL722(t5, t4, t1, t2, t3) || 
 AsymptoticRegion5DL722(t5, t4, t1, t3, t2) || 
 AsymptoticRegion5DL722(t5, t4, t2, t1, t3) || 
 AsymptoticRegion5DL722(t5, t4, t2, t3, t1) || 
 AsymptoticRegion5DL722(t5, t4, t3, t1, t2) || 
 AsymptoticRegion5DL722(t5, t4, t3, t2, t1);
}

bool AsymptoticRegion5DL722All(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DL722No6(t1, t2, t3, t4, t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) || 
AsymptoticRegion5DL722No6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) || 
AsymptoticRegion5DL722No6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
AsymptoticRegion5DL722No6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
AsymptoticRegion5DL722No6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion3DL18(double t1, double t2, double t3) {
        double h = 1.0;
	    double k1 = 0.0;
	    double k2 = 0.0;
	    double g1 = 1.0;
	    double g2 = 2.0;
	    double g3 = 3.0;
	    double d1 = 4.0;
	    double d2 = 5.0;
    
	    double ud1 = 1 - 1.0 / (2 * d1);
	    double ud2 = 1 - 1.0 / (2 * d2);
	    double v = 1.0;
	
	    double b1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c1d1 = 1.0 / 6;
	    double c1d2 = 1.0 / 6;
	
	    double a2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c2d1 = 1.0 / 6;
	    double c2d2 = 1.0 / 6;
	
	    double b3O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b3O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b3O2d1 = 1.0 / 4;
	    double b3O2d2 = 1.0 / 4;
	    double c3O1d1 = 1.0 / 6;
	    double c3O1d2 = 1.0 / 6;
	    double c3O2d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c3O2d2 = 1.0 / 4 - 1.0 / (2 * d2);
	
	    double a4O1d1 = 1.0 / 2;
	    double a4O1d2 = 1.0 / 2;
	    double a4O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a4O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double c4O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c4O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c4O2d1 = 1.0 / 6;
	    double c4O2d2 = 1.0 / 6;
	
	    double a5O1d1 = 1.0 / 2;
	    double a5O1d2 = 1.0 / 2;
	    double a5O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a5O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double b5O1d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b5O1d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double b5O2d1 = 1.0 / 4;
	    double b5O2d2 = 1.0 / 4;
	    double c5O1d1 = 1.0 / 6;
	    double c5O1d2 = 1.0 / 6;
	    double c5O2d1 = 1.0 / 6;
	    double c5O2d2 = 1.0 / 6;
	
	    double a6O1d1 = 1.0 / 2;
	    double a6O1d2 = 1.0 / 2;
	    double a6O2d1 = 7.0 / 12 - 1.0 / (2 * d1);
	    double a6O2d2 = 7.0 / 12 - 1.0 / (2 * d2);
	    double a6O3d1 = 1.0 / 2;
	    double a6O3d2 = 1.0 / 2;
	    double b6O1d1 = 1.0 / 4;
	    double b6O1d2 = 1.0 / 4;
	    double b6O2d1 = 1.0 / 4;
	    double b6O2d2 = 1.0 / 4;
	    double b6O3d1 = 1.0 / 3 - 1.0 / (2 * d1);
	    double b6O3d2 = 1.0 / 3 - 1.0 / (2 * d2);
	    double c6O1d1 = 1.0 / 4 - 1.0 / (2 * d1);
	    double c6O1d2 = 1.0 / 4 - 1.0 / (2 * d2);
	    double c6O2d1 = 1.0 / 6;
	    double c6O2d2 = 1.0 / 6;
	    double c6O3d1 = 1.0 / 6;
	    double c6O3d2 = 1.0 / 6;
	
    return (((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d1) + t3 * (1.0 / 2 * g3 * c3O1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O1d2) + t3 * (1.0 / 2 * g3 * c3O1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O1d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d1) + t3 * (1.0 / 2 * g3 * c4O1d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O1d2) + t3 * (1.0 / 2 * g3 * c4O1d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O1d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d1) + t3 * (-1.0 / 2 * g3 * c5O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d1 + 1.0 / 2 * k2 * b5O1d1) > (a5O1d1 + b5O1d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O1d2) + t3 * (-1.0 / 2 * g3 * c5O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O1d2 + 1.0 / 2 * k2 * b5O1d2) > (a5O1d2 + b5O1d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d1) + t3 * (1.0 / 2 * g3 * c6O1d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d1 + 1.0 / 2 * k2 * b6O1d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O1d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O1d2) + t3 * (1.0 / 2 * g3 * c6O1d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O1d2 + 1.0 / 2 * k2 * b6O1d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d1) + t3 * (1.0 / 2 * g3 * c6O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d1 + 1.0 / 2 * k2 * b6O2d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O2d2) + t3 * (1.0 / 2 * g3 * c6O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O2d2 + 1.0 / 2 * k2 * b6O2d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d1) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d1) + t3 * (-1.0 / 2 * g3 * c1d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d1) > b1d1 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d1) + t3 * (-1.0 / 2 * g3 * c2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d1) > a2d1 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d1) + t3 * (1.0 / 2 * g3 * c3O2d1 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d1) > (ud1 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d1) + t3 * (1.0 / 2 * g3 * c4O2d1 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d1) > (ud1 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d1) + t3 * (-1.0 / 2 * g3 * c5O2d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d1 + 1.0 / 2 * k2 * b5O2d1) > (a5O2d1 + b5O2d1) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d1) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d1) + t3 * (1.0 / 2 * g3 * c6O3d1 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d1 + 1.0 / 2 * k2 * b6O3d1) > ud1 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud1 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud1 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) ||
	((1 - t1 - t2 - t3 >= (1 - 0.525) / d2) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b1d2) + t3 * (-1.0 / 2 * g3 * c1d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b1d2) > b1d2 * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a2d2) + t3 * (-1.0 / 2 * g3 * c2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a2d2) > a2d2 * (1 - 0.525)) &&
	         (t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b3O2d2) + t3 * (1.0 / 2 * g3 * c3O2d2 + 1.0 / 4 * h - h * k1 / (4 * g1) + 1.0 / 2 * k2 * b3O2d2) > (ud2 - h / (2 * g1)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a4O2d2) + t3 * (1.0 / 2 * g3 * c4O2d2 + 1.0 / 4 * h - h * k2 / (4 * g2) + 1.0 / 2 * k1 * a4O2d2) > (ud2 - h / (2 * g2)) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a5O2d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b5O2d2) + t3 * (-1.0 / 2 * g3 * c5O2d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a5O2d2 + 1.0 / 2 * k2 * b5O2d2) > (a5O2d2 + b5O2d2) * (1 - 0.525)) &&
	         (t1 * (1.0 / 4 * h + 1.0 / 2 * g1 * a6O3d2) + t2 * (1.0 / 4 * h + 1.0 / 2 * g2 * b6O3d2) + t3 * (1.0 / 2 * g3 * c6O3d2 + 1.0 / 4 * h + 1.0 / 2 * k1 * a6O3d2 + 1.0 / 2 * k2 * b6O3d2) > ud2 * (1 - 0.525)) &&
	         (t3 * (1.0 / 2 * g3 * (ud2 - h / (2 * g1) - h / (2 * g2)) + 1.0 / 4 * h * v) > (ud2 - h / (2 * g1) - h / (2 * g2)) * (1 - 0.525))) );
	
}

bool AsymptoticRegion3DL18All(double t1, double t2, double t3){
	return AsymptoticRegion3DL18(t1, t2, t3) || AsymptoticRegion3DL18(t1, t3, t2) || AsymptoticRegion3DL18(t2, t1, t3) || 
		   AsymptoticRegion3DL18(t2, t3, t1) || AsymptoticRegion3DL18(t3, t1, t2) || AsymptoticRegion3DL18(t3, t2, t1);
}

bool AsymptoticRegion3DAll(double t1, double t2, double t3) {
    return AsymptoticRegion2DAll(t1, t2 + t3) || AsymptoticRegion2DAll(t2, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, t3) || AsymptoticRegion2DAll(t1 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, t1) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3, t2 + t3) || AsymptoticRegion2DAll(t2, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(t3, 1 - t1 - t2 - t3 + t2) ||
           AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t2, t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t2) || AsymptoticRegion2DAll(t2 + t3, 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1, 1 - t1 - t2 - t3 + t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t3) || AsymptoticRegion2DAll(t3, t1 + 1 - t1 - t2 - t3) ||
           AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t3) || AsymptoticRegion2DAll(t1 + t3, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3 + t3, t1) ||
           AsymptoticRegion2DAll(t1, t2 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t2, t1 + 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(1 - t1 - t2 - t3, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2, 1 - t1 - t2 - t3) || AsymptoticRegion2DAll(t1 + 1 - t1 - t2 - t3, t2) || AsymptoticRegion2DAll(t2 + 1 - t1 - t2 - t3, t1) ||
		   AsymptoticRegion3DL722All(t1, t2, t3) || 
		   AsymptoticRegion3DL722All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL722All(t2, t3, 1 - t1 - t2 - t3) ||
		   AsymptoticRegion3DL18All(t1, t2, t3) || 
		   AsymptoticRegion3DL18All(t1, t2, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t1, t3, 1 - t1 - t2 - t3) || 
		   AsymptoticRegion3DL18All(t2, t3, 1 - t1 - t2 - t3);
}

bool AsymptoticRegion4DAllNo5(double t1, double t2, double t3, double t4) {
    return AsymptoticRegion2DAll(t1, t2 + t3 + t4) || AsymptoticRegion2DAll(t2, t1 + t3 + t4) ||
           AsymptoticRegion2DAll(t3, t1 + t2 + t4) || AsymptoticRegion2DAll(t4, t1 + t2 + t3) ||
           AsymptoticRegion2DAll(t1 + t2, t3 + t4) || AsymptoticRegion2DAll(t1 + t3, t2 + t4) ||
           AsymptoticRegion2DAll(t1 + t4, t2 + t3) || AsymptoticRegion2DAll(t2 + t3, t1 + t4) ||
           AsymptoticRegion2DAll(t2 + t4, t1 + t3) || AsymptoticRegion2DAll(t3 + t4, t1 + t2) ||
           AsymptoticRegion2DAll(t1 + t2 + t3, t4) || AsymptoticRegion2DAll(t1 + t2 + t4, t3) ||
           AsymptoticRegion2DAll(t1 + t3 + t4, t2) || AsymptoticRegion2DAll(t2 + t3 + t4, t1) ||
		   		    AsymptoticRegion3DAll(t1, t2, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t3, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t1, t4, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t2, t1, t3 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t3, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t2, t4, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t3, t1, t2 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t2, t1 + t4) || 
		   		    AsymptoticRegion3DAll(t3, t4, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t4, t1, t2 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t2, t1 + t3) || 
		   		    AsymptoticRegion3DAll(t4, t3, t1 + t2) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t1, t2 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t1, t3 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t3, t4) || 
		   		    AsymptoticRegion3DAll(t2, t1 + t4, t3) || 
		   		    AsymptoticRegion3DAll(t2, t3 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t2, t4) || 
		   		    AsymptoticRegion3DAll(t3, t1 + t4, t2) || 
		   		    AsymptoticRegion3DAll(t3, t2 + t4, t1) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t2, t3) || 
		   		    AsymptoticRegion3DAll(t4, t1 + t3, t2) || 
		   		    AsymptoticRegion3DAll(t4, t2 + t3, t1) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t3, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t2, t4, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t2, t4) || 
		   		    AsymptoticRegion3DAll(t1 + t3, t4, t2) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t2, t3) || 
		   		    AsymptoticRegion3DAll(t1 + t4, t3, t2) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t1, t4) || 
		   		    AsymptoticRegion3DAll(t2 + t3, t4, t1) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t1, t3) || 
		   		    AsymptoticRegion3DAll(t2 + t4, t3, t1) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t1, t2) || 
		   		    AsymptoticRegion3DAll(t3 + t4, t2, t1) ||
		   		    AsymptoticRegion4DL722All(t1, t2, t3, t4);
}

bool AsymptoticRegion4DAll(double t1, double t2, double t3, double t4) {
	return AsymptoticRegion4DAllNo5(t1, t2, t3, t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, t3, 1 - t1 - t2 - t3 - t4) ||
	       AsymptoticRegion4DAllNo5(t1, t2, 1 - t1 - t2 - t3 - t4, t4) ||
	       AsymptoticRegion4DAllNo5(t1, 1 - t1 - t2 - t3 - t4, t3, t4) ||
	       AsymptoticRegion4DAllNo5(1 - t1 - t2 - t3 - t4, t2, t3, t4);
}

bool AsymptoticRegion5DAllNo6(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5) || 
	  AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4) ||
	  AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5) ||
	  AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4) ||
	  AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3) ||
	  AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2) ||
	  AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1) ||
	  AsymptoticRegion2DAll(t5 + t2, t3 + t4) ||
	  AsymptoticRegion2DAll(t5 + t3, t2 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t5 + t2) ||
	  AsymptoticRegion2DAll(t1 + t5, t3 + t4) ||
	  AsymptoticRegion2DAll(t1 + t3, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t4, t5 + t3) ||
	  AsymptoticRegion2DAll(t5 + t3, t1 + t4) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t1 + t2, t5 + t4) ||
	  AsymptoticRegion2DAll(t1 + t5, t2 + t4) || 
	  AsymptoticRegion2DAll(t1 + t4, t2 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t4) ||
	  AsymptoticRegion2DAll(t2 + t4, t1 + t5) ||
	  AsymptoticRegion2DAll(t5 + t4, t1 + t2) ||
	  AsymptoticRegion2DAll(t1 + t2, t3 + t5) ||
	  AsymptoticRegion2DAll(t1 + t3, t2 + t5) || 
	  AsymptoticRegion2DAll(t1 + t5, t2 + t3) ||
	  AsymptoticRegion2DAll(t2 + t3, t1 + t5) ||
	  AsymptoticRegion2DAll(t2 + t5, t1 + t3) ||
	  AsymptoticRegion2DAll(t3 + t5, t1 + t2) ||
	   AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3) || 
	   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3) || 
	   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3) || 
	   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5) || 
	   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4) || 
	   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5) || 
	   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3) || 
	   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4) || 
	   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3) || 
	   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5) || 
	   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2) || 
	   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4) || 
	   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2) || 
	   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3) || 
	   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2) || 
	   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5) || 
	   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4) || 
	   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5) || 
	   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4) || 
	   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3) || 
	   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5) || 
	   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4) || 
	   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3) || 
	   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2) || 
	   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1) ||
 AsymptoticRegion4DL722All(t1, t2, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t2, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t3, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t3, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t4, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t1, t4, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t1, t5, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t1, t5, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t2, t1, t3, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t4, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t1, t5, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t3, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t3, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t4, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t2, t4, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t2, t5, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t2, t5, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t3, t1, t2, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t4, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t1, t5, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t2, t1, t4 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t4, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t2, t5, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t4, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t3, t4, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t3, t5, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t3, t5, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t1, t2, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t3, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t1, t5, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t2, t1, t3 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t3, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t2, t5, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t3, t1, t2 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t2, t1 + t5) || 
 AsymptoticRegion4DL722All(t4, t3, t5, t1 + t2) || 
 AsymptoticRegion4DL722All(t4, t5, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t4, t5, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t1, t2, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t3, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t1, t4, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t2, t1, t3 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t3, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t2, t4, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t3, t1, t2 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t2, t1 + t4) || 
 AsymptoticRegion4DL722All(t5, t3, t4, t1 + t2) || 
 AsymptoticRegion4DL722All(t5, t4, t1, t2 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t2, t1 + t3) || 
 AsymptoticRegion4DL722All(t5, t4, t3, t1 + t2) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t1, t3, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t1, t3, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t1, t4, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t1, t4, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t1, t5, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t1, t5, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1, t3 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1, t4 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t2, t3, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t2, t3, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t2, t4, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t2, t4, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t2, t5, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t2, t5, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1, t2 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1, t4 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t4, t5) || 
 AsymptoticRegion4DL722All(t3, t2, t1 + t5, t4) || 
 AsymptoticRegion4DL722All(t3, t2, t4 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t3, t4, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t3, t4, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t3, t5, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t3, t5, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1, t2 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1, t3 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t3, t5) || 
 AsymptoticRegion4DL722All(t4, t2, t1 + t5, t3) || 
 AsymptoticRegion4DL722All(t4, t2, t3 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t2, t5) || 
 AsymptoticRegion4DL722All(t4, t3, t1 + t5, t2) || 
 AsymptoticRegion4DL722All(t4, t3, t2 + t5, t1) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t4, t5, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t4, t5, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1, t2 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1, t3 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t3, t4) || 
 AsymptoticRegion4DL722All(t5, t2, t1 + t4, t3) || 
 AsymptoticRegion4DL722All(t5, t2, t3 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t2, t4) || 
 AsymptoticRegion4DL722All(t5, t3, t1 + t4, t2) || 
 AsymptoticRegion4DL722All(t5, t3, t2 + t4, t1) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t2, t3) || 
 AsymptoticRegion4DL722All(t5, t4, t1 + t3, t2) || 
 AsymptoticRegion4DL722All(t5, t4, t2 + t3, t1) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1, t2 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1, t2 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1, t3 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1, t3 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1, t4 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t4, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t3, t5, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t3, t5) || 
 AsymptoticRegion4DL722All(t2, t1 + t4, t5, t3) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t3, t4) || 
 AsymptoticRegion4DL722All(t2, t1 + t5, t4, t3) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2, t3 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2, t3 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2, t4 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t4, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t2, t5, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t2, t5) || 
 AsymptoticRegion4DL722All(t3, t1 + t4, t5, t2) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t2, t4) || 
 AsymptoticRegion4DL722All(t3, t1 + t5, t4, t2) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t1, t5) || 
 AsymptoticRegion4DL722All(t3, t2 + t4, t5, t1) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t1, t4) || 
 AsymptoticRegion4DL722All(t3, t2 + t5, t4, t1) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3, t4 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t3, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t2, t5, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t2, t5) || 
 AsymptoticRegion4DL722All(t4, t1 + t3, t5, t2) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t2, t3) || 
 AsymptoticRegion4DL722All(t4, t1 + t5, t3, t2) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t1, t5) || 
 AsymptoticRegion4DL722All(t4, t2 + t3, t5, t1) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t1, t3) || 
 AsymptoticRegion4DL722All(t4, t2 + t5, t3, t1) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t1, t2) || 
 AsymptoticRegion4DL722All(t4, t3 + t5, t2, t1) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t3, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t2, t4, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t2, t4) || 
 AsymptoticRegion4DL722All(t5, t1 + t3, t4, t2) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t2, t3) || 
 AsymptoticRegion4DL722All(t5, t1 + t4, t3, t2) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t1, t4) || 
 AsymptoticRegion4DL722All(t5, t2 + t3, t4, t1) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t1, t3) || 
 AsymptoticRegion4DL722All(t5, t2 + t4, t3, t1) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t1, t2) || 
 AsymptoticRegion4DL722All(t5, t3 + t4, t2, t1) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t3, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t2, t4, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t2, t5, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t4, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t2, t5, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t3, t4, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t3, t5, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t3, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t2, t5, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t2, t5) || 
 AsymptoticRegion4DL722All(t1 + t4, t3, t5, t2) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t4, t5, t3, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t3, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t2, t4, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t2, t4) || 
 AsymptoticRegion4DL722All(t1 + t5, t3, t4, t2) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t2, t3) || 
 AsymptoticRegion4DL722All(t1 + t5, t4, t3, t2) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t4, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t1, t5, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t3, t4, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t3, t5, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t3, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t1, t5, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t1, t5) || 
 AsymptoticRegion4DL722All(t2 + t4, t3, t5, t1) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t4, t5, t3, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t3, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t1, t4, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t1, t4) || 
 AsymptoticRegion4DL722All(t2 + t5, t3, t4, t1) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t1, t3) || 
 AsymptoticRegion4DL722All(t2 + t5, t4, t3, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t2, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t1, t5, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t1, t5) || 
 AsymptoticRegion4DL722All(t3 + t4, t2, t5, t1) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t4, t5, t2, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t2, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t1, t4, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t1, t4) || 
 AsymptoticRegion4DL722All(t3 + t5, t2, t4, t1) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t1, t2) || 
 AsymptoticRegion4DL722All(t3 + t5, t4, t2, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t2, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t1, t3, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t1, t3) || 
 AsymptoticRegion4DL722All(t4 + t5, t2, t3, t1) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t1, t2) || 
 AsymptoticRegion4DL722All(t4 + t5, t3, t2, t1) ||
 AsymptoticRegion5DL722All(t1, t2, t3, t4, t5);
}

bool AsymptoticRegion5DAll(double t1, double t2, double t3, double t4, double t5) {
	return AsymptoticRegion5DAllNo6(t1, t2, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5, t5) ||
	       AsymptoticRegion5DAllNo6(t1, t2, 1 - t1 - t2 - t3 - t4 - t5, t4, t5) ||
	       AsymptoticRegion5DAllNo6(t1, 1 - t1 - t2 - t3 - t4 - t5, t3, t4, t5) ||
	       AsymptoticRegion5DAllNo6(1 - t1 - t2 - t3 - t4 - t5, t2, t3, t4, t5);
}

bool AsymptoticRegion6DAllNo7(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion2DAll(t1, t2 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2, t1 + t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3, t1 + t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t4, t1 + t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t5, t1 + t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t6, t1 + t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t5 + t6, t1 + t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t5 + t6, t2 + t3 + t4) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t5 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t4 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4 + t5) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t3 + t6) || 
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3 + t5) || 
		 AsymptoticRegion2DAll(t2 + t5 + t6, t1 + t3 + t4) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t2 + t6) || 
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2 + t5) || 
		 AsymptoticRegion2DAll(t3 + t5 + t6, t1 + t2 + t4) || 
		 AsymptoticRegion2DAll(t4 + t5 + t6, t1 + t2 + t3) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4, t5 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5, t4 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t6, t4 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5, t3 + t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t6, t3 + t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t5 + t6, t3 + t4) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5, t2 + t6) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t6, t2 + t5) || 
		 AsymptoticRegion2DAll(t1 + t3 + t5 + t6, t2 + t4) || 
		 AsymptoticRegion2DAll(t1 + t4 + t5 + t6, t2 + t3) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5, t1 + t6) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t6, t1 + t5) || 
		 AsymptoticRegion2DAll(t2 + t3 + t5 + t6, t1 + t4) || 
		 AsymptoticRegion2DAll(t2 + t4 + t5 + t6, t1 + t3) || 
		 AsymptoticRegion2DAll(t3 + t4 + t5 + t6, t1 + t2) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t5, t6) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t4 + t6, t5) || 
		 AsymptoticRegion2DAll(t1 + t2 + t3 + t5 + t6, t4) || 
		 AsymptoticRegion2DAll(t1 + t2 + t4 + t5 + t6, t3) || 
		 AsymptoticRegion2DAll(t1 + t3 + t4 + t5 + t6, t2) || 
		 AsymptoticRegion2DAll(t2 + t3 + t4 + t5 + t6, t1) ||
		 AsymptoticRegion2DAll(t6 + t2, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t6 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t6 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t6 + t2 + t3) ||
		 AsymptoticRegion2DAll(t6 + t2 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t2 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t6 + t2) ||
		 AsymptoticRegion2DAll(t1 + t6, t3 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t6 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t6 + t3 + t4) ||
		 AsymptoticRegion2DAll(t6 + t3, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t6 + t3) ||
		 AsymptoticRegion2DAll(t1 + t6 + t3, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t6 + t3) ||
		 AsymptoticRegion2DAll(t6 + t3 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t6 + t3 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2, t6 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t6 + t4) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t4 + t5) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t6 + t4) ||
		 AsymptoticRegion2DAll(t6 + t4, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t4 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t6 + t4) ||
		 AsymptoticRegion2DAll(t1 + t6 + t4, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t4, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t6 + t4 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t5, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t6 + t5) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t5) ||
		 AsymptoticRegion2DAll(t2 + t5, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t5) ||
		 AsymptoticRegion2DAll(t3 + t5, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t6 + t5, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t6 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t5) ||
		 AsymptoticRegion2DAll(t1 + t2 + t5, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t5) ||
		 AsymptoticRegion2DAll(t1 + t3 + t5, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6 + t5, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t5) ||
		 AsymptoticRegion2DAll(t2 + t3 + t5, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6 + t5, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t6 + t5, t1 + t2) ||
		 AsymptoticRegion2DAll(t1 + t2, t3 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3, t2 + t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t4, t2 + t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t6, t2 + t3 + t4) ||
		 AsymptoticRegion2DAll(t2 + t3, t1 + t4 + t6) ||
		 AsymptoticRegion2DAll(t2 + t4, t1 + t3 + t6) ||
		 AsymptoticRegion2DAll(t2 + t6, t1 + t3 + t4) ||
		 AsymptoticRegion2DAll(t3 + t4, t1 + t2 + t6) ||
		 AsymptoticRegion2DAll(t3 + t6, t1 + t2 + t4) ||
		 AsymptoticRegion2DAll(t4 + t6, t1 + t2 + t3) ||
		 AsymptoticRegion2DAll(t1 + t2 + t3, t4 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t4, t3 + t6) ||
		 AsymptoticRegion2DAll(t1 + t2 + t6, t3 + t4) ||
		 AsymptoticRegion2DAll(t1 + t3 + t4, t2 + t6) ||
		 AsymptoticRegion2DAll(t1 + t3 + t6, t2 + t4) ||
		 AsymptoticRegion2DAll(t1 + t4 + t6, t2 + t3) ||
		 AsymptoticRegion2DAll(t2 + t3 + t4, t1 + t6) ||
		 AsymptoticRegion2DAll(t2 + t3 + t6, t1 + t4) ||
		 AsymptoticRegion2DAll(t2 + t4 + t6, t1 + t3) ||
		 AsymptoticRegion2DAll(t3 + t4 + t6, t1 + t2) ||		 
	       AsymptoticRegion3DAll(t1, t2, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t4, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t5, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t6, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1, t3 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t4, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t5, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t6, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1, t2 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2, t1 + t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t4, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t5, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t6, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t4, t1, t2 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2, t1 + t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t3, t1 + t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t5, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t6, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t5, t1, t2 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2, t1 + t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t3, t1 + t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t4, t1 + t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t6, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1, t2 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2, t1 + t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t3, t1 + t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t4, t1 + t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t5, t1 + t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t4 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t4 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t5 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t4 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t4 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t5 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t4 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t4 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t5 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4, t1 + t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t3 + t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t3 + t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t5 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t3 + t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t3 + t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t4 + t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t3 + t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t3 + t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t4 + t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1, t3 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1, t4 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2, t3 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2, t4 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3, t2 + t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3, t4 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t4, t2 + t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4, t3 + t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t5, t2 + t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t5, t3 + t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t6, t2 + t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t6, t3 + t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1, t2 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1, t2 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1, t3 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2, t1 + t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2, t1 + t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2, t3 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t3, t1 + t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t3, t1 + t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3, t2 + t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t4, t1 + t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t4, t1 + t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t4, t2 + t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t5, t1 + t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t5, t1 + t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t5, t2 + t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t6, t1 + t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t6, t1 + t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t6, t2 + t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t1 + t2, t3, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t5, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t6, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t5, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t6, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t5, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t6, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t5, t2, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t4, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t6, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t4, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t5, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t1, t4 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t5, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t6, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1, t3 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t5, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t6, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t5, t1, t3 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t4, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t6, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1, t3 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t4, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t5, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t3 + t4, t1, t2 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2, t1 + t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t5, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t6, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t5, t1, t2 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2, t1 + t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t4, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t6, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1, t2 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2, t1 + t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t4, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t5, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t4 + t5, t1, t2 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2, t1 + t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t3, t1 + t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t6, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1, t2 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2, t1 + t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t3, t1 + t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t5, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1, t2 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2, t1 + t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t3, t1 + t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t4, t1 + t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t5 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t5 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t5 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t4 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t4 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t5 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t5 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t4 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t4 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t5 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t4 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t4 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t3 + t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t3 + t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t3 + t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2, t3 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2, t4 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3, t2 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3, t4 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t4, t2 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4, t3 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t5, t2 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t5, t3 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t6, t2 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t6, t3 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3, t1 + t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3, t4 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t4, t1 + t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4, t3 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t5, t1 + t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t5, t3 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t6, t1 + t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t6, t3 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t3 + t4, t1 + t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4, t2 + t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t3 + t5, t1 + t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t5, t2 + t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t3 + t6, t1 + t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t6, t2 + t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t4 + t5, t1 + t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t4 + t5, t2 + t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t4 + t6, t1 + t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t4 + t6, t2 + t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t5 + t6, t1 + t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t5 + t6, t2 + t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t6, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t6, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t6, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t5, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2, t5 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t6, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2, t4 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t6, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2, t4 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t5, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2, t3 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3, t2 + t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t6, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2, t3 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3, t2 + t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t5, t2 + t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2, t3 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3, t2 + t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t4, t2 + t3) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1, t5 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t6, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1, t4 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t6, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1, t4 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t5, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1, t3 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3, t1 + t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t6, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1, t3 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3, t1 + t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t5, t1 + t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1, t3 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3, t1 + t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t4, t1 + t3) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1, t2 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2, t1 + t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t6, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1, t2 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2, t1 + t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t5, t1 + t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1, t2 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2, t1 + t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t4, t1 + t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1, t2 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2, t1 + t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t3, t1 + t2) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t4 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3, t5 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t3 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4, t5 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t3 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5, t4 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t3 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t6, t4 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t2 + t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4, t5 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t2 + t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5, t4 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t2 + t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t6, t4 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t2 + t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5, t3 + t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t2 + t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t6, t3 + t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t2 + t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t5 + t6, t3 + t4, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t5, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t1 + t6, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4, t5 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t4, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t1 + t6, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5, t4 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t4, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t1 + t5, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t6, t4 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t3, t6) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t1 + t6, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5, t3 + t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t3, t5) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t1 + t5, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t6, t3 + t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t3, t4) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t1 + t4, t3) || 
		   AsymptoticRegion3DAll(t2 + t5 + t6, t3 + t4, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t2, t6) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t1 + t6, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5, t2 + t6, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t2, t5) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t1 + t5, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t6, t2 + t5, t1) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t2, t4) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t1 + t4, t2) || 
		   AsymptoticRegion3DAll(t3 + t5 + t6, t2 + t4, t1) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t2, t3) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t1 + t3, t2) || 
		   AsymptoticRegion3DAll(t4 + t5 + t6, t2 + t3, t1) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t5, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t4, t6, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t4, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t5, t6, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t4, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t3 + t6, t5, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t3, t6) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t5, t6, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t3, t5) || 
		   AsymptoticRegion3DAll(t1 + t2 + t4 + t6, t5, t3) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t3, t4) || 
		   AsymptoticRegion3DAll(t1 + t2 + t5 + t6, t4, t3) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t2, t6) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t5, t6, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t2, t5) || 
		   AsymptoticRegion3DAll(t1 + t3 + t4 + t6, t5, t2) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t2, t4) || 
		   AsymptoticRegion3DAll(t1 + t3 + t5 + t6, t4, t2) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t2, t3) || 
		   AsymptoticRegion3DAll(t1 + t4 + t5 + t6, t3, t2) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t1, t6) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t5, t6, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t1, t5) || 
		   AsymptoticRegion3DAll(t2 + t3 + t4 + t6, t5, t1) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t1, t4) || 
		   AsymptoticRegion3DAll(t2 + t3 + t5 + t6, t4, t1) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t1, t3) || 
		   AsymptoticRegion3DAll(t2 + t4 + t5 + t6, t3, t1) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t1, t2) || 
		   AsymptoticRegion3DAll(t3 + t4 + t5 + t6, t2, t1);
}

bool AsymptoticRegion6DAll(double t1, double t2, double t3, double t4, double t5, double t6) {
	return AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, t5, 1 - t1 - t2 - t3 - t4 - t5 - t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, t4, 1 - t1 - t2 - t3 - t4 - t5 - t6, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, t3, 1 - t1 - t2 - t3 - t4 - t5 - t6, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, t2, 1 - t1 - t2 - t3 - t4 - t5 - t6, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(t1, 1 - t1 - t2 - t3 - t4 - t5 - t6, t3, t4, t5, t6) ||
	       AsymptoticRegion6DAllNo7(1 - t1 - t2 - t3 - t4 - t5 - t6, t2, t3, t4, t5, t6);
}

bool TypeIRegion2D(double t1, double t2) {
    return (t1 + t2 <= 0.5) || (t1 <= 0.5 && t2 < 0.5 * (3 * 0.525 - 1)) || (t2 <= 0.5 && t1 < 0.5 * (3 * 0.525 - 1));
}

bool TypeIRegion3D(double t1, double t2, double t3) {
    return (t1 + t2 <= 0.5 && t3 < 0.5 * (3 * 0.525 - 1) ) || (t1 + t3 <= 0.5 && t2 < 0.5 * (3 * 0.525 - 1) ) ||
	       (t2 + t3 <= 0.5 && t1 < 0.5 * (3 * 0.525 - 1) ) || (t1 <= 0.5 && t2 + t3 < 0.5 * (3 * 0.525 - 1) ) ||
		   (t2 <= 0.5 && t1 + t3 < 0.5 * (3 * 0.525 - 1) ) || (t3 <= 0.5 && t1 + t2 < 0.5 * (3 * 0.525 - 1) ) || (t1 + t2 + t3 <= 0.5) ||
		   (( t1 <= 0.5) && (t3 < 0.25 * (3 * 0.525 - 1)) && (2 * t2 + t3 < 0.525) && (2 * t2 + 3 * t3 < 0.5 * (1 + 0.525))) ||
		   (( t1 <= 0.5) && (t2 < 0.25 * (3 * 0.525 - 1)) && (2 * t3 + t2 < 0.525) && (2 * t3 + 3 * t2 < 0.5 * (1 + 0.525))) ||
		   (( t2 <= 0.5) && (t3 < 0.25 * (3 * 0.525 - 1)) && (2 * t1 + t3 < 0.525) && (2 * t1 + 3 * t3 < 0.5 * (1 + 0.525))) ||
		   (( t2 <= 0.5) && (t1 < 0.25 * (3 * 0.525 - 1)) && (2 * t3 + t1 < 0.525) && (2 * t3 + 3 * t1 < 0.5 * (1 + 0.525))) ||
		   (( t3 <= 0.5) && (t1 < 0.25 * (3 * 0.525 - 1)) && (2 * t2 + t1 < 0.525) && (2 * t2 + 3 * t1 < 0.5 * (1 + 0.525))) ||
		   (( t3 <= 0.5) && (t2 < 0.25 * (3 * 0.525 - 1)) && (2 * t1 + t2 < 0.525) && (2 * t1 + 3 * t2 < 0.5 * (1 + 0.525))) ||
		   (( t1 <= 0.5) && (t2 < 0.5 * (1 - 0.525)) && (t3 < 0.125 * (3 * 0.525 - 1))) ||
		   (( t1 <= 0.5) && (t3 < 0.5 * (1 - 0.525)) && (t2 < 0.125 * (3 * 0.525 - 1))) ||
		   (( t2 <= 0.5) && (t1 < 0.5 * (1 - 0.525)) && (t3 < 0.125 * (3 * 0.525 - 1))) ||
		   (( t2 <= 0.5) && (t3 < 0.5 * (1 - 0.525)) && (t1 < 0.125 * (3 * 0.525 - 1))) ||
		   (( t3 <= 0.5) && (t1 < 0.5 * (1 - 0.525)) && (t2 < 0.125 * (3 * 0.525 - 1))) ||
		   (( t3 <= 0.5) && (t2 < 0.5 * (1 - 0.525)) && (t1 < 0.125 * (3 * 0.525 - 1)));
}

bool TypeIRegion5D(double t1, double t2, double t3, double t4, double t5) {
    return   TypeIRegion3D(t1, t2, t3 + t4 + t5) || 
 TypeIRegion3D(t1, t3, t2 + t4 + t5) || 
 TypeIRegion3D(t1, t4, t2 + t3 + t5) || 
 TypeIRegion3D(t1, t5, t2 + t3 + t4) || 
 TypeIRegion3D(t2, t1, t3 + t4 + t5) || 
 TypeIRegion3D(t2, t3, t1 + t4 + t5) || 
 TypeIRegion3D(t2, t4, t1 + t3 + t5) || 
 TypeIRegion3D(t2, t5, t1 + t3 + t4) || 
 TypeIRegion3D(t3, t1, t2 + t4 + t5) || 
 TypeIRegion3D(t3, t2, t1 + t4 + t5) || 
 TypeIRegion3D(t3, t4, t1 + t2 + t5) || 
 TypeIRegion3D(t3, t5, t1 + t2 + t4) || 
 TypeIRegion3D(t4, t1, t2 + t3 + t5) || 
 TypeIRegion3D(t4, t2, t1 + t3 + t5) || 
 TypeIRegion3D(t4, t3, t1 + t2 + t5) || 
 TypeIRegion3D(t4, t5, t1 + t2 + t3) || 
 TypeIRegion3D(t5, t1, t2 + t3 + t4) || 
 TypeIRegion3D(t5, t2, t1 + t3 + t4) || 
 TypeIRegion3D(t5, t3, t1 + t2 + t4) || 
 TypeIRegion3D(t5, t4, t1 + t2 + t3) || 
 TypeIRegion3D(t1, t2 + t3 + t4, t5) || 
 TypeIRegion3D(t1, t2 + t3 + t5, t4) || 
 TypeIRegion3D(t1, t2 + t4 + t5, t3) || 
 TypeIRegion3D(t1, t3 + t4 + t5, t2) || 
 TypeIRegion3D(t2, t1 + t3 + t4, t5) || 
 TypeIRegion3D(t2, t1 + t3 + t5, t4) || 
 TypeIRegion3D(t2, t1 + t4 + t5, t3) || 
 TypeIRegion3D(t2, t3 + t4 + t5, t1) || 
 TypeIRegion3D(t3, t1 + t2 + t4, t5) || 
 TypeIRegion3D(t3, t1 + t2 + t5, t4) || 
 TypeIRegion3D(t3, t1 + t4 + t5, t2) || 
 TypeIRegion3D(t3, t2 + t4 + t5, t1) || 
 TypeIRegion3D(t4, t1 + t2 + t3, t5) || 
 TypeIRegion3D(t4, t1 + t2 + t5, t3) || 
 TypeIRegion3D(t4, t1 + t3 + t5, t2) || 
 TypeIRegion3D(t4, t2 + t3 + t5, t1) || 
 TypeIRegion3D(t5, t1 + t2 + t3, t4) || 
 TypeIRegion3D(t5, t1 + t2 + t4, t3) || 
 TypeIRegion3D(t5, t1 + t3 + t4, t2) || 
 TypeIRegion3D(t5, t2 + t3 + t4, t1) || 
 TypeIRegion3D(t1 + t2 + t3, t4, t5) || 
 TypeIRegion3D(t1 + t2 + t3, t5, t4) || 
 TypeIRegion3D(t1 + t2 + t4, t3, t5) || 
 TypeIRegion3D(t1 + t2 + t4, t5, t3) || 
 TypeIRegion3D(t1 + t2 + t5, t3, t4) || 
 TypeIRegion3D(t1 + t2 + t5, t4, t3) || 
 TypeIRegion3D(t1 + t3 + t4, t2, t5) || 
 TypeIRegion3D(t1 + t3 + t4, t5, t2) || 
 TypeIRegion3D(t1 + t3 + t5, t2, t4) || 
 TypeIRegion3D(t1 + t3 + t5, t4, t2) || 
 TypeIRegion3D(t1 + t4 + t5, t2, t3) || 
 TypeIRegion3D(t1 + t4 + t5, t3, t2) || 
 TypeIRegion3D(t2 + t3 + t4, t1, t5) || 
 TypeIRegion3D(t2 + t3 + t4, t5, t1) || 
 TypeIRegion3D(t2 + t3 + t5, t1, t4) || 
 TypeIRegion3D(t2 + t3 + t5, t4, t1) || 
 TypeIRegion3D(t2 + t4 + t5, t1, t3) || 
 TypeIRegion3D(t2 + t4 + t5, t3, t1) || 
 TypeIRegion3D(t3 + t4 + t5, t1, t2) || 
 TypeIRegion3D(t3 + t4 + t5, t2, t1) || 
 TypeIRegion3D(t1, t2 + t3, t4 + t5) || 
 TypeIRegion3D(t1, t2 + t4, t3 + t5) || 
 TypeIRegion3D(t1, t2 + t5, t3 + t4) || 
 TypeIRegion3D(t1, t3 + t4, t2 + t5) || 
 TypeIRegion3D(t1, t3 + t5, t2 + t4) || 
 TypeIRegion3D(t1, t4 + t5, t2 + t3) || 
 TypeIRegion3D(t2, t1 + t3, t4 + t5) || 
 TypeIRegion3D(t2, t1 + t4, t3 + t5) || 
 TypeIRegion3D(t2, t1 + t5, t3 + t4) || 
 TypeIRegion3D(t2, t3 + t4, t1 + t5) || 
 TypeIRegion3D(t2, t3 + t5, t1 + t4) || 
 TypeIRegion3D(t2, t4 + t5, t1 + t3) || 
 TypeIRegion3D(t3, t1 + t2, t4 + t5) || 
 TypeIRegion3D(t3, t1 + t4, t2 + t5) || 
 TypeIRegion3D(t3, t1 + t5, t2 + t4) || 
 TypeIRegion3D(t3, t2 + t4, t1 + t5) || 
 TypeIRegion3D(t3, t2 + t5, t1 + t4) || 
 TypeIRegion3D(t3, t4 + t5, t1 + t2) || 
 TypeIRegion3D(t4, t1 + t2, t3 + t5) || 
 TypeIRegion3D(t4, t1 + t3, t2 + t5) || 
 TypeIRegion3D(t4, t1 + t5, t2 + t3) || 
 TypeIRegion3D(t4, t2 + t3, t1 + t5) || 
 TypeIRegion3D(t4, t2 + t5, t1 + t3) || 
 TypeIRegion3D(t4, t3 + t5, t1 + t2) || 
 TypeIRegion3D(t5, t1 + t2, t3 + t4) || 
 TypeIRegion3D(t5, t1 + t3, t2 + t4) || 
 TypeIRegion3D(t5, t1 + t4, t2 + t3) || 
 TypeIRegion3D(t5, t2 + t3, t1 + t4) || 
 TypeIRegion3D(t5, t2 + t4, t1 + t3) || 
 TypeIRegion3D(t5, t3 + t4, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3, t4 + t5) || 
 TypeIRegion3D(t1 + t2, t4, t3 + t5) || 
 TypeIRegion3D(t1 + t2, t5, t3 + t4) || 
 TypeIRegion3D(t1 + t3, t2, t4 + t5) || 
 TypeIRegion3D(t1 + t3, t4, t2 + t5) || 
 TypeIRegion3D(t1 + t3, t5, t2 + t4) || 
 TypeIRegion3D(t1 + t4, t2, t3 + t5) || 
 TypeIRegion3D(t1 + t4, t3, t2 + t5) || 
 TypeIRegion3D(t1 + t4, t5, t2 + t3) || 
 TypeIRegion3D(t1 + t5, t2, t3 + t4) || 
 TypeIRegion3D(t1 + t5, t3, t2 + t4) || 
 TypeIRegion3D(t1 + t5, t4, t2 + t3) || 
 TypeIRegion3D(t2 + t3, t1, t4 + t5) || 
 TypeIRegion3D(t2 + t3, t4, t1 + t5) || 
 TypeIRegion3D(t2 + t3, t5, t1 + t4) || 
 TypeIRegion3D(t2 + t4, t1, t3 + t5) || 
 TypeIRegion3D(t2 + t4, t3, t1 + t5) || 
 TypeIRegion3D(t2 + t4, t5, t1 + t3) || 
 TypeIRegion3D(t2 + t5, t1, t3 + t4) || 
 TypeIRegion3D(t2 + t5, t3, t1 + t4) || 
 TypeIRegion3D(t2 + t5, t4, t1 + t3) || 
 TypeIRegion3D(t3 + t4, t1, t2 + t5) || 
 TypeIRegion3D(t3 + t4, t2, t1 + t5) || 
 TypeIRegion3D(t3 + t4, t5, t1 + t2) || 
 TypeIRegion3D(t3 + t5, t1, t2 + t4) || 
 TypeIRegion3D(t3 + t5, t2, t1 + t4) || 
 TypeIRegion3D(t3 + t5, t4, t1 + t2) || 
 TypeIRegion3D(t4 + t5, t1, t2 + t3) || 
 TypeIRegion3D(t4 + t5, t2, t1 + t3) || 
 TypeIRegion3D(t4 + t5, t3, t1 + t2) || 
 TypeIRegion3D(t1 + t2, t3 + t4, t5) || 
 TypeIRegion3D(t1 + t2, t3 + t5, t4) || 
 TypeIRegion3D(t1 + t2, t4 + t5, t3) || 
 TypeIRegion3D(t1 + t3, t2 + t4, t5) || 
 TypeIRegion3D(t1 + t3, t2 + t5, t4) || 
 TypeIRegion3D(t1 + t3, t4 + t5, t2) || 
 TypeIRegion3D(t1 + t4, t2 + t3, t5) || 
 TypeIRegion3D(t1 + t4, t2 + t5, t3) || 
 TypeIRegion3D(t1 + t4, t3 + t5, t2) || 
 TypeIRegion3D(t1 + t5, t2 + t3, t4) || 
 TypeIRegion3D(t1 + t5, t2 + t4, t3) || 
 TypeIRegion3D(t1 + t5, t3 + t4, t2) || 
 TypeIRegion3D(t2 + t3, t1 + t4, t5) || 
 TypeIRegion3D(t2 + t3, t1 + t5, t4) || 
 TypeIRegion3D(t2 + t3, t4 + t5, t1) || 
 TypeIRegion3D(t2 + t4, t1 + t3, t5) || 
 TypeIRegion3D(t2 + t4, t1 + t5, t3) || 
 TypeIRegion3D(t2 + t4, t3 + t5, t1) || 
 TypeIRegion3D(t2 + t5, t1 + t3, t4) || 
 TypeIRegion3D(t2 + t5, t1 + t4, t3) || 
 TypeIRegion3D(t2 + t5, t3 + t4, t1) || 
 TypeIRegion3D(t3 + t4, t1 + t2, t5) || 
 TypeIRegion3D(t3 + t4, t1 + t5, t2) || 
 TypeIRegion3D(t3 + t4, t2 + t5, t1) || 
 TypeIRegion3D(t3 + t5, t1 + t2, t4) || 
 TypeIRegion3D(t3 + t5, t1 + t4, t2) || 
 TypeIRegion3D(t3 + t5, t2 + t4, t1) || 
 TypeIRegion3D(t4 + t5, t1 + t2, t3) || 
 TypeIRegion3D(t4 + t5, t1 + t3, t2) || 
 TypeIRegion3D(t4 + t5, t2 + t3, t1);
}

bool TypeIRegion7D(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
	return  TypeIRegion2D(t1, t2 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2, t1 + t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t3, t1 + t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t4, t1 + t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t5, t1 + t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t6, t1 + t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t7, t1 + t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2, t3 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3, t2 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t4, t2 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t5, t2 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t6, t2 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t7, t2 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t3, t1 + t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t4, t1 + t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t5, t1 + t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t6, t1 + t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t7, t1 + t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t3 + t4, t1 + t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t3 + t5, t1 + t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t3 + t6, t1 + t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t3 + t7, t1 + t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t4 + t5, t1 + t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t4 + t6, t1 + t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t4 + t7, t1 + t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t5 + t6, t1 + t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t5 + t7, t1 + t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t6 + t7, t1 + t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t3, t4 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4, t3 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t5, t3 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t6, t3 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t7, t3 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t4, t2 + t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t5, t2 + t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t6, t2 + t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t7, t2 + t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t4 + t5, t2 + t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t4 + t6, t2 + t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t4 + t7, t2 + t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t5 + t6, t2 + t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t5 + t7, t2 + t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t6 + t7, t2 + t3 + t4 + t5) || 
 TypeIRegion2D(t2 + t3 + t4, t1 + t5 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t5, t1 + t4 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t6, t1 + t4 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t7, t1 + t4 + t5 + t6) || 
 TypeIRegion2D(t2 + t4 + t5, t1 + t3 + t6 + t7) || 
 TypeIRegion2D(t2 + t4 + t6, t1 + t3 + t5 + t7) || 
 TypeIRegion2D(t2 + t4 + t7, t1 + t3 + t5 + t6) || 
 TypeIRegion2D(t2 + t5 + t6, t1 + t3 + t4 + t7) || 
 TypeIRegion2D(t2 + t5 + t7, t1 + t3 + t4 + t6) || 
 TypeIRegion2D(t2 + t6 + t7, t1 + t3 + t4 + t5) || 
 TypeIRegion2D(t3 + t4 + t5, t1 + t2 + t6 + t7) || 
 TypeIRegion2D(t3 + t4 + t6, t1 + t2 + t5 + t7) || 
 TypeIRegion2D(t3 + t4 + t7, t1 + t2 + t5 + t6) || 
 TypeIRegion2D(t3 + t5 + t6, t1 + t2 + t4 + t7) || 
 TypeIRegion2D(t3 + t5 + t7, t1 + t2 + t4 + t6) || 
 TypeIRegion2D(t3 + t6 + t7, t1 + t2 + t4 + t5) || 
 TypeIRegion2D(t4 + t5 + t6, t1 + t2 + t3 + t7) || 
 TypeIRegion2D(t4 + t5 + t7, t1 + t2 + t3 + t6) || 
 TypeIRegion2D(t4 + t6 + t7, t1 + t2 + t3 + t5) || 
 TypeIRegion2D(t5 + t6 + t7, t1 + t2 + t3 + t4) || 
 TypeIRegion2D(t1 + t2 + t3 + t4, t5 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5, t4 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t6, t4 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t7, t4 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t5, t3 + t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t6, t3 + t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t7, t3 + t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t5 + t6, t3 + t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t5 + t7, t3 + t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t6 + t7, t3 + t4 + t5) || 
 TypeIRegion2D(t1 + t3 + t4 + t5, t2 + t6 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t6, t2 + t5 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t7, t2 + t5 + t6) || 
 TypeIRegion2D(t1 + t3 + t5 + t6, t2 + t4 + t7) || 
 TypeIRegion2D(t1 + t3 + t5 + t7, t2 + t4 + t6) || 
 TypeIRegion2D(t1 + t3 + t6 + t7, t2 + t4 + t5) || 
 TypeIRegion2D(t1 + t4 + t5 + t6, t2 + t3 + t7) || 
 TypeIRegion2D(t1 + t4 + t5 + t7, t2 + t3 + t6) || 
 TypeIRegion2D(t1 + t4 + t6 + t7, t2 + t3 + t5) || 
 TypeIRegion2D(t1 + t5 + t6 + t7, t2 + t3 + t4) || 
 TypeIRegion2D(t2 + t3 + t4 + t5, t1 + t6 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t6, t1 + t5 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t7, t1 + t5 + t6) || 
 TypeIRegion2D(t2 + t3 + t5 + t6, t1 + t4 + t7) || 
 TypeIRegion2D(t2 + t3 + t5 + t7, t1 + t4 + t6) || 
 TypeIRegion2D(t2 + t3 + t6 + t7, t1 + t4 + t5) || 
 TypeIRegion2D(t2 + t4 + t5 + t6, t1 + t3 + t7) || 
 TypeIRegion2D(t2 + t4 + t5 + t7, t1 + t3 + t6) || 
 TypeIRegion2D(t2 + t4 + t6 + t7, t1 + t3 + t5) || 
 TypeIRegion2D(t2 + t5 + t6 + t7, t1 + t3 + t4) || 
 TypeIRegion2D(t3 + t4 + t5 + t6, t1 + t2 + t7) || 
 TypeIRegion2D(t3 + t4 + t5 + t7, t1 + t2 + t6) || 
 TypeIRegion2D(t3 + t4 + t6 + t7, t1 + t2 + t5) || 
 TypeIRegion2D(t3 + t5 + t6 + t7, t1 + t2 + t4) || 
 TypeIRegion2D(t4 + t5 + t6 + t7, t1 + t2 + t3) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5, t6 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6, t5 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t7, t5 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6, t4 + t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t7, t4 + t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t6 + t7, t4 + t5) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6, t3 + t7) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t7, t3 + t6) || 
 TypeIRegion2D(t1 + t2 + t4 + t6 + t7, t3 + t5) || 
 TypeIRegion2D(t1 + t2 + t5 + t6 + t7, t3 + t4) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6, t2 + t7) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t7, t2 + t6) || 
 TypeIRegion2D(t1 + t3 + t4 + t6 + t7, t2 + t5) || 
 TypeIRegion2D(t1 + t3 + t5 + t6 + t7, t2 + t4) || 
 TypeIRegion2D(t1 + t4 + t5 + t6 + t7, t2 + t3) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6, t1 + t7) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t7, t1 + t6) || 
 TypeIRegion2D(t2 + t3 + t4 + t6 + t7, t1 + t5) || 
 TypeIRegion2D(t2 + t3 + t5 + t6 + t7, t1 + t4) || 
 TypeIRegion2D(t2 + t4 + t5 + t6 + t7, t1 + t3) || 
 TypeIRegion2D(t3 + t4 + t5 + t6 + t7, t1 + t2) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t6, t7) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t5 + t7, t6) || 
 TypeIRegion2D(t1 + t2 + t3 + t4 + t6 + t7, t5) || 
 TypeIRegion2D(t1 + t2 + t3 + t5 + t6 + t7, t4) || 
 TypeIRegion2D(t1 + t2 + t4 + t5 + t6 + t7, t3) || 
 TypeIRegion2D(t1 + t3 + t4 + t5 + t6 + t7, t2) || 
 TypeIRegion2D(t2 + t3 + t4 + t5 + t6 + t7, t1);
}

bool belowNu(double t1, double t2) {
    return (
        (0.05 <= t1 && t1 < 0.01 && t2 < min(t1, (2 * (0.525 - t1)) / 17)) ||
        (0.1 <= t1 && t1 < 0.15 && t2 < (2 * (0.525 - t1)) / 15) ||
        (0.15 <= t1 && t1 < 0.2 && t2 < (2 * (0.525 - t1)) / 13) ||
        (0.2 <= t1 && t1 < 0.25 && t2 < (2 * (0.525 - t1)) / 11) ||
        (0.25 <= t1 && t1 < 0.3 && t2 < (2 * (0.525 - t1)) / 9) ||
        (0.3 <= t1 && t1 < 0.35 && t2 < (2 * (0.525 - t1)) / 7) ||
        (0.35 <= t1 && t1 < 0.4 && t2 < (2 * (0.525 - t1)) / 5) ||
        (0.4 <= t1 && t1 < 0.45 && t2 < (2 * (0.525 - t1)) / 3) ||
        (0.45 <= t1 && t1 < 0.5 && t2 < min(0.1, 2 * (0.525 - t1)))
    );
}

bool RegionA13DLoss(double t1, double t2, double t3) {
    double theta0 = 0.05;
    return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1)) && (t2 < 0.5 * (3 * 0.525 - 1)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionA14DSaving(double t1, double t2, double t3, double t4) {
    double theta0 = 0.05;
    return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1)) && (t2 < 0.5 * (3 * 0.525 - 1)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) && (t3 < 0.5 * (1 - t1 - t2 - t3)) 
		   && (t3 < t4 && t4 < 0.5 * (1 - t1 - t2 - t3)) && AsymptoticRegion4DAll(t1, t2, t3, t4)
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionA15DLoss(double t1, double t2, double t3, double t4, double t5) {
    double theta0 = 0.05;
    return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1)) && (t2 < 0.5 * (3 * 0.525 - 1)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && TypeIRegion5D(t1, t2, t3, t3, 0) && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)))
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4)));
}

bool RegionA23DLoss(double t1, double t2, double t3) {
    double theta0 = 0.05;
    return (0.25 <= t1 && t1 < 0.4 && 1.0/3 * (1 - t1) <= t2 && t2 < min(t1, 1 - 2 * t1)) && (t2 >= 0.5 * (3 * 0.525 - 1)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionC3DLoss(double t1, double t2, double t3) {
    double theta0 = 0.05;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && !(TypeIRegion3D(t1, t2, t3) && TypeIRegion3D(1 - t1 - t2 - t3, t2, t3))
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2)));
}

bool RegionC5DLoss1(double t1, double t2, double t3, double t4, double t5) {
    double theta0 = 0.05;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && TypeIRegion5D(t1, t2, t3, t3, 0) && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) 
		   && !TypeIRegion7D(t1, t2, t3, t4, t5, t5, 0) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) 
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4)));
}

bool RegionC5DLoss2(double t1, double t2, double t3, double t4, double t5) {
    double theta0 = 0.05;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && (TypeIRegion3D(t1, t2, t3) && TypeIRegion3D(1 - t1 - t2 - t3, t2, t3)) 
		   && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5) 
		   && !TypeIRegion7D(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5, t5, 0) 
		   && !TypeIRegion7D(t1 - t5, t2, t3, t4, t5, t4, 0) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) 
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < 0.5 * t1);
}

bool RegionC7DLoss1(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    double theta0 = 0.05;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && TypeIRegion5D(t1, t2, t3, t3, 0) && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(t1, t2, t3, t4, t5) 
		   && TypeIRegion7D(t1, t2, t3, t4, t5, t5, 0) && !AsymptoticRegion6DAll(t1, t2, t3, t4, t5, t6) && !AsymptoticRegion6DAll(t1, t2, t3, t4, t5, t6 + t7) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) 
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4))) 
		   && (theta0 <= t6 && t6 < min(t5, 0.5 * (1 - t1 - t2 - t3 - t4 - t5))) 
		   && (theta0 <= t7 && t7 < min(t6, 0.5 * (1 - t1 - t2 - t3 - t4 - t5 - t6)));
}

bool RegionC7DLoss2(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    double theta0 = 0.05;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && (TypeIRegion3D(t1, t2, t3) && TypeIRegion3D(1 - t1 - t2 - t3, t2, t3)) 
		   && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5) 
		   && TypeIRegion7D(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5, t5, 0) 
		   && !AsymptoticRegion6DAll(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5, t6) && !AsymptoticRegion6DAll(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5, t6 + t7) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) 
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < 0.5 * t1) 
		   && (theta0 <= t6 && t6 < min(t5, 0.5 * (t1 - t5))) 
		   && (theta0 <= t7 && t7 < min(t6, 0.5 * (t1 - t5 - t6)));
}

bool RegionC7DLoss3(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    double theta0 = 0.05;
    return ((t1 < 0.4 && t2 < min(t1, 1.0/3 * (1 - t1))) || (t1 >= 0.4 && t2 < 0.5 * t1)) 
	       && !belowNu(t1, t2) && !AsymptoticRegion2DAll(t1, t2) && !AsymptoticRegion3DAll(t1, t2, t3) 
		   && !TypeIRegion5D(t1, t2, t3, t3, 0) 
		   && (TypeIRegion3D(t1, t2, t3) && TypeIRegion3D(1 - t1 - t2 - t3, t2, t3)) 
		   && !AsymptoticRegion4DAll(t1, t2, t3, t4) && !AsymptoticRegion5DAll(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5) 
		   && !TypeIRegion7D(1 - t1 - t2 - t3 - t4, t2, t3, t4, t5, t5, 0) 
		   && TypeIRegion7D(t1 - t5, t2, t3, t4, t5, t4, 0) 
		   && !AsymptoticRegion6DAll(t1 - t5, t2, t3, t4, t5, t6) && !AsymptoticRegion6DAll(t1 - t5, t2, t3, t4, t5, t6 + t7) 
		   && (theta0 <= t1 && t1 < 0.5) && (theta0 <= t2 && t2 < min(t1, 0.5 * (1 - t1)))
		   && (theta0 <= t3 && t3 < min(t2, 0.5 * (1 - t1 - t2))) 
		   && (theta0 <= t4 && t4 < min(t3, 0.5 * (1 - t1 - t2 - t3))) 
		   && (theta0 <= t5 && t5 < 0.5 * t1) 
		   && (theta0 <= t6 && t6 < min(t4, 0.5 * (1 - t1 - t2 - t3 - t4))) 
		   && (theta0 <= t7 && t7 < min(t6, 0.5 * (1 - t1 - t2 - t3 - t4 - t6)));
}

// Define the integrand function

double integrandA13DLoss(double t1, double t2, double t3) {
    if (RegionA13DLoss(t1, t2, t3)) {
        return omega1((1 - t1 - t2 - t3) / t3) / (t1 * t2 * t3 * t3);
    } else {
	        return 0.0;
	}
}

double integrandA14DSaving(double t1, double t2, double t3, double t4) {
    if (RegionA14DSaving(t1, t2, t3, t4)) {
        return omega0((1 - t1 - t2 - t3 - t4) / t4) / (t1 * t2 * t3 * t4 * t4);
    } else {
	        return 0.0;
	}
}

double integrandA15DLoss(double t1, double t2, double t3, double t4, double t5) {
    if (RegionA15DLoss(t1, t2, t3, t4, t5)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5) / t5) / (t1 * t2 * t3 * t4 * t5 * t5);
    } else {
	        return 0.0;
	}
}

double integrandA23DLoss(double t1, double t2, double t3) {
    if (RegionA23DLoss(t1, t2, t3)) {
        return omega1((1 - t1 - t2 - t3) / t3) / (t1 * t2 * t3 * t3);
    } else {
	        return 0.0;
	}
}

double integrandC3DLoss(double t1, double t2, double t3) {
    if (RegionC3DLoss(t1, t2, t3)) {
        return omega1((1 - t1 - t2 - t3) / t3) / (t1 * t2 * t3 * t3);
    } else {
	        return 0.0;
	}
}

double integrandC5DLoss1(double t1, double t2, double t3, double t4, double t5) {
    if (RegionC5DLoss1(t1, t2, t3, t4, t5)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5) / t5) / (t1 * t2 * t3 * t4 * t5 * t5);
    } else {
	        return 0.0;
	}
}

double integrandC5DLoss2(double t1, double t2, double t3, double t4, double t5) {
    if (RegionC5DLoss2(t1, t2, t3, t4, t5)) {
        return omega1((1 - t1 - t2 - t3 - t4) / t4) * omega1((t1 - t5) / t5) / (t2 * t3 * t4 * t4 * t5 * t5);
    } else {
	        return 0.0;
	}
}

double integrandC7DLoss1(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    if (RegionC7DLoss1(t1, t2, t3, t4, t5, t6, t7)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t5 - t6 - t7) / t7) / (t1 * t2 * t3 * t4 * t5 * t6 * t7 * t7);
    } else {
	        return 0.0;
	}
}

double integrandC7DLoss2(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    if (RegionC7DLoss2(t1, t2, t3, t4, t5, t6, t7)) {
        return omega1((1 - t1 - t2 - t3 - t4) / t4) * omega1((t1 - t5 - t6 - t7) / t7) / (t2 * t3 * t4 * t4 * t5 * t6 * t7 * t7);
    } else {
	        return 0.0;
	}
}

double integrandC7DLoss3(double t1, double t2, double t3, double t4, double t5, double t6, double t7) {
    if (RegionC7DLoss3(t1, t2, t3, t4, t5, t6, t7)) {
        return omega1((1 - t1 - t2 - t3 - t4 - t6 - t7) / t7) * omega1((t1 - t5) / t5) / (t2 * t3 * t4 * t5 * t5 * t6 * t7 * t7);
    } else {
	        return 0.0;
	}
}

// Trapezoidal rule for 1D integration
double trapezoidal_1D(double (*f)(double), double a, double b, int n) {
    double h = (b - a) / n;
    double sum = 0.5 * (f(a) + f(b));
    for (int i = 1; i < n; ++i) {
        double x = a + i * h;
        sum += f(x);
    }
    return sum * h;
}

// Trapezoidal rule for 2D integration
double trapezoidal_2D(double (*f)(double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            double weight = 1.0;
            if (i == 0 || i == n1) weight *= 0.5;
            if (j == 0 || j == n2) weight *= 0.5;
            sum += weight * f(t1, t2);
        }
    }
    return sum * h1 * h2;
}

// Trapezoidal rule for 3D integration
double trapezoidal_3D_parallel(double (*f)(double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        double weight = 1.0;
                        if (i == 0 || i == n1) weight *= 0.5;
                        if (j == 0 || j == n2) weight *= 0.5;
                        if (k == 0 || k == n3) weight *= 0.5;
                        local_sum += weight * f(t1, t2, t3);
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3;
}

// Trapezoidal rule for 4D integration
double trapezoidal_4D(double (*f)(double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    double weight = 1.0;
                    if (i == 0 || i == n1) weight *= 0.5;
                    if (j == 0 || j == n2) weight *= 0.5;
                    if (k == 0 || k == n3) weight *= 0.5;
                    if (l == 0 || l == n4) weight *= 0.5;
                    sum += weight * f(t1, t2, t3, t4);
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4;
}

double trapezoidal_4D_parallel(double (*f)(double, double, double, double),
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
                      size_t num_threads_requested = 160) 
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;

    int total_i = n1 + 1;
    
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            local_sum += weight * f(t1, t2, t3, t4);
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4;
}

// Trapezoidal rule for 5D integration
double trapezoidal_5D_parallel(double (*f)(double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                double weight = 1.0;
                                if (i == 0 || i == n1) weight *= 0.5;
                                if (j == 0 || j == n2) weight *= 0.5;
                                if (k == 0 || k == n3) weight *= 0.5;
                                if (l == 0 || l == n4) weight *= 0.5;
                                if (x == 0 || x == n5) weight *= 0.5;
                                local_sum += weight * f(t1, t2, t3, t4, t5);
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5;
}

// Trapezoidal rule for 6D integration
double trapezoidal_6D(double (*f)(double, double, double, double, double, double), 
                      double a1, double b1, int n1,
                      double a2, double b2, int n2,
                      double a3, double b3, int n3,
                      double a4, double b4, int n4,
					  double a5, double b5, int n5,
					  double a6, double b6, int n6) {
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double sum = 0.0;

    for (int i = 0; i <= n1; ++i) {
        double t1 = a1 + i * h1;
        for (int j = 0; j <= n2; ++j) {
            double t2 = a2 + j * h2;
            for (int k = 0; k <= n3; ++k) {
                double t3 = a3 + k * h3;
                for (int l = 0; l <= n4; ++l) {
                    double t4 = a4 + l * h4;
                    for (int x = 0; x <= n5; ++x) {
					    double t5 = a5 + x * h5;
					    for (int y = 0; y <= n4; ++y) {
							double t6 = a6 + y * h6;
                            double weight = 1.0;
                            if (i == 0 || i == n1) weight *= 0.5;
                            if (j == 0 || j == n2) weight *= 0.5;
                            if (k == 0 || k == n3) weight *= 0.5;
                            if (l == 0 || l == n4) weight *= 0.5;
                            if (x == 0 || x == n5) weight *= 0.5;
                            if (y == 0 || y == n6) weight *= 0.5;
                            sum += weight * f(t1, t2, t3, t4, t5, t6);
					    }
                    }
                }
            }
        }
    }
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

double trapezoidal_6D_parallel(double (*f)(double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    double weight = 1.0;
                                    if (i == 0 || i == n1) weight *= 0.5;
                                    if (j == 0 || j == n2) weight *= 0.5;
                                    if (k == 0 || k == n3) weight *= 0.5;
                                    if (l == 0 || l == n4) weight *= 0.5;
                                    if (x == 0 || x == n5) weight *= 0.5;
                                    if (y == 0 || y == n6) weight *= 0.5;
                                    local_sum += weight * f(t1, t2, t3, t4, t5, t6);
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6;
}

// Trapezoidal rule for 7D integration
double trapezoidal_7D_parallel(double (*f)(double, double, double, double, double, double, double),
                               double a1, double b1, int n1,
                               double a2, double b2, int n2,
                               double a3, double b3, int n3,
                               double a4, double b4, int n4,
                               double a5, double b5, int n5,
                               double a6, double b6, int n6,
                               double a7, double b7, int n7,
                               size_t num_threads_requested = 160)
{
    double h1 = (b1 - a1) / n1;
    double h2 = (b2 - a2) / n2;
    double h3 = (b3 - a3) / n3;
    double h4 = (b4 - a4) / n4;
    double h5 = (b5 - a5) / n5;
    double h6 = (b6 - a6) / n6;
    double h7 = (b7 - a7) / n7;

    int total_i = n1 + 1;
    size_t num_threads = std::min<size_t>(num_threads_requested, static_cast<size_t>(total_i));
    if (num_threads == 0) num_threads = 1;

    std::vector<double> partial_sums(num_threads, 0.0);
    std::vector<std::thread> threads;
    threads.reserve(num_threads);

    int base = total_i / static_cast<int>(num_threads);
    int rem  = total_i % static_cast<int>(num_threads);

    for (size_t t = 0; t < num_threads; ++t) {
        int start_i = static_cast<int>(t) * base + std::min<int>(static_cast<int>(t), rem);
        int end_i   = start_i + base - 1;
        if (static_cast<int>(t) < rem) ++end_i;

        threads.emplace_back([&, start_i, end_i, t]() {
            double local_sum = 0.0;
            for (int i = start_i; i <= end_i; ++i) {
                double t1 = a1 + i * h1;
                for (int j = 0; j <= n2; ++j) {
                    double t2 = a2 + j * h2;
                    for (int k = 0; k <= n3; ++k) {
                        double t3 = a3 + k * h3;
                        for (int l = 0; l <= n4; ++l) {
                            double t4 = a4 + l * h4;
                            for (int x = 0; x <= n5; ++x) {
                                double t5 = a5 + x * h5;
                                for (int y = 0; y <= n6; ++y) {
                                    double t6 = a6 + y * h6;
                                    for (int z = 0; z <= n7; ++z) {
                                        double t7 = a7 + z * h7;
                                        double weight = 1.0;
                                        if (i == 0 || i == n1) weight *= 0.5;
                                        if (j == 0 || j == n2) weight *= 0.5;
                                        if (k == 0 || k == n3) weight *= 0.5;
                                        if (l == 0 || l == n4) weight *= 0.5;
                                        if (x == 0 || x == n5) weight *= 0.5;
                                        if (y == 0 || y == n6) weight *= 0.5;
                                        if (z == 0 || z == n7) weight *= 0.5;
                                        local_sum += weight * f(t1, t2, t3, t4, t5, t6, t7);
                                    }
                                }
                            }
                        }
                    }
                }
            }
            partial_sums[t] = local_sum;
        });
    }

    for (auto &th : threads) if (th.joinable()) th.join();

    double sum = std::accumulate(partial_sums.begin(), partial_sums.end(), 0.0);
    return sum * h1 * h2 * h3 * h4 * h5 * h6 * h7;
}

int main() {
    double v0 = 0.05;
    size_t requested_threads = 160;

    // Define the integration limits
    double a1 = v0, b1 = 0.5;
    double a2 = v0, b2 = 1.0/3;
    double a3 = v0, b3 = 0.25;
    double a4 = v0, b4 = 0.2;
    double a4S = v0, b4S = (1 - (3 * v0))/2;
    double a51 = v0, b51 = 1.0/6;
    double a52 = v0, b52 = 0.25;
    double a61 = v0, b61 = 1.0/7;
    double a62 = v0, b62 = 0.25;
    double a63 = v0, b63 = 0.2;
    double a71 = v0, b71 = 0.125;
    double a72 = v0, b72 = 0.25;
    double a73 = v0, b73 = 0.2;

    // Define the number of intervals for each dimension
    int n1 = 10, n2 = 10, n3 = 10, n4 = 10, n5 = 10, n6 = 10, n7 = 10;
    
    // Perform the integration
    
    //double A13DLoss = trapezoidal_3D_parallel(integrandA13DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, requested_threads);
    //double A14DSaving = trapezoidal_4D_parallel(integrandA14DSaving, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4S, b4S, n4, requested_threads);
    //double A15DLoss = trapezoidal_5D_parallel(integrandA15DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a51, b51, n5, requested_threads);
    //double A23DLoss = trapezoidal_3D_parallel(integrandA23DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, requested_threads);
    //double C3DLoss = trapezoidal_3D_parallel(integrandC3DLoss, a1, b1, n1, a2, b2, n2, a3, b3, n3, requested_threads);
	//double C5DLoss1 = trapezoidal_5D_parallel(integrandC5DLoss1, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a51, b51, n5, requested_threads);
	//double C5DLoss2 = trapezoidal_5D_parallel(integrandC5DLoss2, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a52, b52, n5, requested_threads);
	//double C7DLoss1 = trapezoidal_7D_parallel(integrandC7DLoss1, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a51, b51, n5, a61, b61, n6, a71, b71, n7, requested_threads);
	//double C7DLoss2 = trapezoidal_7D_parallel(integrandC7DLoss2, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a52, b52, n5, a62, b62, n6, a72, b72, n7, requested_threads);
	//double C7DLoss3 = trapezoidal_7D_parallel(integrandC7DLoss3, a1, b1, n1, a2, b2, n2, a3, b3, n3, a4, b4, n4, a52, b52, n5, a63, b63, n6, a73, b73, n7, requested_threads);
	
	//cout << "The result of the integration A13DLoss is: " << A13DLoss << endl;
	//cout << "The result of the integration A14DSaving is: " << A14DSaving << endl;
	//cout << "The result of the integration A15DLoss is: " << A15DLoss << endl;
	//cout << "The result of the integration A23DLoss is: " << A23DLoss << endl;
	//cout << "The result of the integration C3DLoss is: " << C3DLoss << endl;
    //cout << "The result of the integration C5DLoss1 is: " << C5DLoss1 << endl;
    //cout << "The result of the integration C5DLoss2 is: " << C5DLoss2 << endl;
    //cout << "The result of the integration C7DLoss1 is: " << C7DLoss1 << endl;
    //cout << "The result of the integration C7DLoss2 is: " << C7DLoss2 << endl;
    //cout << "The result of the integration C7DLoss3 is: " << C7DLoss3 << endl;


    system("pause");
    return 0;
    
    /*
    The result of the integration A13DLoss is: 0.32058 (50 50 50)
    The result of the integration A13DLoss is: 0.325734 (100 100 100)
    The result of the integration A13DLoss is: 0.327046 (200 200 200)
    The result of the integration A13DLoss is: 0.32789 (1000 1000 1000)
    
    The result of the integration A14DSaving is: 0.0363602 (10 10 10 10)
    The result of the integration A14DSaving is: 0.0362681 (50 50 50 50)
    The result of the integration A14DSaving is: 0.0381622 (100 100 100 100)
    The result of the integration A14DSaving is: 0.0384912 (200 200 100 100)
    
    The result of the integration A15DLoss is: 0.00947172 (10 10 10 10 10)
    The result of the integration A15DLoss is: 0.0102146 (50 50 20 20 20)
    The result of the integration A15DLoss is: 0.00999428 (100 100 20 20 20)
    The result of the integration A15DLoss is: 0.0106242 (100 100 50 20 20)
    
    The result of the integration A23DLoss is: 0.151879 (50 50 50)
    The result of the integration A23DLoss is: 0.142558 (100 100 100)
    The result of the integration A23DLoss is: 0.13848 (200 200 200)
    The result of the integration A23DLoss is: 0.136594 (1000 1000 1000)
    
    The result of the integration C3DLoss is: 0.272983 (50 50 50)
    The result of the integration C3DLoss is: 0.28007 (100 100 100)
    The result of the integration C3DLoss is: 0.280204 (200 200 200)
    The result of the integration C3DLoss is: 0.282073 (1000 1000 1000)
    
    The result of the integration C5DLoss1 is: 0.0248822 (10 10 10 10 10)
    The result of the integration C5DLoss1 is: 0.0226747 (50 50 20 20 20)
    The result of the integration C5DLoss1 is: 0.0242051 (100 100 20 20 20)
    The result of the integration C5DLoss1 is: 0.0288548 (100 100 50 20 20)
    
    The result of the integration C5DLoss2 is: 0.0482643 (10 10 10 10 10)
    The result of the integration C5DLoss2 is: 0.0610728 (50 50 20 20 20)
    The result of the integration C5DLoss2 is: 0.0604062 (100 100 20 20 20)
    The result of the integration C5DLoss2 is: 0.0681604 (100 100 50 20 20)
    
    The result of the integration C7DLoss1 is: 0.00070856 (10 10 10 10 10 10 10)
    The result of the integration C7DLoss1 is: 0.000565299 (100 10 10 10 10 10 10)
    
    The result of the integration C7DLoss2 is: 7.82717e-05 (10 10 10 10 10 10 10)
    The result of the integration C7DLoss2 is: 8.04028e-05 (100 10 10 10 10 10 10)
    
    The result of the integration C7DLoss3 is: 0 (10 10 10 10 10 10 10)
    The result of the integration C7DLoss3 is: 0 (100 10 10 10 10 10 10)
	*/
	
}

